Low-dimensional approximations of the conditional law of Volterra processes: a non-positive curvature approach

Predicting the conditional evolution of Volterra processes with stochastic volatility is a crucial challenge in mathematical finance. While deep neural network models offer promise in approximating the conditional law of such processes, their effectiveness is hindered by the curse of dimensionality caused by the infinite dimensionality and non-smooth nature of these problems. To address this, we propose a two-step solution. Firstly, we develop a stable dimension reduction technique, projecting the law of a reasonably broad class of Volterra process onto a low-dimensional statistical manifold of non-positive sectional curvature. Next, we introduce a sequentially deep learning model tailored to the manifold's geometry, which we show can approximate the projected conditional law of the Volterra process. Our model leverages an auxiliary hypernetwork to dynamically update its internal parameters, allowing it to encode non-stationary dynamics of the Volterra process, and it can be interpreted as a gating mechanism in a mixture of expert models where each expert is specialized at a specific point in time. Our hypernetwork further allows us to achieve approximation rates that would seemingly only be possible with very large networks.

==> 1_Experiments/Results_and_Report/report.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns


# for i in range(25):
#     df = pd.read_csv(f"Results_{i}/plot_data.csv", index_col="T")
#     df = df.iloc[150:]

#     ax = plt.figure(figsize=(14, 7))
#     sns.set_style("darkgrid")
#     plt.title(
#         "Test set performance wrt. intrinsic loss of GDNs, HGNs, and Recurrently Predicted HGNs"
#     )
#     plt.xlabel("Time (t)")
#     plt.ylabel("Intrinsic loss (" + r"$log_{10}$" + ")")

#     plt.plot(df["Accual_Loss_Real"].apply(lambda x: np.log10(x)), label="GDN")
#     plt.plot(df["Accual_Loss_Pred"].apply(lambda x: np.log10(x)), label="HGN (1 step)")
#     plt.plot(
#         df["Accual_Loss_Recur_Pred"].apply(lambda x: np.log10(x)), label="HGN (w. rec)"
#     )

#     plt.legend(fontsize=14)
#     plt.savefig(f"Results_{i}/Loss_Plot.pdf")
#     plt.close()


file = open("permutations_list.txt")
data = {
    "N": [],
    "T": [],
    "d": [],
    "lambda": [],
    "memory": [],
    "sigma": [],
    "mu": [],
    "varsigma": [],
    "GDN Loss Mean": [],
    "GDN Loss S.D.": [],
    "HGN Loss Mean": [],
    "HGN Loss S.D.": [],
}

for i in range(25):
    line = file.readline()
    L = eval(line)
    df = pd.read_csv(f"Results_{i}/plot_data.csv", index_col="T")
    df = df.iloc[157:]
    data["N"].append(L[1][0])
    data["T"].append(L[1][1])
    data["d"].append(L[1][2])
    data["lambda"].append(L[1][3])
    data["memory"].append(L[1][4])
    data["sigma"].append(L[1][5])
    data["mu"].append(L[1][6])
    data["varsigma"].append(L[1][7])
    data["GDN Loss Mean"].append(df["Accual_Loss_Real"].mean())
    data["GDN Loss S.D."].append(df["Accual_Loss_Real"].std())
    data["HGN Loss Mean"].append(df["Accual_Loss_Pred"].mean())
    data["HGN Loss S.D."].append(df["Accual_Loss_Pred"].std())

data_df = pd.DataFrame.from_dict(data)
data_df.to_csv("report.csv")


==> Graphics/Hyperbolic_Diagram/Hyperbolic_Pics.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "34531876",
   "metadata": {},
   "source": [
    "# Hyperbolic Picture Generator\n",
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2f5782a1",
   "metadata": {},
   "source": [
    "## Import Packages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "02138ffd",
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import numpy as np\n",
    "\n",
    "import drawsvg as draw\n",
    "from drawsvg import Drawing\n",
    "from hyperbolic import euclid, util\n",
    "from hyperbolic.poincare import *\n",
    "from hyperbolic.poincare.util import (\n",
    "    radial_euclid_to_poincare, radial_poincare_to_euclid,\n",
    "    poincare_to_euclid_factor, triangle_side_for_angles,\n",
    ")\n",
    "import hyperbolic.tiles as htiles\n",
    "\n",
    "\n",
    "from svglib.svglib import svg2rlg\n",
    "from reportlab.graphics import renderPDF"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2581505c",
   "metadata": {},
   "source": [
    "## Tile"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6493f291",
   "metadata": {},
   "source": [
    "### Hyperparameter(s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "812d3bcc",
   "metadata": {},
   "outputs": [],
   "source": [
    "color_1 = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "705b4b47",
   "metadata": {},
   "outputs": [],
   "source": [
    "p1 = 4\n",
    "p2 = 3\n",
    "q = 3\n",
    "rotate = 0\n",
    "depth = 6"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7968dc58",
   "metadata": {},
   "source": [
    "---"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "07f90663",
   "metadata": {},
   "source": [
    "### Helper Function(s)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5883dc02",
   "metadata": {},
   "outputs": [],
   "source": [
    "class TileDecoratorFish(htiles.TileDecoratorPolygons):\n",
    "    def __init__(self, p1=4, p2=3, q=3):\n",
    "        theta1, theta2 = math.pi*2/p1, math.pi*2/p2\n",
    "        phi_sum = math.pi*2/q\n",
    "        r1 = triangle_side_for_angles(theta1/2, phi_sum/2, theta2/2)\n",
    "        r2 = triangle_side_for_angles(theta2/2, phi_sum/2, theta1/2)\n",
    "        t_gen1 = htiles.TileGen.make_regular(p1, hr=r1)\n",
    "        t_gen2 = htiles.TileGen.make_regular(p2, hr=r2)\n",
    "\n",
    "        t1 = t_gen1.centered_tile()\n",
    "        t2 = t_gen2.placed_against_tile(t1, side=-1)\n",
    "        t3 = t_gen1.placed_against_tile(t2, side=-1)\n",
    "        point_base = t3.vertices[-1]\n",
    "        points = [Transform.rotation(deg=-i*360/p1).apply_to_point(point_base)\n",
    "                  for i in range(p1)]\n",
    "        vertices = t1.vertices\n",
    "        \n",
    "        edges = []\n",
    "        for i, point in enumerate(points):\n",
    "            v1 = vertices[i]\n",
    "            v2 = vertices[(i+1)%p1]\n",
    "            edge = Hypercycle.from_points(*v1, *v2, *point, segment=True, exclude_mid=True)\n",
    "            edges.append(edge)\n",
    "        edge_poly = Polygon(edges=edges, vertices=vertices)\n",
    "\n",
    "        origin = Point(0,0)\n",
    "        corner = Point.from_h_polar(r1, theta=0)\n",
    "        corner2 = Transform.rotation(rad=-theta1).apply_to_point(corner)\n",
    "        center = Point.from_h_polar(r2, theta=-math.pi+phi_sum/2)\n",
    "        center = Transform.translation(corner).apply_to_point(center)\n",
    "        poly = Polygon.from_vertices((origin, corner, center, corner2))\n",
    "        desc = poly.make_restore_points()\n",
    "        descs = [Transform.rotation(deg=-i*360/p1).apply_to_list(desc)\n",
    "                 for i in range(p1)]\n",
    "\n",
    "        super().__init__(edge_poly, poly_descs=descs)\n",
    "        self.p1 = p1\n",
    "        self.p2 = p2\n",
    "        if color_1:\n",
    "            self.colors = ['#1a5af7', '#bcd326', '#dc0db9', '#b4f71a', '#dc0d33', '#30231a']\n",
    "        else:\n",
    "            self.colors = ['#1ad6f7', '#d0ed0f', '#0fed52', '#a306d5', '#16170d', '#30231a']\n",
    "    def to_drawables(self, tile=None, layer=0, **kwargs):\n",
    "        if tile is None:\n",
    "            trans = Transform.identity()\n",
    "            codes = range(self.p1)\n",
    "        else:\n",
    "            trans = tile.trans\n",
    "            codes = [side.code[1] for side in tile.sides]\n",
    "        polys = [Polygon.from_restore_points(trans.apply_to_list(desc))\n",
    "                 for desc in self.poly_descs]\n",
    "        ds = []\n",
    "        if layer == 0:\n",
    "            for i, poly in enumerate(polys[1:]):\n",
    "                color = self.colors[codes[i]]\n",
    "                d = poly.to_drawables(fill=color, opacity=0.5, **kwargs)\n",
    "                ds.extend(d)\n",
    "        if layer == 1:\n",
    "            d_last = polys[0].to_drawables(hwidth=0.03, fill='white', **kwargs)\n",
    "            ds.extend(d_last)\n",
    "        if layer == 2:\n",
    "            for i, poly in enumerate(polys[1:]):\n",
    "                d = poly.to_drawables(hwidth=0.01, fill='black', **kwargs)\n",
    "                ds.extend(d)\n",
    "        return ds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "fc3e63ef",
   "metadata": {},
   "outputs": [],
   "source": [
    "class TileLayoutFish(htiles.TileLayout):\n",
    "    def calc_gen_index(self, code):\n",
    "        ''' Override in subclass to control which type of tile to place '''\n",
    "        if code == 0 or code == 1:\n",
    "                return code\n",
    "        index, color, cw = code\n",
    "        return index\n",
    "    def calc_tile_touch_side(self, code, gen_index):\n",
    "        ''' Override in subclass to control tile orientation '''\n",
    "        return 0\n",
    "    def calc_side_codes(self, code, gen_index, touch_side, default_codes):\n",
    "        ''' Override in subclass to control tile side codes '''\n",
    "        p = len(default_codes)\n",
    "        if code == 0 or code == 1:\n",
    "            c = (code+1) % 2\n",
    "            if p % 2 == 0:\n",
    "                return ((c,0,1),(c,1,0))*(p//2)\n",
    "            else:\n",
    "                return ((c,0,1),(c,1,2),(c,2,0))*(p//3)\n",
    "        index, color, other_color = code\n",
    "        c = (index+1) % 2\n",
    "        # 0=yellow, 1=green, 2=red, 3=blue\n",
    "        if index == 1:\n",
    "            new_colors = {\n",
    "                (0,1): (0,2,3),\n",
    "                (1,0): (1,3,2),\n",
    "                (0,2): (0,3,1),\n",
    "                (2,0): (2,1,3),\n",
    "                (0,3): (0,1,2),\n",
    "                (3,0): (3,2,1),\n",
    "                (1,2): (1,0,3),\n",
    "                (2,1): (2,3,0),\n",
    "                (1,3): (1,2,0),\n",
    "                (3,1): (3,0,2),\n",
    "                (2,3): (2,0,1),\n",
    "                (3,2): (3,1,0),\n",
    "            }[(color, other_color)] * 10\n",
    "        elif index == 0:\n",
    "            new_colors = {\n",
    "                (0,1): (0,3,0,3),  # 0,1,2\n",
    "                (1,2): (1,3,1,3),\n",
    "                (2,0): (2,3,2,3),\n",
    "                (0,2): (0,1,0,1),  # 0,2,3\n",
    "                (2,3): (2,1,2,1),\n",
    "                (3,0): (3,1,3,1),\n",
    "                (0,3): (0,2,0,2),  # 0,3,1\n",
    "                (3,1): (3,2,3,2),\n",
    "                (1,0): (1,2,1,2),\n",
    "                (1,3): (1,0,1,0),  # 1,3,2\n",
    "                (3,2): (3,0,3,0),\n",
    "                (2,1): (2,0,2,0),\n",
    "            }[(color, other_color)] * 10\n",
    "        else:\n",
    "            assert False\n",
    "        new_colors = new_colors[:p]\n",
    "        codes = [(c,new_color,new_colors[(i+1)%len(new_colors)])\n",
    "                for i, new_color in enumerate(new_colors)]\n",
    "        return codes"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1ea72362",
   "metadata": {},
   "source": [
    "### Generate Picture"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "3f19de28",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\"\n",
       "     width=\"400\" height=\"400.0\" viewBox=\"-1.0 -1.0 2 2\">\n",
       "<defs>\n",
       "</defs>\n",
       "<circle cx=\"0\" cy=\"0\" r=\"1\" fill=\"silver\" />\n",
       "<path d=\"M0.0,0.0 L0.40561640080151634,0.0 A1.189207115002733,1.189207115002733,0,0,1,0.2868141075672328,-0.28681410756723275 A1.189207115002718,1.189207115002718,0,0,1,0.0,-0.4056164008015162 L0.0,0.0 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.0,0.0 L2.4836841346162344e-17,-0.40561640080151634 A1.189207115002733,1.189207115002733,0,0,1,-0.2868141075672328,-0.2868141075672326 A1.1892071150027175,1.1892071150027175,0,0,1,-0.4056164008015164,0.0 L0.0,0.0 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.0,0.0 L-0.40561640080151634,-4.967368269232469e-17 A1.1892071150027297,1.1892071150027297,0,0,1,-0.2868141075672328,0.28681410756723286 A1.1892071150027197,1.1892071150027197,0,0,1,-1.1102230246251565e-16,0.4056164008015162 L0.0,0.0 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.0,0.0 L-7.451052403848703e-17,0.40561640080151634 A1.1892071150027295,1.1892071150027295,0,0,1,0.2868141075672327,0.2868141075672328 A1.189207115002719,1.189207115002719,0,0,1,0.4056164008015164,0.0 L0.0,0.0 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013607,-0.246292857752354 A0.4925857155047081,0.4925857155047081,0,0,1,0.4671129929832905,-0.4671129929832899 L0.286814107567233,-0.2868141075672327 A1.1892071150027377,1.1892071150027377,0,0,0,0.4056164008015164,0.0 A1.1892071150027208,1.1892071150027208,0,0,1,0.5946035575013603,-0.2462928577523542 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013606,-0.246292857752354 A1.1892071150027232,1.1892071150027232,0,0,0,0.4056164008015166,0.0 L0.6605975298376576,-3.114157217748583e-16 A0.49258571550470526,0.49258571550470526,0,0,1,0.7723058792745564,-0.13250674028255754 A0.4925857155047042,0.4925857155047042,0,0,1,0.5946035575013606,-0.24629285775235404 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013607,-0.24629285775235416 A0.49258571550470454,0.49258571550470454,0,0,0,0.7723058792745565,-0.1325067402825577 A0.2462928577523529,0.2462928577523529,0,0,1,0.7848056449422028,-0.2616018816474011 A0.20403568399330527,0.20403568399330527,0,0,1,0.7399218579361514,-0.36996092896807564 A1.1892071150027452,1.1892071150027452,0,0,0,0.5946035575013606,-0.24629285775235388 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013607,-0.2462928577523542 A1.1892071150027415,1.1892071150027415,0,0,1,0.7399218579361515,-0.36996092896807564 A0.24629285775235735,0.24629285775235735,0,0,1,0.6397991389919992,-0.45240630977855667 A0.4925857155047098,0.4925857155047098,0,0,1,0.4671129929832904,-0.4671129929832902 A0.4925857155047115,0.4925857155047115,0,0,0,0.5946035575013606,-0.24629285775235416 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.246292857752354,-0.5946035575013605 A1.1892071150027146,1.1892071150027146,0,0,1,2.220446049250313e-16,-0.4056164008015164 A1.189207115002716,1.189207115002716,0,0,0,0.286814107567233,-0.286814107567233 L0.46711299298329023,-0.4671129929832901 A0.49258571550470664,0.49258571550470664,0,0,1,0.246292857752354,-0.5946035575013606 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.2462928577523541,-0.5946035575013606 A0.49258571550470703,0.49258571550470703,0,0,0,0.46711299298329023,-0.4671129929832902 A0.49258571550470637,0.49258571550470637,0,0,1,0.4524063097785569,-0.6397991389919985 A0.2462928577523555,0.2462928577523555,0,0,1,0.36996092896807575,-0.7399218579361513 A1.189207115002679,1.189207115002679,0,0,1,0.246292857752354,-0.5946035575013604 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.2462928577523541,-0.5946035575013605 A1.1892071150026906,1.1892071150026906,0,0,0,0.369960928968076,-0.7399218579361511 A0.2040356839933078,0.2040356839933078,0,0,1,0.26160188164740117,-0.784805644942203 A0.24629285775235213,0.24629285775235213,0,0,1,0.13250674028255757,-0.772305879274556 A0.4925857155047132,0.4925857155047132,0,0,0,0.24629285775235404,-0.5946035575013606 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235404,-0.5946035575013606 A0.4925857155047132,0.4925857155047132,0,0,1,0.13250674028255766,-0.7723058792745561 A0.4925857155047149,0.4925857155047149,0,0,1,2.7755575615628914e-16,-0.6605975298376572 L5.78541211217318e-17,-0.4056164008015164 A1.1892071150027248,1.1892071150027248,0,0,0,0.24629285775235432,-0.5946035575013606 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.2462928577523541,-0.5946035575013607 A0.4925857155047102,0.4925857155047102,0,0,1,-0.46711299298329,-0.46711299298329056 L-0.2868141075672327,-0.286814107567233 A1.1892071150027346,1.1892071150027346,0,0,0,-2.220446049250313e-16,-0.4056164008015164 A1.1892071150027237,1.1892071150027237,0,0,1,-0.2462928577523541,-0.594603557501361 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.2462928577523541,-0.5946035575013607 A1.1892071150027257,1.1892071150027257,0,0,0,-2.220446049250313e-16,-0.4056164008015166 L-2.7863511948276793e-16,-0.6605975298376575 A0.49258571550470964,0.49258571550470964,0,0,1,-0.1325067402825575,-0.7723058792745562 A0.49258571550470437,0.49258571550470437,0,0,1,-0.2462928577523542,-0.5946035575013606 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235416,-0.5946035575013608 A0.4925857155047067,0.4925857155047067,0,0,0,-0.1325067402825576,-0.7723058792745563 A0.2462928577523577,0.2462928577523577,0,0,1,-0.261601881647401,-0.7848056449422028 A0.20403568399330624,0.20403568399330624,0,0,1,-0.3699609289680755,-0.7399218579361513 A1.1892071150027317,1.1892071150027317,0,0,0,-0.24629285775235377,-0.5946035575013606 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235377,-0.5946035575013606 A1.1892071150027301,1.1892071150027301,0,0,1,-0.3699609289680754,-0.7399218579361516 A0.24629285775235832,0.24629285775235832,0,0,1,-0.4524063097785566,-0.639799138991999 A0.4925857155047051,0.4925857155047051,0,0,1,-0.46711299298329,-0.46711299298329045 A0.49258571550471086,0.49258571550471086,0,0,0,-0.2462928577523541,-0.5946035575013606 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013605,-0.2462928577523542 A1.1892071150027168,1.1892071150027168,0,0,1,-0.4056164008015164,0.0 A1.1892071150027081,1.1892071150027081,0,0,0,-0.2868141075672326,-0.28681410756723297 L-0.46711299298329007,-0.46711299298329023 A0.4925857155047105,0.4925857155047105,0,0,1,-0.5946035575013606,-0.2462928577523542 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013606,-0.2462928577523542 A0.49258571550470964,0.49258571550470964,0,0,0,-0.46711299298329,-0.46711299298329023 A0.4925857155047131,0.4925857155047131,0,0,1,-0.6397991389919987,-0.45240630977855695 A0.24629285775235568,0.24629285775235568,0,0,1,-0.7399218579361513,-0.369960928968076 A1.1892071150027426,1.1892071150027426,0,0,1,-0.5946035575013606,-0.24629285775235432 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013606,-0.24629285775235432 A1.1892071150027383,1.1892071150027383,0,0,0,-0.7399218579361514,-0.369960928968076 A0.20403568399330727,0.20403568399330727,0,0,1,-0.7848056449422026,-0.2616018816474011 A0.24629285775235346,0.24629285775235346,0,0,1,-0.7723058792745563,-0.13250674028255766 A0.49258571550471,0.49258571550471,0,0,0,-0.5946035575013606,-0.2462928577523542 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013606,-0.2462928577523542 A0.49258571550471136,0.49258571550471136,0,0,1,-0.7723058792745563,-0.1325067402825577 A0.49258571550471086,0.49258571550471086,0,0,1,-0.6605975298376572,-2.220446049250313e-16 L-0.4056164008015164,-0.0 A1.1892071150027226,1.1892071150027226,0,0,0,-0.5946035575013606,-0.24629285775235432 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013608,0.24629285775235404 A0.4925857155047087,0.4925857155047087,0,0,1,-0.46711299298329056,0.46711299298329 L-0.28681410756723313,0.28681410756723263 A1.189207115002728,1.189207115002728,0,0,0,-0.4056164008015162,0.0 A1.1892071150027304,1.1892071150027304,0,0,1,-0.5946035575013607,0.246292857752354 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013608,0.2462928577523541 A1.189207115002732,1.189207115002732,0,0,0,-0.4056164008015164,0.0 L-0.6605975298376576,6.556120458418071e-17 A0.4925857155047039,0.4925857155047039,0,0,1,-0.7723058792745565,0.1325067402825573 A0.49258571550470187,0.49258571550470187,0,0,1,-0.5946035575013608,0.24629285775235404 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013608,0.24629285775235404 A0.4925857155047039,0.4925857155047039,0,0,0,-0.7723058792745563,0.13250674028255743 A0.24629285775235316,0.24629285775235316,0,0,1,-0.7848056449422027,0.2616018816474008 A0.2040356839933019,0.2040356839933019,0,0,1,-0.7399218579361516,0.36996092896807536 A1.18920711500272,1.18920711500272,0,0,0,-0.5946035575013608,0.246292857752354 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013608,0.246292857752354 A1.1892071150027232,1.1892071150027232,0,0,1,-0.7399218579361517,0.3699609289680754 A0.246292857752354,0.246292857752354,0,0,1,-0.6397991389919992,0.45240630977855656 A0.4925857155047088,0.4925857155047088,0,0,1,-0.46711299298329073,0.46711299298328995 A0.49258571550470925,0.49258571550470925,0,0,0,-0.5946035575013608,0.24629285775235404 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235432,0.5946035575013607 A1.1892071150027184,1.1892071150027184,0,0,1,-3.3306690738754696e-16,0.4056164008015164 A1.189207115002709,1.189207115002709,0,0,0,-0.28681410756723297,0.2868141075672326 L-0.46711299298329045,0.4671129929832901 A0.4925857155047071,0.4925857155047071,0,0,1,-0.24629285775235427,0.5946035575013606 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235427,0.5946035575013606 A0.4925857155047061,0.4925857155047061,0,0,0,-0.4671129929832905,0.4671129929832902 A0.4925857155046989,0.4925857155046989,0,0,1,-0.4524063097785571,0.6397991389919988 A0.24629285775235485,0.24629285775235485,0,0,1,-0.36996092896807614,0.7399218579361514 A1.189207115002708,1.189207115002708,0,0,1,-0.24629285775235443,0.5946035575013607 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235443,0.5946035575013607 A1.189207115002708,1.189207115002708,0,0,0,-0.3699609289680761,0.7399218579361513 A0.2040356839933097,0.2040356839933097,0,0,1,-0.26160188164740117,0.7848056449422026 A0.24629285775234944,0.24629285775234944,0,0,1,-0.13250674028255788,0.7723058792745565 A0.4925857155047068,0.4925857155047068,0,0,0,-0.2462928577523542,0.5946035575013606 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235438,0.5946035575013606 A0.49258571550470526,0.49258571550470526,0,0,1,-0.132506740282558,0.7723058792745565 A0.4925857155047093,0.4925857155047093,0,0,1,-3.885780586188048e-16,0.6605975298376573 L-1.1570824224346362e-16,0.4056164008015164 A1.189207115002725,1.189207115002725,0,0,0,-0.2462928577523541,0.5946035575013604 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235404,0.5946035575013608 A0.49258571550470986,0.49258571550470986,0,0,1,0.4671129929832901,0.46711299298329056 L0.2868141075672327,0.2868141075672331 A1.189207115002735,1.189207115002735,0,0,0,-1.1102230246251565e-16,0.40561640080151684 A1.1892071150027197,1.1892071150027197,0,0,1,0.246292857752354,0.5946035575013608 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.2462928577523541,0.594603557501361 A1.189207115002719,1.189207115002719,0,0,0,1.1102230246251565e-16,0.4056164008015164 L2.622448183367228e-16,0.6605975298376576 A0.49258571550470526,0.49258571550470526,0,0,1,0.1325067402825575,0.7723058792745564 A0.4925857155047021,0.4925857155047021,0,0,1,0.24629285775235404,0.5946035575013608 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.2462928577523541,0.5946035575013608 A0.4925857155047043,0.4925857155047043,0,0,0,0.13250674028255754,0.7723058792745565 A0.24629285775235338,0.24629285775235338,0,0,1,0.2616018816474011,0.7848056449422027 A0.2040356839933063,0.2040356839933063,0,0,1,0.36996092896807564,0.7399218579361514 A1.189207115002737,1.189207115002737,0,0,0,0.2462928577523541,0.5946035575013608 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.2462928577523542,0.5946035575013611 A1.1892071150027437,1.1892071150027437,0,0,1,0.36996092896807553,0.7399218579361515 A0.24629285775235635,0.24629285775235635,0,0,1,0.4524063097785568,0.6397991389919991 A0.4925857155047011,0.4925857155047011,0,0,1,0.4671129929832901,0.46711299298329045 A0.49258571550471,0.49258571550471,0,0,0,0.2462928577523541,0.5946035575013608 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013604,0.2462928577523542 A1.1892071150027197,1.1892071150027197,0,0,1,0.4056164008015164,2.220446049250313e-16 A1.1892071150027093,1.1892071150027093,0,0,0,0.2868141075672328,0.2868141075672328 L0.4671129929832901,0.46711299298329023 A0.49258571550470687,0.49258571550470687,0,0,1,0.5946035575013604,0.2462928577523541 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013604,0.24629285775235416 A0.49258571550470753,0.49258571550470753,0,0,0,0.4671129929832902,0.4671129929832899 A0.49258571550469965,0.49258571550469965,0,0,1,0.6397991389919988,0.4524063097785569 A0.2462928577523569,0.2462928577523569,0,0,1,0.7399218579361513,0.36996092896807564 A1.189207115002687,1.189207115002687,0,0,1,0.5946035575013607,0.2462928577523542 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013608,0.24629285775235454 A1.1892071150026837,1.1892071150026837,0,0,0,0.7399218579361514,0.369960928968076 A0.2040356839933074,0.2040356839933074,0,0,1,0.784805644942203,0.2616018816474012 A0.24629285775235366,0.24629285775235366,0,0,1,0.772305879274556,0.1325067402825576 A0.4925857155047131,0.4925857155047131,0,0,0,0.5946035575013604,0.2462928577523541 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013605,0.24629285775235404 A0.49258571550471414,0.49258571550471414,0,0,1,0.7723058792745561,0.1325067402825576 A0.49258571550471647,0.49258571550471647,0,0,1,0.6605975298376573,1.6653345369377348e-16 L0.4056164008015164,8.264874445961685e-18 A1.1892071150027295,1.1892071150027295,0,0,0,0.5946035575013601,0.24629285775235388 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537147,-2.220446049250313e-16 A0.2462928577523537,0.2462928577523537,0,0,1,0.7723058792745562,-0.13250674028255752 A0.4925857155046913,0.4925857155046913,0,0,0,0.6605975298376574,2.498001805406602e-16 A0.4925857155046986,0.4925857155046986,0,0,0,0.7723058792745564,0.1325067402825572 A0.24629285775235146,0.24629285775235146,0,0,1,0.8408964152537146,-2.498001805406602e-16 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537147,-2.498001805406602e-16 A0.24629285775235077,0.24629285775235077,0,0,0,0.7723058792745564,0.13250674028255713 A0.4925857155047238,0.4925857155047238,0,0,1,0.877194833872748,0.10642157861418483 A0.12866529764161794,0.12866529764161794,0,0,1,0.9187892534214513,0.052546437987273015 A0.24629285775235085,0.24629285775235085,0,0,1,0.8408964152537148,-3.3306690738754696e-16 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537148,-1.1102230246251565e-16 A0.24629285775235252,0.24629285775235252,0,0,0,0.9187892534214512,0.052546437987273126 A0.08451434751809787,0.08451434751809787,0,0,1,0.9294833535530316,-3.608224830031759e-16 A0.08451434751809728,0.08451434751809728,0,0,1,0.9187892534214515,-0.052546437987273445 A0.2462928577523502,0.2462928577523502,0,0,0,0.8408964152537148,-8.326672684688674e-17 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537148,-2.7755575615628914e-16 A0.24629285775235124,0.24629285775235124,0,0,1,0.9187892534214516,-0.052546437987273514 A0.12866529764161871,0.12866529764161871,0,0,1,0.877194833872748,-0.10642157861418572 A0.4925857155046924,0.4925857155046924,0,0,1,0.7723058792745565,-0.1325067402825575 A0.24629285775235096,0.24629285775235096,0,0,0,0.8408964152537147,-2.498001805406602e-16 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8749023625859321,-0.1982011858337869 A0.11159082100229897,0.11159082100229897,0,0,1,0.8686998683854928,-0.2783116671052107 A1.189207115002836,1.189207115002836,0,0,1,0.784805644942203,-0.26160188164740084 A0.24629285775235682,0.24629285775235682,0,0,0,0.7723058792745563,-0.13250674028255746 A0.49258571550470515,0.49258571550470515,0,0,1,0.8749023625859322,-0.19820118583378693 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8749023625859321,-0.198201185833787 A0.4925857155047069,0.4925857155047069,0,0,0,0.7723058792745563,-0.13250674028255768 A0.49258571550469177,0.49258571550469177,0,0,0,0.8771948338727478,-0.1064215786141855 A0.1741553498745047,0.1741553498745047,0,0,1,0.923031275925558,-0.14785910677673467 A0.11159082100229471,0.11159082100229471,0,0,1,0.8749023625859322,-0.19820118583378699 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8749023625859321,-0.19820118583378699 A0.11159082100229376,0.11159082100229376,0,0,0,0.9230312759255579,-0.14785910677673456 A0.06801189466443049,0.06801189466443049,0,0,1,0.9337014427323493,-0.1867402885464699 A0.051008920998315326,0.051008920998315326,0,0,1,0.9289564245744247,-0.2201865660130397 A0.49258571550464725,0.49258571550464725,0,0,0,0.8749023625859321,-0.19820118583378685 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8749023625859321,-0.19820118583378693 A0.49258571550464664,0.49258571550464664,0,0,1,0.9289564245744253,-0.2201865660130396 A0.056901237020776506,0.056901237020776506,0,0,1,0.910748778519899,-0.2514963306517815 A0.1020178419966427,0.1020178419966427,0,0,1,0.8686998683854928,-0.2783116671052103 A0.11159082100229858,0.11159082100229858,0,0,0,0.8749023625859325,-0.1982011858337871 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,-0.3483106997490066 A0.2462928577523587,0.2462928577523587,0,0,1,0.7399218579361515,-0.36996092896807553 A0.2040356839932966,0.2040356839932966,0,0,0,0.7848056449422033,-0.26160188164740106 A1.1892071150027468,1.1892071150027468,0,0,0,0.8686998683854928,-0.2783116671052106 A0.10201784199665336,0.10201784199665336,0,0,1,0.8408964152537144,-0.3483106997490065 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,-0.3483106997490065 A0.10201784199665309,0.10201784199665309,0,0,0,0.8686998683854932,-0.2783116671052109 A0.11159082100229996,0.11159082100229996,0,0,1,0.8923084184519527,-0.3205577999721216 A0.05329491128992993,0.05329491128992993,0,0,1,0.8922198421967433,-0.3537175312843028 A0.24629285775233387,0.24629285775233387,0,0,1,0.8408964152537146,-0.3483106997490064 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,-0.3483106997490066 A0.24629285775233373,0.24629285775233373,0,0,0,0.8922198421967429,-0.35371753128430306 A0.043814058388349716,0.043814058388349716,0,0,1,0.8810107657222038,-0.38077863573081283 A0.05329491128992437,0.05329491128992437,0,0,1,0.8576259277197464,-0.40428873947469096 A0.10201784199665243,0.10201784199665243,0,0,0,0.8408964152537146,-0.3483106997490065 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,-0.3483106997490065 A0.10201784199665209,0.10201784199665209,0,0,1,0.8576259277197471,-0.4042887394746913 A0.11159082100230945,0.11159082100230945,0,0,1,0.8110596348446707,-0.41746750065781585 A1.1892071150028423,1.1892071150028423,0,0,0,0.7399218579361512,-0.3699609289680754 A0.24629285775236176,0.24629285775236176,0,0,0,0.8408964152537146,-0.34831069974900664 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7587987960029301,-0.47849999091835843 A0.12866529764161416,0.12866529764161416,0,0,1,0.6955218353558951,-0.5450189955505591 A0.4925857155046889,0.4925857155046889,0,0,0,0.6397991389919992,-0.452406309778557 A0.24629285775235454,0.24629285775235454,0,0,0,0.7399218579361515,-0.36996092896807586 A0.20403568399330516,0.20403568399330516,0,0,1,0.7587987960029303,-0.4784999909183583 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7587987960029301,-0.47849999091835843 A0.20403568399330543,0.20403568399330543,0,0,0,0.7399218579361513,-0.3699609289680759 A1.189207115002814,1.189207115002814,0,0,1,0.811059634844671,-0.41746750065781635 A0.10201784199666054,0.10201784199666054,0,0,1,0.8218313980961944,-0.4661618764013765 A0.12866529764161583,0.12866529764161583,0,0,1,0.7587987960029302,-0.4784999909183587 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7587987960029301,-0.47849999091835843 A0.12866529764161955,0.12866529764161955,0,0,0,0.8218313980961943,-0.4661618764013762 A0.05690123702077559,0.05690123702077559,0,0,1,0.8125668011973858,-0.5011759732893858 A0.05100892099833489,0.05100892099833489,0,0,1,0.7922719461116488,-0.5281812974077655 A0.20403568399329622,0.20403568399329622,0,0,0,0.7587987960029301,-0.4784999909183585 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7587987960029301,-0.4784999909183584 A0.2040356839932977,0.2040356839932977,0,0,1,0.7922719461116484,-0.5281812974077654 A0.06801189466442441,0.06801189466442441,0,0,1,0.7572338515162482,-0.5481294973922182 A0.174155349874503,0.174155349874503,0,0,1,0.6955218353558952,-0.5450189955505591 A0.1286652976416184,0.1286652976416184,0,0,0,0.7587987960029302,-0.4784999909183586 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.594603557501361,-0.5946035575013604 L0.4671129929832903,-0.46711299298329007 A0.4925857155046985,0.4925857155046985,0,0,0,0.6397991389919988,-0.45240630977855656 A0.4925857155047335,0.4925857155047335,0,0,1,0.695521835355895,-0.5450189955505592 A0.17415534987450096,0.17415534987450096,0,0,1,0.594603557501361,-0.5946035575013603 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013611,-0.5946035575013603 A0.1741553498745012,0.1741553498745012,0,0,0,0.695521835355895,-0.5450189955505592 A0.12866529764162532,0.12866529764162532,0,0,1,0.686838054203633,-0.6125261689476339 A0.08451434751809613,0.08451434751809613,0,0,1,0.6572439822973624,-0.6572439822973617 L0.594603557501361,-0.5946035575013604 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.594603557501361,-0.5946035575013604 L0.6572439822973623,-0.6572439822973616 A0.0845143475180985,0.0845143475180985,0,0,1,0.6125261689476345,-0.6868380542036325 A0.12866529764161716,0.12866529764161716,0,0,1,0.5450189955505597,-0.6955218353558945 A0.17415534987450387,0.17415534987450387,0,0,0,0.594603557501361,-0.5946035575013603 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.594603557501361,-0.5946035575013604 A0.1741553498745038,0.1741553498745038,0,0,1,0.5450189955505598,-0.6955218353558944 A0.4925857155047029,0.4925857155047029,0,0,1,0.4524063097785571,-0.6397991389919987 A0.492585715504709,0.492585715504709,0,0,0,0.4671129929832904,-0.4671129929832899 L0.594603557501361,-0.5946035575013604 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4784999909183586,-0.7587987960029299 A0.20403568399330732,0.20403568399330732,0,0,1,0.3699609289680758,-0.7399218579361513 A0.2462928577523515,0.2462928577523515,0,0,0,0.4524063097785569,-0.6397991389919987 A0.49258571550470215,0.49258571550470215,0,0,0,0.5450189955505595,-0.6955218353558947 A0.1286652976416141,0.1286652976416141,0,0,1,0.47849999091835865,-0.7587987960029299 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4784999909183586,-0.7587987960029299 A0.1286652976416126,0.1286652976416126,0,0,0,0.5450189955505594,-0.6955218353558945 A0.1741553498744924,0.1741553498744924,0,0,1,0.5481294973922186,-0.7572338515162479 A0.0680118946644465,0.0680118946644465,0,0,1,0.5281812974077654,-0.7922719461116482 A0.20403568399331112,0.20403568399331112,0,0,1,0.4784999909183585,-0.7587987960029301 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.47849999091835865,-0.7587987960029299 A0.20403568399331093,0.20403568399331093,0,0,0,0.528181297407766,-0.7922719461116482 A0.05100892099834053,0.05100892099834053,0,0,1,0.5011759732893863,-0.8125668011973857 A0.05690123702078125,0.05690123702078125,0,0,1,0.46616187640137674,-0.8218313980961943 A0.12866529764161005,0.12866529764161005,0,0,0,0.4784999909183587,-0.75879879600293 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4784999909183586,-0.7587987960029299 A0.1286652976416113,0.1286652976416113,0,0,1,0.4661618764013766,-0.8218313980961942 A0.1020178419966528,0.1020178419966528,0,0,1,0.4174675006578161,-0.8110596348446708 A1.189207115002317,1.189207115002317,0,0,1,0.36996092896807575,-0.7399218579361516 A0.20403568399329633,0.20403568399329633,0,0,0,0.4784999909183585,-0.75879879600293 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34831069974900675,-0.8408964152537148 A0.1020178419966471,0.1020178419966471,0,0,1,0.27831166710521094,-0.8686998683854928 A1.1892071150026222,1.1892071150026222,0,0,0,0.2616018816474013,-0.7848056449422027 A0.20403568399331518,0.20403568399331518,0,0,0,0.36996092896807575,-0.7399218579361512 A0.24629285775236215,0.24629285775236215,0,0,1,0.3483106997490068,-0.8408964152537147 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34831069974900675,-0.8408964152537147 A0.24629285775235132,0.24629285775235132,0,0,0,0.36996092896807575,-0.7399218579361515 A1.1892071150027463,1.1892071150027463,0,0,0,0.417467500657816,-0.8110596348446709 A0.11159082100229296,0.11159082100229296,0,0,1,0.40428873947469185,-0.8576259277197472 A0.10201784199665752,0.10201784199665752,0,0,1,0.34831069974900675,-0.8408964152537145 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3483106997490067,-0.8408964152537148 A0.10201784199665742,0.10201784199665742,0,0,0,0.4042887394746914,-0.8576259277197474 A0.05329491128992245,0.05329491128992245,0,0,1,0.3807786357308123,-0.8810107657222032 A0.043814058388361075,0.043814058388361075,0,0,1,0.3537175312843031,-0.8922198421967426 A0.24629285775240492,0.24629285775240492,0,0,0,0.34831069974900675,-0.8408964152537148 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34831069974900675,-0.8408964152537148 A0.24629285775240495,0.24629285775240495,0,0,1,0.35371753128430317,-0.8922198421967427 A0.05329491128993357,0.05329491128993357,0,0,1,0.320557799972122,-0.8923084184519541 A0.1115908210022908,0.1115908210022908,0,0,1,0.27831166710521116,-0.868699868385493 A0.10201784199665724,0.10201784199665724,0,0,0,0.3483106997490067,-0.8408964152537152 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.19820118583378735,-0.874902362585932 A0.4925857155047228,0.4925857155047228,0,0,1,0.13250674028255774,-0.7723058792745565 A0.2462928577523528,0.2462928577523528,0,0,0,0.2616018816474011,-0.784805644942203 A1.189207115002939,1.189207115002939,0,0,1,0.2783116671052106,-0.8686998683854924 A0.11159082100230173,0.11159082100230173,0,0,1,0.19820118583378726,-0.874902362585932 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.1982011858337873,-0.874902362585932 A0.11159082100230167,0.11159082100230167,0,0,0,0.2783116671052109,-0.868699868385493 A0.10201784199666535,0.10201784199666535,0,0,1,0.2514963306517818,-0.9107487785198987 A0.05690123702077237,0.05690123702077237,0,0,1,0.2201865660130397,-0.928956424574425 A0.49258571550474883,0.49258571550474883,0,0,1,0.19820118583378732,-0.874902362585932 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.19820118583378732,-0.874902362585932 A0.4925857155047482,0.4925857155047482,0,0,0,0.22018656601304015,-0.9289564245744253 A0.051008920998312966,0.051008920998312966,0,0,1,0.18674028854647046,-0.9337014427323496 A0.0680118946644318,0.0680118946644318,0,0,1,0.14785910677673517,-0.9230312759255579 A0.11159082100230566,0.11159082100230566,0,0,0,0.19820118583378726,-0.8749023625859319 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.19820118583378732,-0.874902362585932 A0.11159082100230548,0.11159082100230548,0,0,1,0.14785910677673533,-0.9230312759255582 A0.1741553498744934,0.1741553498744934,0,0,1,0.10642157861418589,-0.877194833872748 A0.49258571550471525,0.49258571550471525,0,0,0,0.13250674028255766,-0.7723058792745566 A0.49258571550471053,0.49258571550471053,0,0,0,0.1982011858337873,-0.874902362585932 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M3.3306690738754696e-16,-0.8408964152537147 A0.246292857752358,0.246292857752358,0,0,1,-0.13250674028255693,-0.7723058792745563 A0.4925857155047013,0.4925857155047013,0,0,0,3.608224830031759e-16,-0.6605975298376576 A0.492585715504705,0.492585715504705,0,0,0,0.1325067402825576,-0.7723058792745564 A0.2462928577523496,0.2462928577523496,0,0,1,3.0531133177191805e-16,-0.8408964152537146 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M3.608224830031759e-16,-0.8408964152537147 A0.24629285775234952,0.24629285775234952,0,0,0,0.13250674028255763,-0.7723058792745565 A0.4925857155047052,0.4925857155047052,0,0,1,0.10642157861418544,-0.8771948338727478 A0.12866529764161974,0.12866529764161974,0,0,1,0.05254643798727365,-0.9187892534214513 A0.2462928577523566,0.2462928577523566,0,0,1,3.0531133177191805e-16,-0.8408964152537148 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M3.608224830031759e-16,-0.8408964152537147 A0.24629285775235665,0.24629285775235665,0,0,0,0.05254643798727371,-0.9187892534214513 A0.08451434751811614,0.08451434751811614,0,0,1,3.95516952522712e-16,-0.9294833535530315 A0.08451434751809865,0.08451434751809865,0,0,1,-0.05254643798727281,-0.9187892534214515 A0.246292857752361,0.246292857752361,0,0,0,4.996003610813204e-16,-0.8408964152537148 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M3.885780586188048e-16,-0.8408964152537147 A0.24629285775236115,0.24629285775236115,0,0,1,-0.05254643798727282,-0.9187892534214513 A0.1286652976416166,0.1286652976416166,0,0,1,-0.10642157861418486,-0.8771948338727481 A0.4925857155047098,0.4925857155047098,0,0,1,-0.132506740282557,-0.7723058792745567 A0.24629285775235255,0.24629285775235255,0,0,0,1.942890293094024e-16,-0.840896415253715 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.19820118583378693,-0.8749023625859322 A0.11159082100229661,0.11159082100229661,0,0,1,-0.2783116671052105,-0.8686998683854932 A1.1892071150027548,1.1892071150027548,0,0,1,-0.26160188164740084,-0.7848056449422031 A0.2462928577523561,0.2462928577523561,0,0,0,-0.13250674028255743,-0.7723058792745564 A0.49258571550469027,0.49258571550469027,0,0,1,-0.19820118583378693,-0.8749023625859321 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.19820118583378687,-0.8749023625859321 A0.4925857155046902,0.4925857155046902,0,0,0,-0.1325067402825575,-0.7723058792745564 A0.4925857155047147,0.4925857155047147,0,0,0,-0.10642157861418555,-0.8771948338727479 A0.1741553498745041,0.1741553498745041,0,0,1,-0.14785910677673458,-0.923031275925558 A0.11159082100230802,0.11159082100230802,0,0,1,-0.19820118583378682,-0.874902362585932 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.1982011858337869,-0.8749023625859322 A0.11159082100229832,0.11159082100229832,0,0,0,-0.14785910677673492,-0.923031275925558 A0.06801189466443434,0.06801189466443434,0,0,1,-0.18674028854647,-0.9337014427323493 A0.05100892099832099,0.05100892099832099,0,0,1,-0.22018656601303968,-0.9289564245744254 A0.4925857155046355,0.4925857155046355,0,0,0,-0.19820118583378687,-0.8749023625859322 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.19820118583378696,-0.8749023625859322 A0.4925857155047014,0.4925857155047014,0,0,1,-0.2201865660130398,-0.9289564245744253 A0.05690123702077193,0.05690123702077193,0,0,1,-0.25149633065178156,-0.910748778519899 A0.10201784199666401,0.10201784199666401,0,0,1,-0.2783116671052104,-0.8686998683854928 A0.11159082100229915,0.11159082100229915,0,0,0,-0.19820118583378707,-0.8749023625859325 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3483106997490065,-0.8408964152537148 A0.24629285775234666,0.24629285775234666,0,0,1,-0.3699609289680759,-0.739921857936152 A0.2040356839933056,0.2040356839933056,0,0,0,-0.26160188164740106,-0.7848056449422032 A1.1892071150029104,1.1892071150029104,0,0,0,-0.2783116671052108,-0.8686998683854932 A0.10201784199665437,0.10201784199665437,0,0,1,-0.34831069974900647,-0.8408964152537148 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.34831069974900647,-0.8408964152537148 A0.10201784199665442,0.10201784199665442,0,0,0,-0.27831166710521066,-0.8686998683854932 A0.11159082100231232,0.11159082100231232,0,0,1,-0.32055779997212125,-0.8923084184519532 A0.053294911289913656,0.053294911289913656,0,0,1,-0.35371753128430317,-0.8922198421967427 A0.24629285775235216,0.24629285775235216,0,0,1,-0.3483106997490066,-0.8408964152537148 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3483106997490065,-0.8408964152537148 A0.24629285775231113,0.24629285775231113,0,0,0,-0.35371753128430294,-0.8922198421967432 A0.04381405838835936,0.04381405838835936,0,0,1,-0.3807786357308126,-0.8810107657222046 A0.053294911289935736,0.053294911289935736,0,0,1,-0.40428873947469146,-0.8576259277197478 A0.10201784199664693,0.10201784199664693,0,0,0,-0.34831069974900647,-0.8408964152537146 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3483106997490066,-0.8408964152537148 A0.10201784199664687,0.10201784199664687,0,0,1,-0.40428873947469124,-0.8576259277197478 A0.11159082100231822,0.11159082100231822,0,0,1,-0.41746750065781546,-0.811059634844671 A1.1892071150027572,1.1892071150027572,0,0,0,-0.3699609289680761,-0.739921857936152 A0.24629285775235513,0.24629285775235513,0,0,0,-0.34831069974900664,-0.8408964152537148 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.47849999091835826,-0.7587987960029301 A0.1286652976416202,0.1286652976416202,0,0,1,-0.5450189955505588,-0.6955218353558947 A0.49258571550469005,0.49258571550469005,0,0,0,-0.45240630977855645,-0.639799138991999 A0.24629285775235626,0.24629285775235626,0,0,0,-0.36996092896807553,-0.7399218579361515 A0.2040356839933042,0.2040356839933042,0,0,1,-0.4784999909183581,-0.7587987960029303 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.47849999091835826,-0.7587987960029301 A0.20403568399330485,0.20403568399330485,0,0,0,-0.36996092896807553,-0.7399218579361512 A1.189207115002955,1.189207115002955,0,0,1,-0.417467500657816,-0.8110596348446709 A0.10201784199663916,0.10201784199663916,0,0,1,-0.46616187640137646,-0.8218313980961944 A0.1286652976415973,0.1286652976415973,0,0,1,-0.4784999909183585,-0.7587987960029302 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.47849999091835826,-0.7587987960029301 A0.12866529764161153,0.12866529764161153,0,0,0,-0.46616187640137624,-0.8218313980961944 A0.056901237020768033,0.056901237020768033,0,0,1,-0.5011759732893858,-0.8125668011973853 A0.05100892099831436,0.05100892099831436,0,0,1,-0.5281812974077658,-0.79227194611165 A0.2040356839932853,0.2040356839932853,0,0,0,-0.4784999909183583,-0.75879879600293 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.47849999091835826,-0.7587987960029301 A0.20403568399328517,0.20403568399328517,0,0,1,-0.5281812974077652,-0.7922719461116488 A0.06801189466441823,0.06801189466441823,0,0,1,-0.5481294973922175,-0.7572338515162479 A0.17415534987450937,0.17415534987450937,0,0,1,-0.5450189955505591,-0.695521835355895 A0.1286652976416137,0.1286652976416137,0,0,0,-0.4784999909183586,-0.7587987960029303 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013603,-0.5946035575013611 L-0.46711299298329007,-0.4671129929832905 A0.49258571550469926,0.49258571550469926,0,0,0,-0.45240630977855656,-0.639799138991999 A0.49258571550470565,0.49258571550470565,0,0,1,-0.545018995550559,-0.6955218353558952 A0.174155349874502,0.174155349874502,0,0,1,-0.5946035575013603,-0.5946035575013611 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013603,-0.5946035575013611 A0.1741553498745015,0.1741553498745015,0,0,0,-0.545018995550559,-0.6955218353558952 A0.1286652976416228,0.1286652976416228,0,0,1,-0.6125261689476339,-0.6868380542036332 A0.08451434751809908,0.08451434751809908,0,0,1,-0.6572439822973614,-0.6572439822973625 L-0.5946035575013603,-0.5946035575013611 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013603,-0.5946035575013611 L-0.6572439822973614,-0.6572439822973625 A0.08451434751809367,0.08451434751809367,0,0,1,-0.6868380542036328,-0.6125261689476349 A0.12866529764161835,0.12866529764161835,0,0,1,-0.6955218353558945,-0.5450189955505598 A0.1741553498745035,0.1741553498745035,0,0,0,-0.5946035575013603,-0.5946035575013611 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013603,-0.5946035575013611 A0.17415534987450443,0.17415534987450443,0,0,1,-0.6955218353558945,-0.5450189955505598 A0.4925857155047095,0.4925857155047095,0,0,1,-0.6397991389919987,-0.45240630977855734 A0.4925857155047055,0.4925857155047055,0,0,0,-0.4671129929832901,-0.46711299298329045 L-0.5946035575013603,-0.5946035575013611 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7587987960029298,-0.4784999909183586 A0.20403568399330083,0.20403568399330083,0,0,1,-0.7399218579361514,-0.3699609289680759 A0.24629285775235557,0.24629285775235557,0,0,0,-0.6397991389919987,-0.45240630977855695 A0.49258571550470287,0.49258571550470287,0,0,0,-0.6955218353558947,-0.5450189955505593 A0.1286652976416209,0.1286652976416209,0,0,1,-0.7587987960029298,-0.4784999909183585 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7587987960029298,-0.4784999909183586 A0.12866529764161955,0.12866529764161955,0,0,0,-0.6955218353558947,-0.5450189955505594 A0.17415534987451256,0.17415534987451256,0,0,1,-0.757233851516248,-0.5481294973922185 A0.06801189466445308,0.06801189466445308,0,0,1,-0.7922719461116483,-0.5281812974077659 A0.2040356839932981,0.2040356839932981,0,0,1,-0.7587987960029299,-0.47849999091835854 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7587987960029298,-0.4784999909183586 A0.204035683993299,0.204035683993299,0,0,0,-0.7922719461116482,-0.5281812974077659 A0.05100892099834284,0.05100892099834284,0,0,1,-0.8125668011973856,-0.5011759732893862 A0.05690123702077838,0.05690123702077838,0,0,1,-0.8218313980961945,-0.46616187640137696 A0.12866529764161924,0.12866529764161924,0,0,0,-0.7587987960029297,-0.4784999909183585 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7587987960029298,-0.4784999909183586 A0.12866529764161846,0.12866529764161846,0,0,1,-0.8218313980961941,-0.4661618764013768 A0.10201784199664671,0.10201784199664671,0,0,1,-0.8110596348446704,-0.4174675006578162 A1.1892071150027732,1.1892071150027732,0,0,1,-0.7399218579361514,-0.369960928968076 A0.20403568399330616,0.20403568399330616,0,0,0,-0.7587987960029299,-0.4784999909183585 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537146,-0.3483106997490067 A0.10201784199665165,0.10201784199665165,0,0,1,-0.8686998683854932,-0.27831166710521105 A1.1892071150027157,1.1892071150027157,0,0,0,-0.7848056449422032,-0.26160188164740084 A0.2040356839933028,0.2040356839933028,0,0,0,-0.7399218579361512,-0.36996092896807553 A0.24629285775236506,0.24629285775236506,0,0,1,-0.8408964152537146,-0.3483106997490065 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537146,-0.3483106997490067 A0.24629285775236448,0.24629285775236448,0,0,0,-0.7399218579361513,-0.36996092896807564 A1.189207115002821,1.189207115002821,0,0,0,-0.8110596348446709,-0.417467500657816 A0.11159082100229956,0.11159082100229956,0,0,1,-0.8576259277197471,-0.4042887394746913 A0.102017841996666,0.102017841996666,0,0,1,-0.8408964152537146,-0.3483106997490067 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537146,-0.3483106997490067 A0.10201784199666597,0.10201784199666597,0,0,0,-0.8576259277197471,-0.40428873947469157 A0.05329491128993343,0.05329491128993343,0,0,1,-0.8810107657222035,-0.38077863573081283 A0.04381405838834706,0.04381405838834706,0,0,1,-0.8922198421967427,-0.3537175312843034 A0.2462928577523463,0.2462928577523463,0,0,0,-0.8408964152537145,-0.34831069974900664 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537146,-0.3483106997490067 A0.24629285775235327,0.24629285775235327,0,0,1,-0.8922198421967426,-0.3537175312843034 A0.053294911289927034,0.053294911289927034,0,0,1,-0.8923084184519536,-0.3205577999721218 A0.11159082100230482,0.11159082100230482,0,0,1,-0.8686998683854927,-0.2783116671052111 A0.10201784199665864,0.10201784199665864,0,0,0,-0.8408964152537146,-0.3483106997490067 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8749023625859321,-0.19820118583378735 A0.4925857155047107,0.4925857155047107,0,0,1,-0.7723058792745563,-0.1325067402825578 A0.2462928577523535,0.2462928577523535,0,0,0,-0.7848056449422026,-0.26160188164740117 A1.1892071150027628,1.1892071150027628,0,0,1,-0.8686998683854926,-0.2783116671052108 A0.11159082100230228,0.11159082100230228,0,0,1,-0.8749023625859325,-0.19820118583378743 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8749023625859321,-0.19820118583378726 A0.11159082100230223,0.11159082100230223,0,0,0,-0.8686998683854924,-0.27831166710521105 A0.10201784199664388,0.10201784199664388,0,0,1,-0.9107487785198987,-0.2514963306517823 A0.05690123702077675,0.05690123702077675,0,0,1,-0.928956424574425,-0.22018656601303999 A0.49258571550467806,0.49258571550467806,0,0,1,-0.8749023625859322,-0.19820118583378715 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8749023625859321,-0.1982011858337872 A0.49258571550468194,0.49258571550468194,0,0,0,-0.9289564245744253,-0.22018656601304026 A0.051008920998315,0.051008920998315,0,0,1,-0.9337014427323493,-0.18674028854647046 A0.0680118946644315,0.0680118946644315,0,0,1,-0.9230312759255578,-0.1478591067767351 A0.11159082100229509,0.11159082100229509,0,0,0,-0.8749023625859321,-0.19820118583378726 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8749023625859321,-0.19820118583378726 A0.1115908210022944,0.1115908210022944,0,0,1,-0.9230312759255578,-0.14785910677673514 A0.17415534987449346,0.17415534987449346,0,0,1,-0.8771948338727474,-0.10642157861418591 A0.49258571550475067,0.49258571550475067,0,0,0,-0.7723058792745566,-0.1325067402825577 A0.4925857155047004,0.4925857155047004,0,0,0,-0.8749023625859322,-0.19820118583378724 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537147,-4.440892098500626e-16 A0.24629285775235168,0.24629285775235168,0,0,1,-0.7723058792745564,0.13250674028255702 A0.4925857155046987,0.4925857155046987,0,0,0,-0.6605975298376574,-3.885780586188048e-16 A0.4925857155047017,0.4925857155047017,0,0,0,-0.7723058792745563,-0.13250674028255774 A0.2462928577523531,0.2462928577523531,0,0,1,-0.8408964152537148,-4.996003610813204e-16 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537147,-3.885780586188048e-16 A0.24629285775235302,0.24629285775235302,0,0,0,-0.7723058792745562,-0.13250674028255774 A0.49258571550473407,0.49258571550473407,0,0,1,-0.8771948338727478,-0.10642157861418572 A0.1286652976416158,0.1286652976416158,0,0,1,-0.9187892534214512,-0.05254643798727357 A0.2462928577523526,0.2462928577523526,0,0,1,-0.8408964152537148,-3.3306690738754696e-16 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537147,-4.163336342344337e-16 A0.24629285775235168,0.24629285775235168,0,0,0,-0.9187892534214512,-0.052546437987273736 A0.08451434751809764,0.08451434751809764,0,0,1,-0.9294833535530316,-4.649058915617843e-16 A0.08451434751809768,0.08451434751809768,0,0,1,-0.9187892534214513,0.05254643798727282 A0.24629285775235202,0.24629285775235202,0,0,0,-0.8408964152537148,-4.440892098500626e-16 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537147,-3.885780586188048e-16 A0.2462928577523521,0.2462928577523521,0,0,1,-0.9187892534214513,0.05254643798727293 A0.12866529764161794,0.12866529764161794,0,0,1,-0.877194833872748,0.1064215786141848 A0.49258571550471075,0.49258571550471075,0,0,1,-0.7723058792745563,0.13250674028255705 A0.24629285775235354,0.24629285775235354,0,0,0,-0.8408964152537148,-3.608224830031759e-16 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8749023625859322,0.19820118583378663 A0.11159082100230484,0.11159082100230484,0,0,1,-0.868699868385493,0.2783116671052102 A1.1892071150027377,1.1892071150027377,0,0,1,-0.7848056449422031,0.2616018816474006 A0.24629285775235346,0.24629285775235346,0,0,0,-0.7723058792745562,0.13250674028255724 A0.4925857155047015,0.4925857155047015,0,0,1,-0.8749023625859322,0.19820118583378668 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8749023625859322,0.19820118583378663 A0.49258571550469965,0.49258571550469965,0,0,0,-0.7723058792745563,0.13250674028255724 A0.49258571550470515,0.49258571550470515,0,0,0,-0.877194833872748,0.10642157861418511 A0.17415534987450704,0.17415534987450704,0,0,1,-0.9230312759255581,0.14785910677673425 A0.11159082100229706,0.11159082100229706,0,0,1,-0.8749023625859322,0.19820118583378665 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8749023625859322,0.19820118583378663 A0.11159082100229606,0.11159082100229606,0,0,0,-0.9230312759255581,0.1478591067767342 A0.06801189466442982,0.06801189466442982,0,0,1,-0.9337014427323495,0.1867402885464693 A0.05100892099833279,0.05100892099833279,0,0,1,-0.9289564245744248,0.2201865660130395 A0.4925857155047724,0.4925857155047724,0,0,0,-0.8749023625859323,0.19820118583378663 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8749023625859322,0.19820118583378665 A0.49258571550476926,0.49258571550476926,0,0,1,-0.9289564245744253,0.2201865660130395 A0.05690123702077384,0.05690123702077384,0,0,1,-0.9107487785198989,0.25149633065178106 A0.10201784199665005,0.10201784199665005,0,0,1,-0.8686998683854935,0.2783116671052105 A0.11159082100230142,0.11159082100230142,0,0,0,-0.8749023625859321,0.19820118583378654 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537148,0.3483106997490061 A0.24629285775235576,0.24629285775235576,0,0,1,-0.7399218579361517,0.3699609289680752 A0.20403568399330177,0.20403568399330177,0,0,0,-0.7848056449422031,0.26160188164740067 A1.1892071150028907,1.1892071150028907,0,0,0,-0.8686998683854932,0.27831166710521016 A0.10201784199665,0.10201784199665,0,0,1,-0.8408964152537151,0.3483106997490061 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537148,0.3483106997490061 A0.1020178419966502,0.1020178419966502,0,0,0,-0.8686998683854931,0.27831166710520994 A0.11159082100231578,0.11159082100231578,0,0,1,-0.892308418451953,0.32055779997212086 A0.05329491128994395,0.05329491128994395,0,0,1,-0.8922198421967432,0.3537175312843024 A0.24629285775238793,0.24629285775238793,0,0,1,-0.8408964152537148,0.3483106997490061 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537148,0.3483106997490061 A0.24629285775238274,0.24629285775238274,0,0,0,-0.8922198421967431,0.3537175312843024 A0.043814058388348856,0.043814058388348856,0,0,1,-0.8810107657222038,0.3807786357308122 A0.053294911289925986,0.053294911289925986,0,0,1,-0.8576259277197482,0.40428873947469135 A0.10201784199664936,0.10201784199664936,0,0,0,-0.8408964152537146,0.3483106997490061 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537148,0.3483106997490061 A0.10201784199664932,0.10201784199664932,0,0,1,-0.8576259277197478,0.40428873947469085 A0.11159082100229477,0.11159082100229477,0,0,1,-0.8110596348446708,0.4174675006578151 A1.1892071150028363,1.1892071150028363,0,0,0,-0.7399218579361514,0.3699609289680754 A0.24629285775235465,0.24629285775235465,0,0,0,-0.8408964152537148,0.3483106997490061 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7587987960029302,0.478499990918358 A0.12866529764161752,0.12866529764161752,0,0,1,-0.6955218353558946,0.5450189955505587 A0.49258571550471253,0.49258571550471253,0,0,0,-0.639799138991999,0.452406309778556 A0.2462928577523611,0.2462928577523611,0,0,0,-0.7399218579361517,0.3699609289680751 A0.20403568399330818,0.20403568399330818,0,0,1,-0.7587987960029303,0.47849999091835793 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7587987960029302,0.478499990918358 A0.20403568399330835,0.20403568399330835,0,0,0,-0.7399218579361515,0.3699609289680752 A1.1892071150027632,1.1892071150027632,0,0,1,-0.8110596348446713,0.4174675006578157 A0.10201784199665051,0.10201784199665051,0,0,1,-0.8218313980961944,0.4661618764013762 A0.1286652976416076,0.1286652976416076,0,0,1,-0.7587987960029302,0.47849999091835793 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7587987960029302,0.478499990918358 A0.12866529764160559,0.12866529764160559,0,0,0,-0.8218313980961944,0.4661618764013764 A0.05690123702078101,0.05690123702078101,0,0,1,-0.8125668011973852,0.5011759732893855 A0.05100892099833857,0.05100892099833857,0,0,1,-0.7922719461116489,0.5281812974077652 A0.2040356839932929,0.2040356839932929,0,0,0,-0.7587987960029303,0.47849999091835793 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7587987960029302,0.478499990918358 A0.20403568399329297,0.20403568399329297,0,0,1,-0.7922719461116488,0.5281812974077653 A0.06801189466442911,0.06801189466442911,0,0,1,-0.7572338515162486,0.5481294973922183 A0.17415534987451667,0.17415534987451667,0,0,1,-0.6955218353558948,0.5450189955505585 A0.12866529764161933,0.12866529764161933,0,0,0,-0.7587987960029303,0.4784999909183581 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013612,0.5946035575013603 L-0.46711299298329056,0.4671129929832899 A0.49258571550470576,0.49258571550470576,0,0,0,-0.6397991389919994,0.4524063097785564 A0.4925857155047316,0.4925857155047316,0,0,1,-0.6955218353558952,0.5450189955505588 A0.17415534987450326,0.17415534987450326,0,0,1,-0.5946035575013613,0.5946035575013604 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013612,0.5946035575013603 A0.1741553498745037,0.1741553498745037,0,0,0,-0.6955218353558952,0.5450189955505587 A0.12866529764161766,0.12866529764161766,0,0,1,-0.6868380542036335,0.6125261689476338 A0.08451434751809594,0.08451434751809594,0,0,1,-0.6572439822973626,0.6572439822973615 L-0.5946035575013612,0.5946035575013603 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013612,0.5946035575013603 L-0.6572439822973627,0.6572439822973615 A0.08451434751809779,0.08451434751809779,0,0,1,-0.6125261689476349,0.6868380542036326 A0.1286652976416157,0.1286652976416157,0,0,1,-0.54501899555056,0.6955218353558944 A0.17415534987450404,0.17415534987450404,0,0,0,-0.5946035575013613,0.5946035575013604 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013612,0.5946035575013603 A0.17415534987450387,0.17415534987450387,0,0,1,-0.5450189955505598,0.6955218353558944 A0.4925857155047104,0.4925857155047104,0,0,1,-0.45240630977855745,0.6397991389919988 A0.492585715504705,0.492585715504705,0,0,0,-0.46711299298329056,0.46711299298329 L-0.5946035575013612,0.5946035575013603 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.47849999091835876,0.7587987960029297 A0.20403568399330518,0.20403568399330518,0,0,1,-0.369960928968076,0.7399218579361508 A0.24629285775235402,0.24629285775235402,0,0,0,-0.452406309778557,0.6397991389919985 A0.49258571550470387,0.49258571550470387,0,0,0,-0.5450189955505595,0.6955218353558945 A0.12866529764161402,0.12866529764161402,0,0,1,-0.47849999091835904,0.7587987960029298 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.47849999091835876,0.7587987960029297 A0.1286652976416165,0.1286652976416165,0,0,0,-0.5450189955505595,0.6955218353558943 A0.17415534987449743,0.17415534987449743,0,0,1,-0.548129497392219,0.7572338515162477 A0.06801189466443809,0.06801189466443809,0,0,1,-0.5281812974077658,0.7922719461116479 A0.20403568399330246,0.20403568399330246,0,0,1,-0.4784999909183586,0.7587987960029299 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4784999909183588,0.7587987960029297 A0.20403568399330346,0.20403568399330346,0,0,0,-0.5281812974077662,0.7922719461116479 A0.05100892099834547,0.05100892099834547,0,0,1,-0.501175973289386,0.812566801197385 A0.05690123702078336,0.05690123702078336,0,0,1,-0.46616187640137735,0.8218313980961945 A0.12866529764160703,0.12866529764160703,0,0,0,-0.4784999909183589,0.7587987960029297 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.47849999091835876,0.7587987960029297 A0.12866529764160825,0.12866529764160825,0,0,1,-0.4661618764013768,0.8218313980961939 A0.10201784199666154,0.10201784199666154,0,0,1,-0.41746750065781624,0.8110596348446706 A1.1892071150026506,1.1892071150026506,0,0,1,-0.3699609289680761,0.7399218579361514 A0.20403568399330396,0.20403568399330396,0,0,0,-0.4784999909183587,0.7587987960029298 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.34831069974900714,0.8408964152537142 A0.10201784199665509,0.10201784199665509,0,0,1,-0.27831166710521105,0.8686998683854925 A1.1892071150027284,1.1892071150027284,0,0,0,-0.2616018816474017,0.7848056449422023 A0.20403568399330635,0.20403568399330635,0,0,0,-0.36996092896807625,0.7399218579361508 A0.2462928577523581,0.2462928577523581,0,0,1,-0.3483106997490071,0.8408964152537142 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3483106997490072,0.8408964152537142 A0.24629285775235799,0.24629285775235799,0,0,0,-0.3699609289680764,0.739921857936151 A1.189207115002525,1.189207115002525,0,0,0,-0.4174675006578167,0.8110596348446706 A0.11159082100231238,0.11159082100231238,0,0,1,-0.40428873947469196,0.857625927719747 A0.10201784199665526,0.10201784199665526,0,0,1,-0.3483106997490072,0.8408964152537144 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3483106997490072,0.8408964152537142 A0.10201784199665564,0.10201784199665564,0,0,0,-0.4042887394746921,0.8576259277197469 A0.053294911289935416,0.053294911289935416,0,0,1,-0.3807786357308138,0.8810107657222035 A0.04381405838835028,0.04381405838835028,0,0,1,-0.35371753128430333,0.8922198421967421 A0.24629285775234797,0.24629285775234797,0,0,0,-0.3483106997490072,0.8408964152537142 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3483106997490072,0.8408964152537142 A0.246292857752347,0.246292857752347,0,0,1,-0.3537175312843035,0.8922198421967423 A0.053294911289927055,0.053294911289927055,0,0,1,-0.32055779997212214,0.8923084184519531 A0.11159082100228597,0.11159082100228597,0,0,1,-0.2783116671052114,0.8686998683854923 A0.10201784199665496,0.10201784199665496,0,0,0,-0.34831069974900714,0.8408964152537145 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.19820118583378732,0.8749023625859323 A0.49258571550470165,0.49258571550470165,0,0,1,-0.13250674028255782,0.7723058792745567 A0.24629285775234688,0.24629285775234688,0,0,0,-0.2616018816474011,0.784805644942203 A1.1892071150028058,1.1892071150028058,0,0,1,-0.2783116671052108,0.8686998683854928 A0.11159082100230323,0.11159082100230323,0,0,1,-0.19820118583378737,0.8749023625859322 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.19820118583378737,0.8749023625859322 A0.1115908210023032,0.1115908210023032,0,0,0,-0.2783116671052111,0.8686998683854927 A0.10201784199664339,0.10201784199664339,0,0,1,-0.2514963306517823,0.9107487785198984 A0.056901237020789176,0.056901237020789176,0,0,1,-0.22018656601304024,0.9289564245744252 A0.4925857155046224,0.4925857155046224,0,0,1,-0.1982011858337875,0.8749023625859325 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.19820118583378746,0.8749023625859325 A0.49258571550462293,0.49258571550462293,0,0,0,-0.22018656601304018,0.928956424574425 A0.05100892099831237,0.05100892099831237,0,0,1,-0.1867402885464706,0.9337014427323493 A0.06801189466442951,0.06801189466442951,0,0,1,-0.14785910677673528,0.9230312759255577 A0.111590821002293,0.111590821002293,0,0,0,-0.19820118583378732,0.8749023625859321 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.1982011858337874,0.8749023625859322 A0.11159082100229321,0.11159082100229321,0,0,1,-0.14785910677673536,0.923031275925558 A0.1741553498745157,0.1741553498745157,0,0,1,-0.10642157861418612,0.8771948338727479 A0.49258571550471897,0.49258571550471897,0,0,0,-0.13250674028255766,0.7723058792745565 A0.49258571550470076,0.49258571550470076,0,0,0,-0.19820118583378743,0.8749023625859322 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-3.885780586188048e-16,0.8408964152537147 A0.24629285775235513,0.24629285775235513,0,0,1,0.13250674028255688,0.7723058792745566 A0.49258571550470265,0.49258571550470265,0,0,0,-4.718447854656915e-16,0.6605975298376576 A0.4925857155047052,0.4925857155047052,0,0,0,-0.13250674028255768,0.7723058792745565 A0.2462928577523495,0.2462928577523495,0,0,1,-3.885780586188048e-16,0.8408964152537147 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-3.608224830031759e-16,0.8408964152537147 A0.24629285775234952,0.24629285775234952,0,0,0,-0.13250674028255763,0.7723058792745565 A0.4925857155047158,0.4925857155047158,0,0,1,-0.10642157861418555,0.8771948338727479 A0.12866529764161944,0.12866529764161944,0,0,1,-0.05254643798727357,0.9187892534214515 A0.24629285775235632,0.24629285775235632,0,0,1,-3.3306690738754696e-16,0.8408964152537148 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-3.885780586188048e-16,0.8408964152537146 A0.24629285775235685,0.24629285775235685,0,0,0,-0.05254643798727379,0.9187892534214515 A0.08451434751810377,0.08451434751810377,0,0,1,-4.649058915617843e-16,0.9294833535530316 A0.08451434751809844,0.08451434751809844,0,0,1,0.05254643798727281,0.9187892534214515 A0.24629285775234694,0.24629285775234694,0,0,0,-4.440892098500626e-16,0.8408964152537148 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-3.608224830031759e-16,0.8408964152537147 A0.24629285775234705,0.24629285775234705,0,0,1,0.052546437987272904,0.9187892534214515 A0.12866529764161788,0.12866529764161788,0,0,1,0.1064215786141848,0.8771948338727481 A0.4925857155047202,0.4925857155047202,0,0,1,0.132506740282557,0.7723058792745566 A0.24629285775235277,0.24629285775235277,0,0,0,-2.220446049250313e-16,0.8408964152537148 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.19820118583378668,0.8749023625859322 A0.11159082100229838,0.11159082100229838,0,0,1,0.2783116671052104,0.8686998683854931 A1.1892071150029486,1.1892071150029486,0,0,1,0.2616018816474006,0.7848056449422024 A0.24629285775235515,0.24629285775235515,0,0,0,0.13250674028255718,0.7723058792745565 A0.49258571550470664,0.49258571550470664,0,0,1,0.19820118583378665,0.8749023625859322 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.19820118583378668,0.8749023625859322 A0.492585715504692,0.492585715504692,0,0,0,0.13250674028255718,0.7723058792745566 A0.4925857155047074,0.4925857155047074,0,0,0,0.10642157861418533,0.8771948338727482 A0.17415534987450243,0.17415534987450243,0,0,1,0.14785910677673428,0.9230312759255581 A0.11159082100230303,0.11159082100230303,0,0,1,0.19820118583378676,0.8749023625859325 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.19820118583378665,0.8749023625859322 A0.11159082100230337,0.11159082100230337,0,0,0,0.1478591067767343,0.923031275925558 A0.06801189466442885,0.06801189466442885,0,0,1,0.1867402885464697,0.9337014427323491 A0.05100892099833607,0.05100892099833607,0,0,1,0.22018656601303954,0.9289564245744251 A0.49258571550464997,0.49258571550464997,0,0,0,0.19820118583378654,0.8749023625859322 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.19820118583378657,0.8749023625859322 A0.4925857155047142,0.4925857155047142,0,0,1,0.22018656601303946,0.9289564245744254 A0.056901237020771316,0.056901237020771316,0,0,1,0.25149633065178123,0.9107487785198988 A0.10201784199665334,0.10201784199665334,0,0,1,0.27831166710521027,0.8686998683854931 A0.11159082100229648,0.11159082100229648,0,0,0,0.19820118583378682,0.8749023625859326 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34831069974900636,0.8408964152537147 A0.2462928577523485,0.2462928577523485,0,0,1,0.3699609289680754,0.7399218579361517 A0.20403568399330907,0.20403568399330907,0,0,0,0.26160188164740084,0.7848056449422032 A1.1892071150029162,1.1892071150029162,0,0,0,0.2783116671052104,0.8686998683854927 A0.10201784199664714,0.10201784199664714,0,0,1,0.34831069974900636,0.8408964152537151 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34831069974900636,0.8408964152537147 A0.10201784199664754,0.10201784199664754,0,0,0,0.27831166710521027,0.868699868385493 A0.11159082100227441,0.11159082100227441,0,0,1,0.3205577999721209,0.8923084184519535 A0.053294911289928,0.053294911289928,0,0,1,0.35371753128430294,0.8922198421967424 A0.24629285775236473,0.24629285775236473,0,0,1,0.3483106997490063,0.8408964152537147 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34831069974900636,0.8408964152537147 A0.2462928577523658,0.2462928577523658,0,0,0,0.3537175312843027,0.892219842196743 A0.04381405838835728,0.04381405838835728,0,0,1,0.3807786357308125,0.8810107657222035 A0.05329491128993497,0.05329491128993497,0,0,1,0.40428873947469063,0.8576259277197467 A0.10201784199665673,0.10201784199665673,0,0,0,0.3483106997490063,0.8408964152537152 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34831069974900636,0.8408964152537147 A0.10201784199665742,0.10201784199665742,0,0,1,0.4042887394746913,0.857625927719747 A0.1115908210023071,0.1115908210023071,0,0,1,0.4174675006578161,0.8110596348446714 A1.1892071150028587,1.1892071150028587,0,0,0,0.36996092896807564,0.7399218579361517 A0.24629285775234977,0.24629285775234977,0,0,0,0.3483106997490064,0.8408964152537148 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4784999909183582,0.7587987960029303 A0.1286652976416227,0.1286652976416227,0,0,1,0.5450189955505591,0.695521835355895 A0.49258571550470126,0.49258571550470126,0,0,0,0.45240630977855667,0.639799138991999 A0.24629285775236168,0.24629285775236168,0,0,0,0.3699609289680756,0.7399218579361518 A0.2040356839933083,0.2040356839933083,0,0,1,0.4784999909183582,0.7587987960029303 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.47849999091835826,0.7587987960029302 A0.2040356839933014,0.2040356839933014,0,0,0,0.36996092896807564,0.7399218579361516 A1.1892071150027397,1.1892071150027397,0,0,1,0.417467500657816,0.811059634844671 A0.10201784199665229,0.10201784199665229,0,0,1,0.46616187640137646,0.8218313980961944 A0.1286652976416161,0.1286652976416161,0,0,1,0.4784999909183583,0.7587987960029303 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.47849999091835826,0.7587987960029302 A0.1286652976416162,0.1286652976416162,0,0,0,0.4661618764013764,0.8218313980961943 A0.05690123702077713,0.05690123702077713,0,0,1,0.5011759732893858,0.8125668011973853 A0.05100892099832973,0.05100892099832973,0,0,1,0.5281812974077658,0.7922719461116496 A0.20403568399326932,0.20403568399326932,0,0,0,0.4784999909183582,0.7587987960029303 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.47849999091835826,0.7587987960029302 A0.20403568399327957,0.20403568399327957,0,0,1,0.5281812974077653,0.7922719461116486 A0.06801189466442585,0.06801189466442585,0,0,1,0.5481294973922181,0.757233851516248 A0.17415534987447964,0.17415534987447964,0,0,1,0.5450189955505591,0.695521835355895 A0.12866529764161772,0.12866529764161772,0,0,0,0.47849999091835804,0.7587987960029301 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013604,0.594603557501361 L0.4671129929832901,0.46711299298329045 A0.4925857155047056,0.4925857155047056,0,0,0,0.45240630977855667,0.6397991389919989 A0.4925857155047279,0.4925857155047279,0,0,1,0.5450189955505591,0.6955218353558948 A0.1741553498745053,0.1741553498745053,0,0,1,0.5946035575013603,0.5946035575013608 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013604,0.594603557501361 A0.17415534987450482,0.17415534987450482,0,0,0,0.5450189955505592,0.6955218353558948 A0.12866529764160922,0.12866529764160922,0,0,1,0.612526168947634,0.6868380542036331 A0.08451434751809615,0.08451434751809615,0,0,1,0.6572439822973616,0.6572439822973623 L0.5946035575013604,0.594603557501361 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013604,0.594603557501361 L0.6572439822973616,0.6572439822973624 A0.08451434751809737,0.08451434751809737,0,0,1,0.6868380542036328,0.612526168947635 A0.1286652976416105,0.1286652976416105,0,0,1,0.6955218353558945,0.5450189955505599 A0.17415534987450357,0.17415534987450357,0,0,0,0.5946035575013603,0.5946035575013608 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013604,0.594603557501361 A0.17415534987450387,0.17415534987450387,0,0,1,0.6955218353558945,0.54501899555056 A0.4925857155047074,0.4925857155047074,0,0,1,0.6397991389919987,0.45240630977855745 A0.4925857155047124,0.4925857155047124,0,0,0,0.46711299298329034,0.4671129929832904 L0.5946035575013604,0.594603557501361 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7587987960029299,0.4784999909183585 A0.20403568399330704,0.20403568399330704,0,0,1,0.7399218579361511,0.3699609289680757 A0.2462928577523499,0.2462928577523499,0,0,0,0.6397991389919987,0.452406309778557 A0.4925857155046833,0.4925857155046833,0,0,0,0.6955218353558947,0.5450189955505593 A0.1286652976416197,0.1286652976416197,0,0,1,0.75879879600293,0.47849999091835865 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7587987960029299,0.4784999909183585 A0.12866529764161977,0.12866529764161977,0,0,0,0.6955218353558945,0.5450189955505592 A0.1741553498745088,0.1741553498745088,0,0,1,0.7572338515162482,0.5481294973922185 A0.06801189466445512,0.06801189466445512,0,0,1,0.7922719461116483,0.5281812974077655 A0.2040356839933184,0.2040356839933184,0,0,1,0.7587987960029301,0.4784999909183584 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7587987960029299,0.4784999909183585 A0.20403568399331942,0.20403568399331942,0,0,0,0.7922719461116481,0.5281812974077658 A0.05100892099834095,0.05100892099834095,0,0,1,0.8125668011973853,0.5011759732893861 A0.05690123702078115,0.05690123702078115,0,0,1,0.8218313980961949,0.46616187640137724 A0.12866529764160908,0.12866529764160908,0,0,0,0.7587987960029299,0.47849999091835843 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7587987960029299,0.4784999909183585 A0.1286652976416072,0.1286652976416072,0,0,1,0.8218313980961941,0.4661618764013769 A0.10201784199664234,0.10201784199664234,0,0,1,0.8110596348446707,0.4174675006578161 A1.1892071150027819,1.1892071150027819,0,0,1,0.7399218579361513,0.36996092896807586 A0.20403568399330696,0.20403568399330696,0,0,0,0.75879879600293,0.4784999909183584 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,0.34831069974900675 A0.10201784199665331,0.10201784199665331,0,0,1,0.8686998683854932,0.27831166710521105 A1.1892071150027554,1.1892071150027554,0,0,0,0.7848056449422031,0.26160188164740106 A0.20403568399329947,0.20403568399329947,0,0,0,0.7399218579361513,0.3699609289680755 A0.24629285775235918,0.24629285775235918,0,0,1,0.8408964152537146,0.34831069974900664 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,0.34831069974900675 A0.24629285775235932,0.24629285775235932,0,0,0,0.7399218579361515,0.3699609289680757 A1.1892071150025918,1.1892071150025918,0,0,0,0.8110596348446709,0.4174675006578161 A0.11159082100229835,0.11159082100229835,0,0,1,0.8576259277197472,0.40428873947469185 A0.10201784199665366,0.10201784199665366,0,0,1,0.8408964152537143,0.3483106997490067 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,0.34831069974900675 A0.10201784199665365,0.10201784199665365,0,0,0,0.8576259277197475,0.4042887394746915 A0.053294911289927235,0.053294911289927235,0,0,1,0.8810107657222033,0.3807786357308124 A0.043814058388361284,0.043814058388361284,0,0,1,0.8922198421967434,0.35371753128430394 A0.24629285775237147,0.24629285775237147,0,0,0,0.8408964152537146,0.3483106997490066 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,0.34831069974900675 A0.2462928577523732,0.2462928577523732,0,0,1,0.8922198421967429,0.35371753128430355 A0.05329491128992,0.05329491128992,0,0,1,0.8923084184519532,0.32055779997212186 A0.11159082100230587,0.11159082100230587,0,0,1,0.8686998683854927,0.27831166710521116 A0.10201784199665212,0.10201784199665212,0,0,0,0.8408964152537144,0.34831069974900675 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8749023625859321,0.19820118583378735 A0.4925857155047107,0.4925857155047107,0,0,1,0.7723058792745561,0.13250674028255774 A0.2462928577523535,0.2462928577523535,0,0,0,0.7848056449422026,0.2616018816474011 A1.1892071150027628,1.1892071150027628,0,0,1,0.868699868385493,0.2783116671052108 A0.11159082100230228,0.11159082100230228,0,0,1,0.8749023625859325,0.1982011858337874 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8749023625859321,0.19820118583378726 A0.11159082100230223,0.11159082100230223,0,0,0,0.8686998683854924,0.27831166710521105 A0.10201784199664388,0.10201784199664388,0,0,1,0.9107487785198987,0.2514963306517823 A0.05690123702077675,0.05690123702077675,0,0,1,0.928956424574425,0.22018656601303999 A0.49258571550467806,0.49258571550467806,0,0,1,0.874902362585932,0.1982011858337871 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8749023625859321,0.1982011858337872 A0.49258571550468194,0.49258571550468194,0,0,0,0.9289564245744253,0.2201865660130402 A0.051008920998315,0.051008920998315,0,0,1,0.9337014427323493,0.18674028854647046 A0.0680118946644315,0.0680118946644315,0,0,1,0.9230312759255578,0.1478591067767351 A0.11159082100229509,0.11159082100229509,0,0,0,0.8749023625859321,0.1982011858337872 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8749023625859321,0.19820118583378726 A0.1115908210022944,0.1115908210022944,0,0,1,0.9230312759255578,0.14785910677673514 A0.17415534987449346,0.17415534987449346,0,0,1,0.8771948338727474,0.10642157861418594 A0.49258571550475067,0.49258571550475067,0,0,0,0.7723058792745564,0.13250674028255777 A0.4925857155047004,0.4925857155047004,0,0,0,0.874902362585932,0.19820118583378718 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9429142572503671,0.1020178419966522 A0.08451434751809427,0.08451434751809427,0,0,1,0.9187892534214515,0.05254643798727305 A0.12866529764161494,0.12866529764161494,0,0,0,0.877194833872748,0.10642157861418508 A0.17415534987448397,0.17415534987448397,0,0,0,0.9230312759255579,0.1478591067767341 A0.06801189466444152,0.06801189466444152,0,0,1,0.9429142572503668,0.10201784199665184 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9429142572503671,0.10201784199665218 A0.06801189466444162,0.06801189466444162,0,0,0,0.9230312759255583,0.14785910677673414 A0.11159082100232344,0.11159082100232344,0,0,1,0.9555826509917866,0.13651180728454038 A0.03606875393892471,0.03606875393892471,0,0,1,0.9683337946431934,0.11947997912580388 A0.08451434751810913,0.08451434751810913,0,0,1,0.9429142572503669,0.10201784199665236 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9429142572503671,0.10201784199665218 A0.08451434751811043,0.08451434751811043,0,0,0,0.9683337946431932,0.11947997912580341 A0.02527988721557777,0.02527988721557777,0,0,1,0.9723762067860819,0.10289970288067456 A0.026647455644966993,0.026647455644966993,0,0,1,0.970158627778318,0.0853715201204234 A0.0680118946644592,0.0680118946644592,0,0,0,0.9429142572503673,0.10201784199665226 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9429142572503671,0.1020178419966522 A0.06801189466446096,0.06801189466446096,0,0,1,0.9701586277783183,0.0853715201204234 A0.043814058388359764,0.043814058388359764,0,0,1,0.9575511275643023,0.0653312853675581 A0.2462928577523325,0.2462928577523325,0,0,1,0.9187892534214515,0.052546437987273126 A0.08451434751810556,0.08451434751810556,0,0,0,0.9429142572503673,0.10201784199665212 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9613438872969492,0.031461346427279824 A0.04080713679865999,0.04080713679865999,0,0,1,0.9652842464293006,-4.85722573273506e-17 L0.929483353553031,-7.970754049584468e-17 A0.08451434751809941,0.08451434751809941,0,0,0,0.9187892534214509,0.0525464379872735 A0.12866529764160659,0.12866529764160659,0,0,1,0.9613438872969492,0.03146134642727967 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9613438872969492,0.03146134642727981 A0.1286652976416059,0.1286652976416059,0,0,0,0.9187892534214512,0.05254643798727353 A0.24629285775230156,0.24629285775230156,0,0,0,0.9575511275643014,0.06533128536755858 A0.053294911289934604,0.053294911289934604,0,0,1,0.9757950040289604,0.05278767384027193 A0.040807136798657176,0.040807136798657176,0,0,1,0.9613438872969485,0.031461346427280004 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9613438872969492,0.03146134642727981 A0.04080713679865541,0.04080713679865541,0,0,0,0.9757950040289608,0.05278767384027133 A0.02311121574775753,0.02311121574775753,0,0,1,0.982108478577866,0.03971657934463395 A0.01814837720705526,0.01814837720705526,0,0,1,0.9829953955883155,0.027327773614827598 A0.12866529764156268,0.12866529764156268,0,0,0,0.9613438872969491,0.031461346427279574 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9613438872969492,0.03146134642727981 A0.1286652976415674,0.1286652976415674,0,0,1,0.982995395588314,0.027327773614827106 A0.02112858687950145,0.02112858687950145,0,0,1,0.978995963511586,0.01420046389516545 A0.04080713679866626,0.04080713679866626,0,0,1,0.9652842464293009,-5.551115123125783e-16 A0.040807136798660486,0.040807136798660486,0,0,0,0.9613438872969489,0.03146134642727988 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9613438872969494,-0.03146134642728006 A0.1286652976416355,0.1286652976416355,0,0,1,0.9187892534214516,-0.05254643798727361 A0.08451434751809722,0.08451434751809722,0,0,0,0.9294833535530318,-3.885780586188048e-16 L0.9652842464293003,-2.0639209632120205e-16 A0.040807136798659625,0.040807136798659625,0,0,1,0.961343887296949,-0.03146134642728019 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9613438872969494,-0.031461346427280074 A0.04080713679865933,0.04080713679865933,0,0,0,0.9652842464293008,-4.649058915617843e-16 A0.04080713679867018,0.04080713679867018,0,0,1,0.9789959635115879,-0.014200463895166552 A0.021128586879524142,0.021128586879524142,0,0,1,0.9829953955883136,-0.02732777361482734 A0.12866529764165774,0.12866529764165774,0,0,1,0.9613438872969494,-0.03146134642728014 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9613438872969494,-0.03146134642728006 A0.12866529764165155,0.12866529764165155,0,0,0,0.9829953955883138,-0.027327773614827078 A0.01814837720707945,0.01814837720707945,0,0,1,0.982108478577868,-0.039716579344634795 A0.023111215747755553,0.023111215747755553,0,0,1,0.9757950040289616,-0.052787673840272276 A0.04080713679865583,0.04080713679865583,0,0,0,0.9613438872969485,-0.03146134642728033 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9613438872969494,-0.03146134642728009 A0.04080713679865494,0.04080713679865494,0,0,1,0.9757950040289609,-0.05278767384027141 A0.053294911289934174,0.053294911289934174,0,0,1,0.9575511275643014,-0.06533128536755861 A0.24629285775231674,0.24629285775231674,0,0,0,0.9187892534214515,-0.05254643798727379 A0.1286652976416332,0.1286652976416332,0,0,0,0.9613438872969494,-0.03146134642728016 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9429142572503673,-0.10201784199665279 A0.06801189466444152,0.06801189466444152,0,0,1,0.9230312759255584,-0.1478591067767347 A0.17415534987450543,0.17415534987450543,0,0,0,0.877194833872748,-0.10642157861418573 A0.12866529764161663,0.12866529764161663,0,0,0,0.9187892534214515,-0.052546437987273695 A0.08451434751810592,0.08451434751810592,0,0,1,0.9429142572503673,-0.10201784199665284 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9429142572503673,-0.10201784199665281 A0.08451434751810585,0.08451434751810585,0,0,0,0.9187892534214516,-0.052546437987273584 A0.24629285775240745,0.24629285775240745,0,0,1,0.9575511275643015,-0.06533128536755892 A0.043814058388361665,0.043814058388361665,0,0,1,0.9701586277783179,-0.08537152012042476 A0.06801189466445813,0.06801189466445813,0,0,1,0.9429142572503673,-0.10201784199665284 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9429142572503673,-0.10201784199665279 A0.06801189466445881,0.06801189466445881,0,0,0,0.9701586277783184,-0.08537152012042408 A0.02664745564496652,0.02664745564496652,0,0,1,0.9723762067860828,-0.10289970288067524 A0.025279887215611575,0.025279887215611575,0,0,1,0.9683337946431937,-0.11947997912580408 A0.08451434751810949,0.08451434751810949,0,0,0,0.9429142572503671,-0.10201784199665292 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9429142572503673,-0.10201784199665277 A0.08451434751811134,0.08451434751811134,0,0,1,0.9683337946431934,-0.11947997912580391 A0.036068753938924863,0.036068753938924863,0,0,1,0.9555826509917863,-0.136511807284541 A0.11159082100231055,0.11159082100231055,0,0,1,0.9230312759255581,-0.14785910677673503 A0.06801189466444141,0.06801189466444141,0,0,0,0.9429142572503669,-0.10201784199665244 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9569999818367165,-0.16419523850156917 A0.02988033411881677,0.02988033411881677,0,0,1,0.9582448918538439,-0.18710895385774798 A0.20403568399340602,0.20403568399340602,0,0,1,0.9337014427323487,-0.18674028854646987 A0.06801189466443144,0.06801189466443144,0,0,0,0.9230312759255573,-0.14785910677673428 A0.1741553498744684,0.1741553498744684,0,0,1,0.9569999818367165,-0.16419523850156925 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9569999818367165,-0.1641952385015692 A0.17415534987446932,0.17415534987446932,0,0,0,0.9230312759255572,-0.14785910677673414 A0.11159082100228593,0.11159082100228593,0,0,0,0.9555826509917864,-0.13651180728454032 A0.05329491128993739,0.05329491128993739,0,0,1,0.9699915566185581,-0.14841810486791734 A0.029880334118793855,0.029880334118793855,0,0,1,0.9569999818367161,-0.164195238501569 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9569999818367165,-0.16419523850156914 A0.02988033411879265,0.02988033411879265,0,0,0,0.9699915566185582,-0.14841810486791795 A0.01914595801131704,0.01914595801131704,0,0,1,0.9736479812363651,-0.15949494575995019 A0.013920837344794032,0.013920837344794032,0,0,1,0.9729855775192198,-0.16899858505311538 A0.1741553498743501,0.1741553498743501,0,0,0,0.9569999818367165,-0.1641952385015691 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9569999818367165,-0.16419523850156914 A0.174155349874359,0.174155349874359,0,0,1,0.9729855775192191,-0.1689985850531156 A0.015130250406414143,0.015130250406414143,0,0,1,0.9688033050793549,-0.17815752411040908 A0.02606343276141035,0.02606343276141035,0,0,1,0.9582448918538438,-0.187108953857747 A0.029880334118816018,0.029880334118816018,0,0,0,0.9569999818367173,-0.16419523850156947 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9543132204454665,-0.20737436301465373 A0.05690123702076921,0.05690123702076921,0,0,1,0.9289564245744253,-0.2201865660130397 A0.05100892099831708,0.05100892099831708,0,0,0,0.9337014427323497,-0.18674028854647012 A0.20403568399322797,0.20403568399322797,0,0,0,0.9582448918538449,-0.18710895385774753 A0.026063432761392693,0.026063432761392693,0,0,1,0.9543132204454656,-0.20737436301465395 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9543132204454665,-0.20737436301465373 A0.026063432761391947,0.026063432761391947,0,0,0,0.9582448918538456,-0.1871089538577481 A0.029880334118743575,0.029880334118743575,0,0,1,0.9664524368691829,-0.1974455543697229 A0.013694134254998207,0.013694134254998207,0,0,1,0.9679533607297769,-0.20607659437956563 A0.056901237020876065,0.056901237020876065,0,0,1,0.9543132204454665,-0.20737436301465398 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9543132204454665,-0.20737436301465373 A0.056901237020878154,0.056901237020878154,0,0,0,0.9679533607297796,-0.20607659437956394 A0.011037737530908889,0.011037737530908889,0,0,1,0.9664600721428422,-0.21353757331088927 A0.01317610439627124,0.01317610439627124,0,0,1,0.9619011027938248,-0.22077028058579348 A0.026063432761385293,0.026063432761385293,0,0,0,0.9543132204454654,-0.20737436301465398 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9543132204454665,-0.20737436301465373 A0.026063432761386212,0.026063432761386212,0,0,1,0.9619011027938255,-0.22077028058579276 A0.026647455644953227,0.026647455644953227,0,0,1,0.9510649805374127,-0.22711063201001835 A0.49258571550469477,0.49258571550469477,0,0,0,0.9289564245744251,-0.22018656601303976 A0.05690123702077718,0.05690123702077718,0,0,0,0.9543132204454665,-0.20737436301465353 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.942914257250367,-0.24629285775235404 A0.029880334118805998,0.029880334118805998,0,0,1,0.9341687591966812,-0.26803252274022443 A0.12866529764158072,0.12866529764158072,0,0,0,0.9107487785198987,-0.25149633065178156 A0.05690123702077715,0.05690123702077715,0,0,0,0.9289564245744252,-0.22018656601303965 A0.051008920998327406,0.051008920998327406,0,0,1,0.9429142572503668,-0.2462928577523543 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.942914257250367,-0.24629285775235404 A0.05100892099832681,0.05100892099832681,0,0,0,0.9289564245744255,-0.22018656601303963 A0.4925857155044787,0.4925857155044787,0,0,1,0.9510649805374136,-0.22711063201001913 A0.02527988721554204,0.02527988721554204,0,0,1,0.9571886546241031,-0.23833786759482878 A0.029880334118774905,0.029880334118774905,0,0,1,0.9429142572503662,-0.24629285775235316 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.942914257250367,-0.24629285775235404 A0.029880334118768396,0.029880334118768396,0,0,0,0.9571886546241024,-0.238337867594831 A0.013694134254926592,0.013694134254926592,0,0,1,0.9575818373955762,-0.24735277693787844 A0.012073478216896262,0.012073478216896262,0,0,1,0.9549947110669968,-0.25524045060719114 A0.051008920998334595,0.051008920998334595,0,0,0,0.9429142572503671,-0.24629285775235388 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.942914257250367,-0.24629285775235404 A0.051008920998335934,0.051008920998335934,0,0,1,0.9549947110669992,-0.25524045060719125 A0.01581733897302842,0.01581733897302842,0,0,1,0.9486631338228703,-0.26282574271240894 A0.03891849473768381,0.03891849473768381,0,0,1,0.9341687591966805,-0.268032522740225 A0.029880334118803892,0.029880334118803892,0,0,0,0.9429142572503663,-0.24629285775235324 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9168508244889719,-0.29078592056033137 A1.189207115003066,1.189207115003066,0,0,1,0.8686998683854932,-0.2783116671052106 A0.10201784199664046,0.10201784199664046,0,0,0,0.9107487785198987,-0.25149633065178123 A0.12866529764158052,0.12866529764158052,0,0,1,0.9341687591966802,-0.2680325227402244 A0.038918494737699934,0.038918494737699934,0,0,1,0.9168508244889712,-0.2907859205603312 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9168508244889719,-0.2907859205603314 A0.038918494737698595,0.038918494737698595,0,0,0,0.9341687591966806,-0.26803252274022515 A0.029880334118805967,0.029880334118805967,0,0,1,0.9392531606495551,-0.28410394923988125 A0.01914595801129482,0.01914595801129482,0,0,1,0.9378143453391604,-0.29689560007558596 A1.1892071150052652,1.1892071150052652,0,0,1,0.9168508244889719,-0.29078592056033115 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9168508244889719,-0.2907859205603316 A1.1892071150051537,1.1892071150051537,0,0,0,0.9378143453391595,-0.29689560007558624 A0.01884259658790768,0.01884259658790768,0,0,1,0.9320278852795308,-0.3082419527479615 A0.028171449172700588,0.028171449172700588,0,0,1,0.9194514638745068,-0.31863241682569227 A0.03891849473769295,0.03891849473769295,0,0,0,0.916850824488971,-0.2907859205603312 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9168508244889719,-0.2907859205603314 A0.03891849473769191,0.03891849473769191,0,0,1,0.9194514638745074,-0.31863241682569166 A0.10201784199664791,0.10201784199664791,0,0,1,0.8923084184519527,-0.3205577999721211 A0.11159082100229713,0.11159082100229713,0,0,0,0.8686998683854932,-0.2783116671052106 A1.1892071150025534,1.1892071150025534,0,0,0,0.9168508244889717,-0.29078592056033137 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9153947257077663,-0.34025041557525565 A0.04381405838836147,0.04381405838836147,0,0,1,0.8922198421967423,-0.3537175312843024 A0.0532949112899322,0.0532949112899322,0,0,0,0.8923084184519539,-0.3205577999721214 A0.1020178419966565,0.1020178419966565,0,0,0,0.9194514638745064,-0.3186324168256913 A0.028171449172697826,0.028171449172697826,0,0,1,0.915394725707767,-0.3402504155752555 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9153947257077663,-0.34025041557525565 A0.02817144917269828,0.02817144917269828,0,0,0,0.9194514638745057,-0.3186324168256914 A0.038918494737726635,0.038918494737726635,0,0,1,0.9282977718383117,-0.33027748468448753 A0.014940167059405804,0.014940167059405804,0,0,1,0.9292755366210264,-0.33946921216615433 A0.043814058388377604,0.043814058388377604,0,0,1,0.9153947257077664,-0.3402504155752559 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9153947257077663,-0.34025041557525565 A0.04381405838836927,0.04381405838836927,0,0,0,0.9292755366210287,-0.33946921216615317 A0.011141145115698085,0.011141145115698085,0,0,1,0.9271895221625981,-0.34683681253632087 A0.012376839640215378,0.012376839640215378,0,0,1,0.92232402330864,-0.35345185256682415 A0.028171449172711825,0.028171449172711825,0,0,0,0.9153947257077656,-0.3402504155752558 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9153947257077663,-0.34025041557525565 A0.028171449172708574,0.028171449172708574,0,0,1,0.9223240233086387,-0.3534518525668234 A0.02207547506177486,0.02207547506177486,0,0,1,0.9122008934596465,-0.35885826450995945 A0.2462928577524548,0.2462928577524548,0,0,1,0.8922198421967427,-0.35371753128430283 A0.04381405838835732,0.04381405838835732,0,0,0,0.9153947257077664,-0.3402504155752562 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.905229064074523,-0.3749581553939707 A0.022075475061741942,0.022075475061741942,0,0,1,0.8987745498895736,-0.39127232524991495 A0.24629285775248191,0.24629285775248191,0,0,0,0.8810107657222033,-0.3807786357308126 A0.04381405838836466,0.04381405838836466,0,0,0,0.8922198421967422,-0.3537175312843024 A0.05329491128991028,0.05329491128991028,0,0,1,0.9052290640745231,-0.37495815539397065 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.905229064074523,-0.3749581553939707 A0.05329491128991035,0.05329491128991035,0,0,0,0.8922198421967423,-0.3537175312843026 A0.24629285775233342,0.24629285775233342,0,0,0,0.9122008934596477,-0.3588582645099604 A0.024248930988113253,0.024248930988113253,0,0,1,0.9171400392179143,-0.3688044661544465 A0.022075475061768227,0.022075475061768227,0,0,1,0.9052290640745235,-0.3749581553939713 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.905229064074523,-0.3749581553939707 A0.022075475061768476,0.022075475061768476,0,0,0,0.9171400392179141,-0.36880446615444584 A0.011555607873876592,0.011555607873876592,0,0,1,0.9169415277518808,-0.37626108880261383 A0.009496533019031502,0.009496533019031502,0,0,1,0.9144323396138677,-0.3823188048359429 A0.05329491128998421,0.05329491128998421,0,0,0,0.9052290640745229,-0.37495815539397076 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.905229064074523,-0.3749581553939707 A0.05329491128998266,0.05329491128998266,0,0,1,0.9144323396138684,-0.3823188048359429 A0.01155560787385173,0.01155560787385173,0,0,1,0.9093000799783768,-0.3877318020789892 A0.02424893098810443,0.02424893098810443,0,0,1,0.8987745498895733,-0.391272325249915 A0.022075475061767557,0.022075475061767557,0,0,0,0.905229064074523,-0.3749581553939707 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8878751941651657,-0.40668844185555675 A0.11159082100229299,0.11159082100229299,0,0,1,0.8576259277197475,-0.4042887394746915 A0.05329491128991238,0.05329491128991238,0,0,0,0.8810107657222036,-0.38077863573081266 A0.2462928577521197,0.2462928577521197,0,0,1,0.8987745498895732,-0.39127232524991495 A0.024248930988106165,0.024248930988106165,0,0,1,0.8878751941651665,-0.4066884418555569 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8878751941651657,-0.40668844185555675 A0.024248930988107275,0.024248930988107275,0,0,0,0.8987745498895728,-0.39127232524991423 A0.02207547506176511,0.02207547506176511,0,0,1,0.902109773105746,-0.4022533695598488 A0.012376839640233131,0.012376839640233131,0,0,1,0.900872660675849,-0.4103713364567265 A0.1115908210023495,0.1115908210023495,0,0,1,0.8878751941651657,-0.40668844185555686 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8878751941651657,-0.40668844185555675 A0.11159082100234655,0.11159082100234655,0,0,0,0.9008726606758474,-0.41037133645672674 A0.011141145115663255,0.011141145115663255,0,0,1,0.8971380154622393,-0.417056051608755 A0.014940167059372204,0.014940167059372204,0,0,1,0.8899470985208715,-0.4228642003335951 A0.024248930988105176,0.024248930988105176,0,0,0,0.8878751941651652,-0.40668844185555664 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8878751941651657,-0.40668844185555675 A0.024248930988104562,0.024248930988104562,0,0,1,0.8899470985208705,-0.42286420033359406 A0.038918494737665454,0.038918494737665454,0,0,1,0.8754575077208671,-0.4248432224342553 A0.10201784199664868,0.10201784199664868,0,0,0,0.8576259277197472,-0.4042887394746918 A0.11159082100225835,0.11159082100225835,0,0,0,0.8878751941651656,-0.4066884418555571 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8539281316344122,-0.4426947390308459 A0.05690123702077295,0.05690123702077295,0,0,1,0.8218313980961939,-0.4661618764013761 A0.1020178419966398,0.1020178419966398,0,0,0,0.8110596348446713,-0.41746750065781596 A0.11159082100230082,0.11159082100230082,0,0,0,0.8576259277197473,-0.40428873947469146 A0.053294911289919505,0.053294911289919505,0,0,1,0.8539281316344125,-0.44269473903084583 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8539281316344122,-0.4426947390308459 A0.05329491128991939,0.05329491128991939,0,0,0,0.8576259277197471,-0.4042887394746913 A0.10201784199665698,0.10201784199665698,0,0,1,0.8754575077208668,-0.42484322243425615 A0.02817144917269225,0.02817144917269225,0,0,1,0.8770032129703804,-0.4410832629018466 A0.05690123702075995,0.05690123702075995,0,0,1,0.8539281316344123,-0.4426947390308463 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8539281316344122,-0.4426947390308459 A0.05690123702076037,0.05690123702076037,0,0,0,0.8770032129703804,-0.4410832629018462 A0.018842596587905727,0.018842596587905727,0,0,1,0.8730717752012391,-0.45319799096544605 A0.0191459580112926,0.0191459580112926,0,0,1,0.8650441082155976,-0.46326045007680045 A0.053294911289912025,0.053294911289912025,0,0,0,0.8539281316344124,-0.4426947390308458 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8539281316344122,-0.4426947390308459 A0.05329491128991275,0.05329491128991275,0,0,1,0.8650441082155971,-0.46326045007680045 A0.029880334118776126,0.029880334118776126,0,0,1,0.8500846788087456,-0.47102944999244484 A0.12866529764159915,0.12866529764159915,0,0,1,0.8218313980961944,-0.4661618764013767 A0.05690123702076737,0.05690123702076737,0,0,0,0.8539281316344122,-0.4426947390308459 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537147,-0.492585715504708 A0.02664745564494762,0.02664745564494762,0,0,1,0.8330959650609033,-0.5119130291132099 A0.49258571550479036,0.49258571550479036,0,0,1,0.8125668011973859,-0.5011759732893859 A0.05690123702078735,0.05690123702078735,0,0,0,0.8218313980961944,-0.4661618764013768 A0.10201784199665438,0.10201784199665438,0,0,1,0.8408964152537148,-0.49258571550470787 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537147,-0.492585715504708 A0.10201784199666626,0.10201784199666626,0,0,0,0.8218313980961941,-0.46616187640137674 A0.1286652976416787,0.1286652976416787,0,0,0,0.8500846788087457,-0.471029449992445 A0.03891849473773052,0.03891849473773052,0,0,1,0.8566519999301673,-0.48496027004549724 A0.02664745564496834,0.02664745564496834,0,0,1,0.8408964152537157,-0.4925857155047089 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537147,-0.492585715504708 A0.02664745564496513,0.02664745564496513,0,0,0,0.8566519999301673,-0.48496027004549636 A0.01581733897305684,0.01581733897305684,0,0,1,0.8557654896502179,-0.49480098273530804 A0.012073478216835777,0.012073478216835777,0,0,1,0.852017436681587,-0.50220778484539 A0.10201784199652977,0.10201784199652977,0,0,0,0.8408964152537147,-0.492585715504708 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537147,-0.492585715504708 A0.10201784199658544,0.10201784199658544,0,0,1,0.8520174366815839,-0.5022077848453896 A0.013694134254969566,0.013694134254969566,0,0,1,0.8453649109493768,-0.5083042661696853 A0.025279887215604303,0.025279887215604303,0,0,1,0.8330959650609031,-0.511913029113208 A0.026647455644955652,0.026647455644955652,0,0,0,0.840896415253716,-0.49258571550470925 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8214371678848644,-0.5281655312210595 A0.06801189466445035,0.06801189466445035,0,0,1,0.7922719461116483,-0.5281812974077654 A0.051008920998344996,0.051008920998344996,0,0,0,0.8125668011973856,-0.5011759732893861 A0.4925857155043612,0.4925857155043612,0,0,0,0.833095965060904,-0.51191302911321 A0.025279887215587892,0.025279887215587892,0,0,1,0.8214371678848631,-0.5281655312210591 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8214371678848644,-0.5281655312210595 A0.02527988721558653,0.02527988721558653,0,0,0,0.8330959650609047,-0.5119130291132112 A0.026647455644941524,0.026647455644941524,0,0,1,0.8362749551030028,-0.5240586301296607 A0.01317610439631496,0.01317610439631496,0,0,1,0.8343843368844927,-0.5323966046319909 A0.0680118946645393,0.0680118946645393,0,0,1,0.8214371678848645,-0.5281655312210588 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8214371678848644,-0.5281655312210595 A0.0680118946645369,0.0680118946645369,0,0,0,0.8343843368844905,-0.5323966046319917 A0.011037737530891533,0.011037737530891533,0,0,1,0.8301645425739532,-0.5387282279147158 A0.013694134254994456,0.013694134254994456,0,0,1,0.8230001622144326,-0.543769981394496 A0.02527988721558737,0.02527988721558737,0,0,0,0.8214371678848627,-0.528165531221059 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8214371678848644,-0.5281655312210595 A0.025279887215585307,0.025279887215585307,0,0,1,0.8230001622144328,-0.5437699813944941 A0.029880334118737494,0.029880334118737494,0,0,1,0.8098874711607574,-0.5452754509736888 A0.20403568399337274,0.20403568399337274,0,0,0,0.7922719461116482,-0.5281812974077656 A0.06801189466445114,0.06801189466445114,0,0,0,0.8214371678848644,-0.5281655312210596 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7928047433351476,-0.5605976101691428 A0.03606875393891476,0.03606875393891476,0,0,1,0.772227397143441,-0.5791705478575803 A0.11159082100227719,0.11159082100227719,0,0,0,0.7572338515162481,-0.5481294973922181 A0.06801189466442703,0.06801189466442703,0,0,0,0.7922719461116484,-0.5281812974077655 A0.0510089209983141,0.0510089209983141,0,0,1,0.792804743335147,-0.560597610169143 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7928047433351476,-0.5605976101691428 A0.05100892099831435,0.05100892099831435,0,0,0,0.792271946111649,-0.5281812974077656 A0.20403568399328423,0.20403568399328423,0,0,1,0.8098874711607575,-0.5452754509736897 A0.02606343276137558,0.02606343276137558,0,0,1,0.8110237800754289,-0.5590709932396741 A0.03606875393892194,0.03606875393892194,0,0,1,0.7928047433351473,-0.5605976101691419 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7928047433351476,-0.5605976101691428 A0.03606875393892183,0.03606875393892183,0,0,0,0.8110237800754271,-0.5590709932396757 A0.015130250406444588,0.015130250406444588,0,0,1,0.807504745362537,-0.5685046543585593 A0.013920837344772242,0.013920837344772242,0,0,1,0.8012530477326671,-0.5756931323089857 A0.05100892099832767,0.05100892099832767,0,0,0,0.7928047433351478,-0.5605976101691427 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7928047433351476,-0.5605976101691428 A0.05100892099832738,0.05100892099832738,0,0,1,0.8012530477326679,-0.5756931323089861 A0.0191459580113251,0.0191459580113251,0,0,1,0.790835055781639,-0.5809401589757168 A0.05329491128996302,0.05329491128996302,0,0,1,0.7722273971434406,-0.5791705478575798 A0.03606875393892565,0.03606875393892565,0,0,0,0.7928047433351476,-0.5605976101691429 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7388785732570624,-0.5946035575013602 A0.49258571550467717,0.49258571550467717,0,0,0,0.6955218353558952,-0.5450189955505589 A0.17415534987450765,0.17415534987450765,0,0,0,0.7572338515162486,-0.5481294973922184 A0.11159082100228757,0.11159082100228757,0,0,1,0.7722273971434402,-0.5791705478575802 A0.053294911289931905,0.053294911289931905,0,0,1,0.7388785732570624,-0.5946035575013603 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7388785732570624,-0.5946035575013602 A0.0532949112899316,0.0532949112899316,0,0,0,0.7722273971434406,-0.5791705478575799 A0.03606875393893791,0.03606875393893791,0,0,1,0.7692004961001871,-0.6002302891884204 A0.025279887215570094,0.025279887215570094,0,0,1,0.7603348873718985,-0.6148127319938849 A0.492585715504796,0.492585715504796,0,0,0,0.7388785732570622,-0.5946035575013602 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7388785732570623,-0.5946035575013601 A0.4925857155047959,0.4925857155047959,0,0,1,0.760334887371898,-0.6148127319938848 A0.026647455644960495,0.026647455644960495,0,0,1,0.7463725253260395,-0.6256389637313282 A0.0438140583883621,0.0438140583883621,0,0,1,0.7232870905405773,-0.6308947007265084 A0.053294911289937616,0.053294911289937616,0,0,0,0.7388785732570621,-0.5946035575013598 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7388785732570624,-0.5946035575013602 A0.05329491128993709,0.05329491128993709,0,0,1,0.7232870905405774,-0.6308947007265078 A0.24629285775231932,0.24629285775231932,0,0,1,0.6868380542036333,-0.6125261689476339 A0.12866529764161855,0.12866529764161855,0,0,0,0.6955218353558953,-0.545018995550559 A0.4925857155046772,0.4925857155046772,0,0,1,0.7388785732570624,-0.5946035575013602 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.702019313163898,-0.6575262503559198 A0.0845143475181006,0.0845143475181006,0,0,1,0.6572439822973625,-0.657243982297362 A0.08451434751809284,0.08451434751809284,0,0,0,0.6868380542036333,-0.6125261689476342 A0.24629285775235074,0.24629285775235074,0,0,0,0.7232870905405769,-0.630894700726508 A0.04381405838835627,0.04381405838835627,0,0,1,0.7020193131638978,-0.6575262503559198 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.702019313163898,-0.6575262503559198 A0.04381405838835607,0.04381405838835607,0,0,0,0.723287090540577,-0.6308947007265082 A0.05329491128989623,0.05329491128989623,0,0,1,0.7273177865323536,-0.6526647422613115 A0.023111215747722205,0.023111215747722205,0,0,1,0.7225394276433362,-0.6663717024830876 A0.08451434751811399,0.08451434751811399,0,0,1,0.7020193131638981,-0.6575262503559196 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.702019313163898,-0.6575262503559198 A0.08451434751811268,0.08451434751811268,0,0,0,0.722539427643338,-0.6663717024830879 A0.01814837720709112,0.01814837720709112,0,0,1,0.7144063641334245,-0.6757590560578742 A0.021128586879554496,0.021128586879554496,0,0,1,0.7022959288695692,-0.6822134402370356 A0.043814058388345074,0.043814058388345074,0,0,0,0.7020193131638974,-0.6575262503559197 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.702019313163898,-0.6575262503559198 A0.043814058388344214,0.043814058388344214,0,0,1,0.7022959288695693,-0.6822134402370349 A0.04080713679867741,0.04080713679867741,0,0,1,0.6825590364227052,-0.6825590364227043 L0.6572439822973624,-0.6572439822973617 A0.08451434751810145,0.08451434751810145,0,0,0,0.7020193131638981,-0.6575262503559195 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.6575262503559207,-0.7020193131638974 A0.0438140583883475,0.0438140583883475,0,0,1,0.630894700726509,-0.7232870905405763 A0.24629285775233398,0.24629285775233398,0,0,0,0.6125261689476348,-0.6868380542036326 A0.08451434751809618,0.08451434751809618,0,0,0,0.6572439822973624,-0.6572439822973616 A0.08451434751810066,0.08451434751810066,0,0,1,0.6575262503559209,-0.7020193131638974 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.6575262503559207,-0.7020193131638974 A0.08451434751810143,0.08451434751810143,0,0,0,0.6572439822973624,-0.6572439822973618 L0.6825590364227052,-0.6825590364227045 A0.04080713679865648,0.04080713679865648,0,0,1,0.6822134402370362,-0.702295928869568 A0.043814058388349564,0.043814058388349564,0,0,1,0.6575262503559207,-0.7020193131638973 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.6575262503559207,-0.7020193131638974 A0.04381405838836464,0.04381405838836464,0,0,0,0.6822134402370359,-0.702295928869568 A0.021128586879539755,0.021128586879539755,0,0,1,0.6757590560578755,-0.7144063641334244 A0.018148377207043737,0.018148377207043737,0,0,1,0.6663717024830876,-0.7225394276433369 A0.08451434751806808,0.08451434751806808,0,0,0,0.6575262503559207,-0.7020193131638974 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.6575262503559207,-0.7020193131638974 A0.08451434751805197,0.08451434751805197,0,0,1,0.6663717024830882,-0.7225394276433376 A0.02311121574779163,0.02311121574779163,0,0,1,0.6526647422613123,-0.7273177865323512 A0.05329491128997323,0.05329491128997323,0,0,1,0.6308947007265088,-0.723287090540577 A0.04381405838835024,0.04381405838835024,0,0,0,0.6575262503559205,-0.7020193131638965 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013612,-0.7388785732570617 A0.4925857155047506,0.4925857155047506,0,0,1,0.5450189955505599,-0.6955218353558943 A0.12866529764162016,0.12866529764162016,0,0,0,0.6125261689476348,-0.6868380542036325 A0.2462928577524037,0.2462928577524037,0,0,1,0.6308947007265088,-0.723287090540576 A0.05329491128992585,0.05329491128992585,0,0,1,0.5946035575013611,-0.7388785732570616 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013612,-0.7388785732570617 A0.05329491128992602,0.05329491128992602,0,0,0,0.6308947007265089,-0.7232870905405762 A0.04381405838833064,0.04381405838833064,0,0,1,0.6256389637313291,-0.7463725253260396 A0.026647455644961224,0.026647455644961224,0,0,1,0.6148127319938854,-0.7603348873718974 A0.49258571550424646,0.49258571550424646,0,0,1,0.5946035575013612,-0.7388785732570617 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013612,-0.7388785732570617 A0.4925857155042477,0.4925857155042477,0,0,0,0.6148127319938858,-0.7603348873718975 A0.025279887215589252,0.025279887215589252,0,0,1,0.6002302891884206,-0.7692004961001857 A0.036068753938958496,0.036068753938958496,0,0,1,0.5791705478575812,-0.77222739714344 A0.05329491128992323,0.05329491128992323,0,0,0,0.5946035575013604,-0.738878573257061 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013612,-0.7388785732570617 A0.05329491128992178,0.05329491128992178,0,0,1,0.5791705478575823,-0.77222739714344 A0.1115908210022903,0.1115908210022903,0,0,1,0.5481294973922192,-0.7572338515162474 A0.1741553498745289,0.1741553498745289,0,0,0,0.5450189955505599,-0.6955218353558945 A0.4925857155047019,0.4925857155047019,0,0,0,0.5946035575013612,-0.7388785732570617 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5605976101691431,-0.7928047433351474 A0.05100892099833022,0.05100892099833022,0,0,1,0.5281812974077658,-0.7922719461116486 A0.06801189466444792,0.06801189466444792,0,0,0,0.5481294973922185,-0.7572338515162482 A0.11159082100230816,0.11159082100230816,0,0,0,0.5791705478575803,-0.7722273971434405 A0.03606875393891701,0.03606875393891701,0,0,1,0.5605976101691423,-0.7928047433351472 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5605976101691431,-0.7928047433351474 A0.03606875393893497,0.03606875393893497,0,0,0,0.5791705478575806,-0.7722273971434411 A0.05329491128991613,0.05329491128991613,0,0,1,0.5809401589757169,-0.7908350557816379 A0.019145958011254606,0.019145958011254606,0,0,1,0.575693132308985,-0.8012530477326678 A0.051008920998353406,0.051008920998353406,0,0,1,0.560597610169143,-0.7928047433351478 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5605976101691431,-0.7928047433351474 A0.05100892099843072,0.05100892099843072,0,0,0,0.5756931323089867,-0.8012530477326677 A0.01392083734483944,0.01392083734483944,0,0,1,0.568504654358559,-0.8075047453625382 A0.015130250406438147,0.015130250406438147,0,0,1,0.559070993239677,-0.8110237800754294 A0.03606875393895723,0.03606875393895723,0,0,0,0.5605976101691428,-0.7928047433351473 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5605976101691431,-0.7928047433351474 A0.03606875393895592,0.03606875393895592,0,0,1,0.5590709932396755,-0.8110237800754271 A0.02606343276137296,0.02606343276137296,0,0,1,0.5452754509736898,-0.8098874711607584 A0.20403568399327018,0.20403568399327018,0,0,1,0.5281812974077658,-0.7922719461116484 A0.051008920998320724,0.051008920998320724,0,0,0,0.5605976101691433,-0.7928047433351469 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5281655312210596,-0.8214371678848643 A0.02527988721558077,0.02527988721558077,0,0,1,0.5119130291132099,-0.8330959650609039 A0.49258571550494856,0.49258571550494856,0,0,0,0.5011759732893859,-0.8125668011973852 A0.0510089209983313,0.0510089209983313,0,0,0,0.5281812974077656,-0.7922719461116482 A0.06801189466444112,0.06801189466444112,0,0,1,0.5281655312210589,-0.8214371678848644 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5281655312210596,-0.8214371678848643 A0.06801189466440549,0.06801189466440549,0,0,0,0.5281812974077663,-0.7922719461116483 A0.20403568399329364,0.20403568399329364,0,0,0,0.5452754509736897,-0.8098874711607577 A0.029880334118820493,0.029880334118820493,0,0,1,0.5437699813944941,-0.8230001622144312 A0.02527988721555043,0.02527988721555043,0,0,1,0.5281655312210599,-0.8214371678848659 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5281655312210596,-0.8214371678848643 A0.025279887215570018,0.025279887215570018,0,0,0,0.5437699813944946,-0.8230001622144316 A0.013694134254958135,0.013694134254958135,0,0,1,0.5387282279147183,-0.8301645425739558 A0.011037737530888738,0.011037737530888738,0,0,1,0.5323966046319883,-0.8343843368844884 A0.06801189466443355,0.06801189466443355,0,0,0,0.5281655312210595,-0.8214371678848643 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5281655312210596,-0.8214371678848643 A0.06801189466443301,0.06801189466443301,0,0,1,0.5323966046319913,-0.8343843368844905 A0.013176104396370621,0.013176104396370621,0,0,1,0.5240586301296594,-0.8362749551030012 A0.02664745564503566,0.02664745564503566,0,0,1,0.5119130291132099,-0.8330959650609054 A0.025279887215602505,0.025279887215602505,0,0,0,0.5281655312210594,-0.8214371678848635 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.49258571550470803,-0.8408964152537146 A0.10201784199664866,0.10201784199664866,0,0,1,0.4661618764013764,-0.8218313980961943 A0.056901237020776,0.056901237020776,0,0,0,0.5011759732893861,-0.812566801197386 A0.4925857155047047,0.4925857155047047,0,0,1,0.5119130291132101,-0.8330959650609043 A0.026647455644955367,0.026647455644955367,0,0,1,0.4925857155047082,-0.8408964152537148 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.49258571550470803,-0.8408964152537146 A0.026647455644955985,0.026647455644955985,0,0,0,0.5119130291132101,-0.8330959650609039 A0.025279887215613535,0.025279887215613535,0,0,1,0.5083042661696846,-0.8453649109493765 A0.013694134255048632,0.013694134255048632,0,0,1,0.5022077848453887,-0.8520174366815833 A0.10201784199664654,0.10201784199664654,0,0,1,0.49258571550470814,-0.8408964152537145 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.49258571550470803,-0.8408964152537146 A0.10201784199664636,0.10201784199664636,0,0,0,0.5022077848453896,-0.8520174366815838 A0.012073478216892489,0.012073478216892489,0,0,1,0.4948009827353089,-0.8557654896502186 A0.015817338972983444,0.015817338972983444,0,0,1,0.48496027004549763,-0.856651999930168 A0.02664745564499448,0.02664745564499448,0,0,0,0.4925857155047068,-0.8408964152537134 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.49258571550470803,-0.8408964152537146 A0.026647455644992723,0.026647455644992723,0,0,1,0.484960270045499,-0.8566519999301674 A0.03891849473764588,0.03891849473764588,0,0,1,0.47102944999244545,-0.8500846788087456 A0.12866529764152781,0.12866529764152781,0,0,0,0.4661618764013765,-0.821831398096194 A0.10201784199669268,0.10201784199669268,0,0,0,0.4925857155047083,-0.8408964152537144 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4426947390308462,-0.8539281316344121 A0.05329491128992151,0.05329491128992151,0,0,1,0.4042887394746919,-0.8576259277197477 A0.11159082100228508,0.11159082100228508,0,0,0,0.41746750065781624,-0.8110596348446709 A0.10201784199664325,0.10201784199664325,0,0,0,0.46616187640137674,-0.8218313980961942 A0.05690123702078056,0.05690123702078056,0,0,1,0.4426947390308461,-0.8539281316344121 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4426947390308462,-0.8539281316344121 A0.056901237020795185,0.056901237020795185,0,0,0,0.4661618764013768,-0.8218313980961943 A0.12866529764165052,0.12866529764165052,0,0,1,0.4710294499924454,-0.8500846788087457 A0.029880334118778416,0.029880334118778416,0,0,1,0.46326045007680206,-0.8650441082155974 A0.05329491128994234,0.05329491128994234,0,0,1,0.44269473903084644,-0.8539281316344113 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4426947390308462,-0.8539281316344121 A0.053294911289941516,0.053294911289941516,0,0,0,0.4632604500768002,-0.8650441082155979 A0.019145958011272956,0.019145958011272956,0,0,1,0.4531979909654449,-0.8730717752012376 A0.018842596587901734,0.018842596587901734,0,0,1,0.4410832629018491,-0.877003212970383 A0.056901237020777415,0.056901237020777415,0,0,0,0.44269473903084494,-0.8539281316344117 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4426947390308462,-0.8539281316344121 A0.0569012370207769,0.0569012370207769,0,0,1,0.44108326290184835,-0.8770032129703802 A0.028171449172707384,0.028171449172707384,0,0,1,0.4248432224342562,-0.8754575077208663 A0.10201784199666167,0.10201784199666167,0,0,1,0.4042887394746918,-0.8576259277197472 A0.05329491128993281,0.05329491128993281,0,0,0,0.4426947390308465,-0.8539281316344111 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4066884418555571,-0.8878751941651655 A0.02424893098811094,0.02424893098811094,0,0,1,0.3912723252499155,-0.8987745498895734 A0.24629285775235607,0.24629285775235607,0,0,1,0.38077863573081294,-0.8810107657222032 A0.053294911289928776,0.053294911289928776,0,0,0,0.40428873947469185,-0.8576259277197475 A0.11159082100228924,0.11159082100228924,0,0,1,0.40668844185555714,-0.8878751941651655 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4066884418555571,-0.8878751941651655 A0.11159082100234491,0.11159082100234491,0,0,0,0.4042887394746916,-0.8576259277197472 A0.10201784199663597,0.10201784199663597,0,0,0,0.4248432224342562,-0.8754575077208668 A0.038918494737669534,0.038918494737669534,0,0,1,0.4228642003335935,-0.8899470985208702 A0.02424893098813165,0.02424893098813165,0,0,1,0.406688441855557,-0.8878751941651651 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4066884418555571,-0.8878751941651655 A0.02424893098813166,0.02424893098813166,0,0,0,0.4228642003335945,-0.8899470985208704 A0.014940167059437013,0.014940167059437013,0,0,1,0.41705605160875875,-0.8971380154622406 A0.011141145115614431,0.011141145115614431,0,0,1,0.41037133645673,-0.9008726606758495 A0.11159082100214075,0.11159082100214075,0,0,0,0.40668844185555664,-0.8878751941651655 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4066884418555571,-0.8878751941651655 A0.11159082100213907,0.11159082100213907,0,0,1,0.4103713364567277,-0.9008726606758469 A0.012376839640259334,0.012376839640259334,0,0,1,0.40225336955984725,-0.9021097731057439 A0.022075475061737303,0.022075475061737303,0,0,1,0.3912723252499152,-0.8987745498895733 A0.024248930988115692,0.024248930988115692,0,0,0,0.406688441855557,-0.8878751941651651 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3749581553939711,-0.9052290640745231 A0.05329491128995365,0.05329491128995365,0,0,1,0.35371753128430333,-0.8922198421967429 A0.043814058388347475,0.043814058388347475,0,0,0,0.38077863573081294,-0.8810107657222034 A0.2462928577525733,0.2462928577525733,0,0,0,0.3912723252499154,-0.8987745498895732 A0.02207547506175672,0.02207547506175672,0,0,1,0.37495815539397087,-0.9052290640745229 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3749581553939711,-0.9052290640745231 A0.022075475061756385,0.022075475061756385,0,0,0,0.3912723252499153,-0.8987745498895736 A0.024248930988145186,0.024248930988145186,0,0,1,0.3877318020789896,-0.9093000799783771 A0.011555607873867049,0.011555607873867049,0,0,1,0.38231880483594466,-0.9144323396138692 A0.053294911289985966,0.053294911289985966,0,0,1,0.3749581553939714,-0.9052290640745227 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3749581553939711,-0.9052290640745231 A0.05329491128998584,0.05329491128998584,0,0,0,0.3823188048359429,-0.9144323396138686 A0.009496533019066531,0.009496533019066531,0,0,1,0.37626108880261067,-0.9169415277518733 A0.011555607873931407,0.011555607873931407,0,0,1,0.3688044661544479,-0.9171400392179168 A0.022075475061771255,0.022075475061771255,0,0,0,0.3749581553939712,-0.9052290640745232 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3749581553939711,-0.9052290640745231 A0.02207547506177138,0.02207547506177138,0,0,1,0.36880446615444684,-0.9171400392179142 A0.024248930988110432,0.024248930988110432,0,0,1,0.3588582645099614,-0.9122008934596465 A0.24629285775241713,0.24629285775241713,0,0,0,0.35371753128430344,-0.8922198421967428 A0.05329491128991136,0.05329491128991136,0,0,0,0.3749581553939711,-0.9052290640745231 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3402504155752562,-0.9153947257077665 A0.02817144917269815,0.02817144917269815,0,0,1,0.3186324168256932,-0.9194514638745075 A0.1020178419966566,0.1020178419966566,0,0,0,0.32055779997212175,-0.8923084184519531 A0.053294911289909465,0.053294911289909465,0,0,0,0.35371753128430317,-0.8922198421967431 A0.04381405838836591,0.04381405838836591,0,0,1,0.34025041557525526,-0.9153947257077663 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3402504155752562,-0.9153947257077665 A0.04381405838836492,0.04381405838836492,0,0,0,0.3537175312843039,-0.8922198421967437 A0.24629285775209434,0.24629285775209434,0,0,1,0.35885826450996106,-0.9122008934596475 A0.022075475061760604,0.022075475061760604,0,0,1,0.3534518525668259,-0.9223240233086388 A0.02817144917269707,0.02817144917269707,0,0,1,0.3402504155752564,-0.9153947257077655 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3402504155752562,-0.9153947257077665 A0.02817144917269625,0.02817144917269625,0,0,0,0.3534518525668233,-0.9223240233086392 A0.01237683964019254,0.01237683964019254,0,0,1,0.3468368125363201,-0.9271895221625962 A0.011141145115717153,0.011141145115717153,0,0,1,0.33946921216615356,-0.9292755366210281 A0.043814058388349564,0.043814058388349564,0,0,0,0.3402504155752561,-0.9153947257077665 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3402504155752562,-0.9153947257077665 A0.04381405838834995,0.04381405838834995,0,0,1,0.339469212166154,-0.9292755366210286 A0.014940167059424777,0.014940167059424777,0,0,1,0.33027748468448914,-0.9282977718383131 A0.03891849473760985,0.03891849473760985,0,0,1,0.3186324168256929,-0.9194514638745062 A0.02817144917267838,0.02817144917267838,0,0,0,0.34025041557525637,-0.9153947257077658 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.29078592056033203,-0.9168508244889718 A1.189207115002949,1.189207115002949,0,0,0,0.27831166710521127,-0.8686998683854932 A0.1115908210022948,0.1115908210022948,0,0,0,0.3205577999721217,-0.8923084184519532 A0.10201784199663917,0.10201784199663917,0,0,1,0.31863241682569254,-0.9194514638745065 A0.038918494737689796,0.038918494737689796,0,0,1,0.2907859205603318,-0.9168508244889712 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.290785920560332,-0.9168508244889718 A0.038918494737689054,0.038918494737689054,0,0,0,0.31863241682569216,-0.919451463874507 A0.028171449172640115,0.028171449172640115,0,0,1,0.3082419527479623,-0.9320278852795305 A0.018842596587917433,0.018842596587917433,0,0,1,0.29689560007558624,-0.9378143453391589 A1.1892071150034813,1.1892071150034813,0,0,0,0.2907859205603318,-0.9168508244889718 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.29078592056033203,-0.9168508244889717 A1.1892071150034913,1.1892071150034913,0,0,1,0.2968956000755867,-0.9378143453391592 A0.01914595801129711,0.01914595801129711,0,0,1,0.28410394923988097,-0.9392531606495552 A0.029880334118791124,0.029880334118791124,0,0,1,0.26803252274022515,-0.934168759196681 A0.038918494737702446,0.038918494737702446,0,0,0,0.29078592056033176,-0.916850824488971 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.290785920560332,-0.9168508244889718 A0.03891849473770164,0.03891849473770164,0,0,1,0.2680325227402258,-0.9341687591966806 A0.12866529764156381,0.12866529764156381,0,0,1,0.25149633065178206,-0.9107487785198987 A0.10201784199666143,0.10201784199666143,0,0,0,0.2783116671052108,-0.8686998683854928 A1.1892071150023271,1.1892071150023271,0,0,1,0.29078592056033203,-0.9168508244889717 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235454,-0.942914257250367 A0.05100892099832667,0.05100892099832667,0,0,1,0.22018656601304004,-0.9289564245744255 A0.05690123702078059,0.05690123702078059,0,0,0,0.25149633065178173,-0.9107487785198979 A0.12866529764159665,0.12866529764159665,0,0,0,0.26803252274022465,-0.9341687591966803 A0.029880334118800384,0.029880334118800384,0,0,1,0.2462928577523534,-0.9429142572503659 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235454,-0.942914257250367 A0.029880334118798774,0.029880334118798774,0,0,0,0.268032522740225,-0.9341687591966817 A0.03891849473773822,0.03891849473773822,0,0,1,0.2628257427124078,-0.9486631338228692 A0.01581733897302275,0.01581733897302275,0,0,1,0.25524045060719197,-0.9549947110669995 A0.05100892099838081,0.05100892099838081,0,0,1,0.24629285775235457,-0.942914257250367 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235454,-0.942914257250367 A0.05100892099838094,0.05100892099838094,0,0,0,0.2552404506071916,-0.9549947110669993 A0.012073478216846747,0.012073478216846747,0,0,1,0.24735277693788113,-0.9575818373955806 A0.013694134254953447,0.013694134254953447,0,0,1,0.23833786759482942,-0.9571886546240997 A0.029880334118782645,0.029880334118782645,0,0,0,0.24629285775235538,-0.9429142572503678 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235454,-0.942914257250367 A0.02988033411883163,0.02988033411883163,0,0,1,0.23833786759482897,-0.9571886546241017 A0.025279887215611172,0.025279887215611172,0,0,1,0.2271106320100195,-0.9510649805374144 A0.4925857155043792,0.4925857155043792,0,0,1,0.22018656601303996,-0.9289564245744251 A0.05100892099832836,0.05100892099832836,0,0,0,0.24629285775235482,-0.9429142572503667 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.20737436301465415,-0.9543132204454665 A0.026063432761397377,0.026063432761397377,0,0,1,0.18710895385774795,-0.958244891853845 A0.20403568399314878,0.20403568399314878,0,0,0,0.18674028854646982,-0.9337014427323496 A0.05100892099831404,0.05100892099831404,0,0,0,0.22018656601303982,-0.9289564245744253 A0.05690123702076521,0.05690123702076521,0,0,1,0.2073743630146538,-0.9543132204454664 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.20737436301465415,-0.9543132204454665 A0.05690123702076488,0.05690123702076488,0,0,0,0.22018656601304007,-0.9289564245744255 A0.49258571550413177,0.49258571550413177,0,0,0,0.22711063201001924,-0.9510649805374134 A0.02664745564496975,0.02664745564496975,0,0,1,0.22077028058579545,-0.9619011027938253 A0.026063432761399614,0.026063432761399614,0,0,1,0.20737436301465445,-0.9543132204454652 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.20737436301465415,-0.9543132204454665 A0.026063432761398247,0.026063432761398247,0,0,0,0.22077028058579284,-0.9619011027938258 A0.013176104396249303,0.013176104396249303,0,0,1,0.2135375733108914,-0.9664600721428394 A0.01103773753094999,0.01103773753094999,0,0,1,0.2060765943795628,-0.9679533607297764 A0.05690123702083734,0.05690123702083734,0,0,0,0.20737436301465492,-0.9543132204454667 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.20737436301465415,-0.9543132204454665 A0.05690123702097192,0.05690123702097192,0,0,1,0.20607659437956405,-0.9679533607297799 A0.013694134254967794,0.013694134254967794,0,0,1,0.1974455543697239,-0.9664524368691865 A0.0298803341187287,0.0298803341187287,0,0,1,0.18710895385774823,-0.9582448918538449 A0.02606343276137867,0.02606343276137867,0,0,0,0.20737436301465403,-0.954313220445467 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.16419523850156986,-0.9569999818367169 A0.17415534987452333,0.17415534987452333,0,0,1,0.14785910677673514,-0.9230312759255581 A0.06801189466442345,0.06801189466442345,0,0,0,0.1867402885464702,-0.9337014427323496 A0.2040356839932406,0.2040356839932406,0,0,1,0.18710895385774798,-0.958244891853845 A0.029880334118809748,0.029880334118809748,0,0,1,0.16419523850156933,-0.9569999818367154 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.16419523850156986,-0.9569999818367169 A0.029880334118808163,0.029880334118808163,0,0,0,0.1871089538577471,-0.9582448918538463 A0.026063432761356004,0.026063432761356004,0,0,1,0.1781575241104089,-0.9688033050793541 A0.015130250406448453,0.015130250406448453,0,0,1,0.1689985850531154,-0.9729855775192185 A0.17415534987457557,0.17415534987457557,0,0,1,0.16419523850156995,-0.9569999818367169 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.16419523850156986,-0.9569999818367169 A0.1741553498745747,0.1741553498745747,0,0,0,0.16899858505311607,-0.9729855775192193 A0.013920837344839026,0.013920837344839026,0,0,1,0.1594949457599491,-0.9736479812363644 A0.019145958011320997,0.019145958011320997,0,0,1,0.14841810486791845,-0.9699915566185607 A0.029880334118801387,0.029880334118801387,0,0,0,0.16419523850156953,-0.9569999818367159 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.16419523850156986,-0.9569999818367169 A0.029880334118800384,0.029880334118800384,0,0,1,0.14841810486791934,-0.9699915566185587 A0.053294911289923086,0.053294911289923086,0,0,1,0.13651180728454224,-0.9555826509917861 A0.11159082100231821,0.11159082100231821,0,0,0,0.14785910677673525,-0.9230312759255582 A0.17415534987452178,0.17415534987452178,0,0,0,0.16419523850156986,-0.9569999818367169 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.10201784199665333,-0.9429142572503671 A0.08451434751810118,0.08451434751810118,0,0,1,0.05254643798727414,-0.9187892534214523 A0.12866529764162155,0.12866529764162155,0,0,0,0.1064215786141858,-0.8771948338727481 A0.1741553498745059,0.1741553498745059,0,0,0,0.1478591067767352,-0.923031275925558 A0.06801189466444411,0.06801189466444411,0,0,1,0.10201784199665312,-0.9429142572503669 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.10201784199665331,-0.9429142572503671 A0.06801189466444384,0.06801189466444384,0,0,0,0.14785910677673514,-0.9230312759255583 A0.11159082100230601,0.11159082100230601,0,0,1,0.13651180728454154,-0.9555826509917865 A0.036068753938938984,0.036068753938938984,0,0,1,0.11947997912580455,-0.9683337946431931 A0.08451434751810087,0.08451434751810087,0,0,1,0.10201784199665334,-0.9429142572503671 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.10201784199665331,-0.9429142572503671 A0.08451434751810045,0.08451434751810045,0,0,0,0.11947997912580467,-0.9683337946431932 A0.025279887215561587,0.025279887215561587,0,0,1,0.10289970288067633,-0.9723762067860828 A0.0266474556449608,0.0266474556449608,0,0,1,0.08537152012042516,-0.9701586277783202 A0.06801189466444542,0.06801189466444542,0,0,0,0.10201784199665266,-0.9429142572503666 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.10201784199665329,-0.9429142572503671 A0.06801189466444454,0.06801189466444454,0,0,1,0.08537152012042565,-0.9701586277783187 A0.043814058388359584,0.043814058388359584,0,0,1,0.06533128536755982,-0.9575511275643009 A0.24629285775232992,0.24629285775232992,0,0,1,0.05254643798727418,-0.9187892534214519 A0.08451434751810158,0.08451434751810158,0,0,0,0.1020178419966536,-0.9429142572503668 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.031461346427279914,-0.9613438872969495 A0.04080713679866816,0.04080713679866816,0,0,1,2.983724378680108e-16,-0.9652842464293007 L3.188301619833802e-16,-0.9294833535530319 A0.08451434751809916,0.08451434751809916,0,0,0,0.052546437987273056,-0.918789253421452 A0.12866529764163628,0.12866529764163628,0,0,1,0.03146134642727953,-0.9613438872969494 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.03146134642727991,-0.9613438872969495 A0.1286652976416359,0.1286652976416359,0,0,0,0.05254643798727336,-0.9187892534214519 A0.2462928577523322,0.2462928577523322,0,0,0,0.06533128536755878,-0.9575511275643017 A0.053294911289935035,0.053294911289935035,0,0,1,0.05278767384027184,-0.9757950040289604 A0.04080713679866939,0.04080713679866939,0,0,1,0.03146134642728033,-0.9613438872969481 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.031461346427279914,-0.9613438872969495 A0.04080713679864239,0.04080713679864239,0,0,0,0.05278767384027082,-0.9757950040289614 A0.02311121574774233,0.02311121574774233,0,0,1,0.03971657934463373,-0.9821084785778659 A0.01814837720703757,0.01814837720703757,0,0,1,0.027327773614828497,-0.9829953955883167 A0.12866529764161144,0.12866529764161144,0,0,0,0.031461346427279754,-0.9613438872969495 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.03146134642727988,-0.9613438872969495 A0.1286652976416113,0.1286652976416113,0,0,1,0.02732777361482741,-0.9829953955883141 A0.02112858687949795,0.02112858687949795,0,0,1,0.014200463895165974,-0.9789959635115871 A0.04080713679866064,0.04080713679866064,0,0,1,4.163336342344337e-16,-0.9652842464293007 A0.04080713679865203,0.04080713679865203,0,0,0,0.03146134642727991,-0.9613438872969495 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.03146134642727941,-0.9613438872969495 A0.12866529764160764,0.12866529764160764,0,0,1,-0.05254643798727286,-0.9187892534214516 A0.08451434751809798,0.08451434751809798,0,0,0,4.510281037539698e-16,-0.9294833535530316 L3.4398682720200363e-16,-0.9652842464293007 A0.040807136798652534,0.040807136798652534,0,0,1,-0.0314613464272795,-0.9613438872969492 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.0314613464272794,-0.9613438872969495 A0.04080713679865218,0.04080713679865218,0,0,0,1.6306400674181987e-16,-0.965284246429301 A0.0408071367986629,0.0408071367986629,0,0,1,-0.014200463895165626,-0.9789959635115881 A0.021128586879517346,0.021128586879517346,0,0,1,-0.027327773614824677,-0.9829953955883167 A0.12866529764153511,0.12866529764153511,0,0,1,-0.03146134642727888,-0.9613438872969494 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.03146134642727938,-0.9613438872969495 A0.1286652976415346,0.1286652976415346,0,0,0,-0.027327773614827133,-0.9829953955883141 A0.018148377207089582,0.018148377207089582,0,0,1,-0.03971657934463527,-0.9821084785778642 A0.023111215747739593,0.023111215747739593,0,0,1,-0.05278767384027167,-0.9757950040289619 A0.04080713679866795,0.04080713679866795,0,0,0,-0.03146134642727974,-0.9613438872969483 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.031461346427279394,-0.9613438872969495 A0.040807136798641216,0.040807136798641216,0,0,1,-0.05278767384027046,-0.9757950040289611 A0.053294911289943674,0.053294911289943674,0,0,1,-0.06533128536755838,-0.9575511275643016 A0.24629285775236112,0.24629285775236112,0,0,0,-0.0525464379872731,-0.9187892534214515 A0.12866529764163778,0.12866529764163778,0,0,0,-0.031461346427279324,-0.9613438872969495 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.10201784199665184,-0.9429142572503671 A0.06801189466444166,0.06801189466444166,0,0,1,-0.14785910677673372,-0.9230312759255582 A0.17415534987450107,0.17415534987450107,0,0,0,-0.10642157861418465,-0.8771948338727481 A0.12866529764161488,0.12866529764161488,0,0,0,-0.05254643798727282,-0.9187892534214517 A0.08451434751810401,0.08451434751810401,0,0,1,-0.10201784199665159,-0.9429142572503675 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.10201784199665187,-0.9429142572503671 A0.0845143475181044,0.0845143475181044,0,0,0,-0.052546437987272765,-0.9187892534214512 A0.24629285775239437,0.24629285775239437,0,0,1,-0.06533128536755811,-0.9575511275643015 A0.04381405838835747,0.04381405838835747,0,0,1,-0.08537152012042354,-0.9701586277783181 A0.06801189466446203,0.06801189466446203,0,0,1,-0.10201784199665165,-0.9429142572503669 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.10201784199665186,-0.9429142572503671 A0.06801189466446174,0.06801189466446174,0,0,0,-0.08537152012042348,-0.9701586277783185 A0.026647455644961553,0.026647455644961553,0,0,1,-0.10289970288067384,-0.9723762067860837 A0.02527988721557977,0.02527988721557977,0,0,1,-0.1194799791258031,-0.9683337946431944 A0.08451434751811668,0.08451434751811668,0,0,0,-0.10201784199665212,-0.9429142572503669 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.10201784199665186,-0.9429142572503671 A0.0845143475181163,0.0845143475181163,0,0,1,-0.11947997912580291,-0.9683337946431934 A0.03606875393892963,0.03606875393892963,0,0,1,-0.1365118072845403,-0.9555826509917866 A0.11159082100231373,0.11159082100231373,0,0,1,-0.14785910677673386,-0.923031275925558 A0.0680118946644388,0.0680118946644388,0,0,0,-0.10201784199665154,-0.9429142572503668 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.16419523850156972,-0.9569999818367169 A0.029880334118806792,0.029880334118806792,0,0,1,-0.18710895385774767,-0.9582448918538454 A0.20403568399338814,0.20403568399338814,0,0,1,-0.18674028854646982,-0.9337014427323496 A0.06801189466443981,0.06801189466443981,0,0,0,-0.14785910677673497,-0.9230312759255578 A0.1741553498745219,0.1741553498745219,0,0,1,-0.16419523850156967,-0.956999981836717 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.16419523850156975,-0.9569999818367169 A0.17415534987452197,0.17415534987452197,0,0,0,-0.14785910677673508,-0.9230312759255583 A0.11159082100230079,0.11159082100230079,0,0,0,-0.1365118072845415,-0.9555826509917869 A0.0532949112899217,0.0532949112899217,0,0,1,-0.14841810486791757,-0.9699915566185586 A0.029880334118794337,0.029880334118794337,0,0,1,-0.1641952385015693,-0.9569999818367158 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.16419523850156972,-0.9569999818367169 A0.029880334118793112,0.029880334118793112,0,0,0,-0.14841810486791943,-0.9699915566185588 A0.019145958011274968,0.019145958011274968,0,0,1,-0.1594949457599501,-0.9736479812363662 A0.013920837344800412,0.013920837344800412,0,0,1,-0.16899858505311638,-0.9729855775192182 A0.1741553498745873,0.1741553498745873,0,0,0,-0.16419523850156978,-0.9569999818367169 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.16419523850156972,-0.9569999818367169 A0.17415534987458725,0.17415534987458725,0,0,1,-0.168998585053116,-0.9729855775192194 A0.015130250406408217,0.015130250406408217,0,0,1,-0.1781575241104095,-0.9688033050793559 A0.026063432761409995,0.026063432761409995,0,0,1,-0.187108953857748,-0.9582448918538454 A0.029880334118797043,0.029880334118797043,0,0,0,-0.16419523850156922,-0.9569999818367154 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.20737436301465398,-0.9543132204454667 A0.05690123702075904,0.05690123702075904,0,0,1,-0.22018656601304035,-0.9289564245744262 A0.05100892099832115,0.05100892099832115,0,0,0,-0.1867402885464701,-0.9337014427323495 A0.2040356839933918,0.2040356839933918,0,0,0,-0.18710895385774773,-0.9582448918538451 A0.02606343276138878,0.02606343276138878,0,0,1,-0.2073743630146543,-0.9543132204454652 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.20737436301465398,-0.9543132204454667 A0.02606343276138702,0.02606343276138702,0,0,0,-0.18710895385774856,-0.9582448918538463 A0.029880334118837625,0.029880334118837625,0,0,1,-0.19744555436972344,-0.9664524368691828 A0.013694134255032396,0.013694134255032396,0,0,1,-0.20607659437956627,-0.9679533607297763 A0.05690123702082519,0.05690123702082519,0,0,1,-0.2073743630146545,-0.9543132204454668 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.20737436301465398,-0.9543132204454667 A0.05690123702096184,0.05690123702096184,0,0,0,-0.20607659437956388,-0.9679533607297798 A0.011037737530892175,0.011037737530892175,0,0,1,-0.21353757331088943,-0.9664600721428418 A0.013176104396289984,0.013176104396289984,0,0,1,-0.2207702805857934,-0.9619011027938246 A0.026063432761419373,0.026063432761419373,0,0,0,-0.20737436301465445,-0.9543132204454646 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.20737436301465398,-0.9543132204454667 A0.026063432761371137,0.026063432761371137,0,0,1,-0.22077028058579193,-0.9619011027938263 A0.026647455644940345,0.026647455644940345,0,0,1,-0.2271106320100175,-0.9510649805374124 A0.49258571550479185,0.49258571550479185,0,0,0,-0.2201865660130399,-0.9289564245744256 A0.056901237020763606,0.056901237020763606,0,0,0,-0.20737436301465412,-0.9543132204454667 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235418,-0.9429142572503671 A0.029880334118792595,0.029880334118792595,0,0,1,-0.26803252274022443,-0.9341687591966822 A0.12866529764155776,0.12866529764155776,0,0,0,-0.2514963306517818,-0.9107487785198987 A0.056901237020781426,0.056901237020781426,0,0,0,-0.22018656601303963,-0.9289564245744251 A0.05100892099832844,0.05100892099832844,0,0,1,-0.2462928577523547,-0.9429142572503666 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235418,-0.9429142572503671 A0.05100892099832771,0.05100892099832771,0,0,0,-0.22018656601303965,-0.928956424574426 A0.49258571550455366,0.49258571550455366,0,0,1,-0.2271106320100192,-0.9510649805374136 A0.025279887215522108,0.025279887215522108,0,0,1,-0.23833786759482928,-0.9571886546241029 A0.029880334118797938,0.029880334118797938,0,0,1,-0.24629285775235352,-0.9429142572503665 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235418,-0.9429142572503671 A0.029880334118844172,0.029880334118844172,0,0,0,-0.23833786759483072,-0.9571886546241025 A0.01369413425490824,0.01369413425490824,0,0,1,-0.24735277693787908,-0.9575818373955753 A0.0120734782169104,0.0120734782169104,0,0,1,-0.25524045060719125,-0.9549947110669992 A0.05100892099834219,0.05100892099834219,0,0,0,-0.24629285775235407,-0.9429142572503673 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235418,-0.9429142572503671 A0.05100892099834233,0.05100892099834233,0,0,1,-0.25524045060719136,-0.9549947110669993 A0.01581733897305842,0.01581733897305842,0,0,1,-0.2628257427124089,-0.9486631338228697 A0.03891849473773065,0.03891849473773065,0,0,1,-0.2680325227402248,-0.9341687591966805 A0.029880334118801668,0.029880334118801668,0,0,0,-0.24629285775235396,-0.9429142572503669 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.29078592056033137,-0.9168508244889718 A1.1892071150027637,1.1892071150027637,0,0,1,-0.2783116671052106,-0.868699868385493 A0.10201784199666875,0.10201784199666875,0,0,0,-0.25149633065178134,-0.9107487785198987 A0.12866529764153925,0.12866529764153925,0,0,1,-0.26803252274022416,-0.9341687591966802 A0.03891849473769114,0.03891849473769114,0,0,1,-0.2907859205603311,-0.9168508244889706 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.2907859205603314,-0.9168508244889718 A0.03891849473768966,0.03891849473768966,0,0,0,-0.26803252274022543,-0.9341687591966807 A0.029880334118792345,0.029880334118792345,0,0,1,-0.2841039492398812,-0.9392531606495552 A0.019145958011322326,0.019145958011322326,0,0,1,-0.29689560007558624,-0.9378143453391594 A1.1892071150034365,1.1892071150034365,0,0,1,-0.29078592056033137,-0.9168508244889718 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.29078592056033137,-0.9168508244889718 A1.1892071150034365,1.1892071150034365,0,0,0,-0.29689560007558624,-0.9378143453391596 A0.018842596587929944,0.018842596587929944,0,0,1,-0.3082419527479614,-0.9320278852795315 A0.028171449172670393,0.028171449172670393,0,0,1,-0.3186324168256915,-0.9194514638745055 A0.038918494737697824,0.038918494737697824,0,0,0,-0.29078592056033137,-0.9168508244889716 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.2907859205603314,-0.9168508244889718 A0.03891849473769764,0.03891849473769764,0,0,1,-0.31863241682569193,-0.9194514638745065 A0.10201784199668548,0.10201784199668548,0,0,1,-0.3205577999721214,-0.8923084184519527 A0.11159082100231088,0.11159082100231088,0,0,0,-0.2783116671052106,-0.8686998683854931 A1.1892071150024992,1.1892071150024992,0,0,0,-0.29078592056033115,-0.9168508244889718 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.34025041557525587,-0.9153947257077665 A0.04381405838834759,0.04381405838834759,0,0,1,-0.35371753128430367,-0.8922198421967437 A0.0532949112899207,0.0532949112899207,0,0,0,-0.3205577999721214,-0.892308418451953 A0.10201784199663583,0.10201784199663583,0,0,0,-0.31863241682569166,-0.9194514638745065 A0.028171449172694495,0.028171449172694495,0,0,1,-0.340250415575256,-0.915394725707766 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.34025041557525587,-0.9153947257077665 A0.028171449172682644,0.028171449172682644,0,0,0,-0.3186324168256934,-0.9194514638745086 A0.03891849473765632,0.03891849473765632,0,0,1,-0.3302774846844881,-0.9282977718383112 A0.01494016705937705,0.01494016705937705,0,0,1,-0.33946921216615406,-0.9292755366210272 A0.04381405838832893,0.04381405838832893,0,0,1,-0.340250415575256,-0.9153947257077665 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.34025041557525587,-0.9153947257077665 A0.043814058388430464,0.043814058388430464,0,0,0,-0.3394692121661533,-0.9292755366210287 A0.011141145115695127,0.011141145115695127,0,0,1,-0.34683681253632065,-0.9271895221626003 A0.012376839640197325,0.012376839640197325,0,0,1,-0.35345185256682454,-0.9223240233086407 A0.02817144917269486,0.02817144917269486,0,0,0,-0.3402504155752559,-0.9153947257077661 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.34025041557525587,-0.9153947257077665 A0.028171449172663274,0.028171449172663274,0,0,1,-0.35345185256682227,-0.92232402330864 A0.022075475061671564,0.022075475061671564,0,0,1,-0.35885826450996056,-0.9122008934596473 A0.2462928577522594,0.2462928577522594,0,0,1,-0.3537175312843031,-0.8922198421967428 A0.04381405838835712,0.04381405838835712,0,0,0,-0.3402504155752551,-0.9153947257077664 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.37495815539397104,-0.905229064074523 A0.022075475061736172,0.022075475061736172,0,0,1,-0.39127232524991507,-0.8987745498895741 A0.24629285775241125,0.24629285775241125,0,0,0,-0.3807786357308129,-0.8810107657222034 A0.04381405838834329,0.04381405838834329,0,0,0,-0.35371753128430306,-0.8922198421967426 A0.05329491128996374,0.05329491128996374,0,0,1,-0.37495815539397104,-0.905229064074523 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.37495815539397104,-0.905229064074523 A0.05329491128992571,0.05329491128992571,0,0,0,-0.35371753128430306,-0.8922198421967426 A0.24629285775238388,0.24629285775238388,0,0,0,-0.35885826450996083,-0.9122008934596475 A0.024248930988040242,0.024248930988040242,0,0,1,-0.3688044661544463,-0.9171400392179145 A0.022075475061764674,0.022075475061764674,0,0,1,-0.37495815539397037,-0.9052290640745223 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.37495815539397104,-0.905229064074523 A0.022075475061763765,0.022075475061763765,0,0,0,-0.3688044661544477,-0.9171400392179141 A0.011555607873898359,0.011555607873898359,0,0,1,-0.3762610888026156,-0.9169415277518754 A0.00949653301909423,0.00949653301909423,0,0,1,-0.38231880483594316,-0.9144323396138688 A0.05329491128991428,0.05329491128991428,0,0,0,-0.3749581553939709,-0.9052290640745231 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.37495815539397104,-0.905229064074523 A0.05329491129008805,0.05329491129008805,0,0,1,-0.38231880483594327,-0.9144323396138683 A0.011555607873836157,0.011555607873836157,0,0,1,-0.3877318020789896,-0.9093000799783776 A0.024248930988159917,0.024248930988159917,0,0,1,-0.3912723252499159,-0.8987745498895738 A0.022075475061763647,0.022075475061763647,0,0,0,-0.3749581553939705,-0.9052290640745224 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4066884418555567,-0.8878751941651657 A0.11159082100224947,0.11159082100224947,0,0,1,-0.40428873947469113,-0.8576259277197477 A0.05329491128992426,0.05329491128992426,0,0,0,-0.380778635730813,-0.8810107657222038 A0.24629285775219484,0.24629285775219484,0,0,1,-0.3912723252499152,-0.8987745498895731 A0.02424893098811202,0.02424893098811202,0,0,1,-0.40668844185555686,-0.8878751941651664 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4066884418555567,-0.8878751941651657 A0.024248930988112736,0.024248930988112736,0,0,0,-0.39127232524991445,-0.8987745498895728 A0.022075475061759796,0.022075475061759796,0,0,1,-0.4022533695598493,-0.9021097731057452 A0.012376839640298532,0.012376839640298532,0,0,1,-0.41037133645672735,-0.9008726606758446 A0.11159082100215667,0.11159082100215667,0,0,1,-0.4066884418555574,-0.8878751941651656 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4066884418555567,-0.8878751941651657 A0.11159082100215707,0.11159082100215707,0,0,0,-0.4103713364567262,-0.9008726606758473 A0.011141145115696542,0.011141145115696542,0,0,1,-0.41705605160875553,-0.8971380154622418 A0.01494016705935442,0.01494016705935442,0,0,1,-0.422864200333596,-0.8899470985208728 A0.024248930988111907,0.024248930988111907,0,0,0,-0.4066884418555568,-0.8878751941651661 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4066884418555567,-0.8878751941651657 A0.024248930988112625,0.024248930988112625,0,0,1,-0.4228642003335944,-0.8899470985208698 A0.03891849473768531,0.03891849473768531,0,0,1,-0.42484322243425476,-0.8754575077208666 A0.10201784199664118,0.10201784199664118,0,0,0,-0.40428873947469113,-0.8576259277197478 A0.11159082100225912,0.11159082100225912,0,0,0,-0.40668844185555647,-0.8878751941651657 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4426947390308458,-0.8539281316344125 A0.05690123702078254,0.05690123702078254,0,0,1,-0.46616187640137596,-0.8218313980961942 A0.10201784199663873,0.10201784199663873,0,0,0,-0.4174675006578158,-0.8110596348446715 A0.11159082100229499,0.11159082100229499,0,0,0,-0.4042887394746916,-0.8576259277197475 A0.053294911289915876,0.053294911289915876,0,0,1,-0.44269473903084583,-0.8539281316344124 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4426947390308458,-0.8539281316344125 A0.053294911289915724,0.053294911289915724,0,0,0,-0.40428873947469135,-0.8576259277197477 A0.1020178419966128,0.1020178419966128,0,0,1,-0.4248432224342559,-0.8754575077208673 A0.028171449172691345,0.028171449172691345,0,0,1,-0.441083262901847,-0.8770032129703798 A0.05690123702082406,0.05690123702082406,0,0,1,-0.44269473903084594,-0.8539281316344125 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4426947390308458,-0.8539281316344125 A0.05690123702077871,0.05690123702077871,0,0,0,-0.4410832629018464,-0.8770032129703809 A0.018842596587875016,0.018842596587875016,0,0,1,-0.4531979909654457,-0.873071775201241 A0.019145958011287316,0.019145958011287316,0,0,1,-0.46326045007679995,-0.8650441082155966 A0.0532949112899604,0.0532949112899604,0,0,0,-0.4426947390308456,-0.8539281316344132 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4426947390308458,-0.8539281316344125 A0.053294911289961076,0.053294911289961076,0,0,1,-0.46326045007680067,-0.8650441082155969 A0.029880334118820923,0.029880334118820923,0,0,1,-0.4710294499924452,-0.8500846788087464 A0.128665297641617,0.128665297641617,0,0,1,-0.46616187640137624,-0.8218313980961945 A0.05690123702077871,0.05690123702077871,0,0,0,-0.4426947390308461,-0.8539281316344126 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4925857155047077,-0.8408964152537147 A0.02664745564494939,0.02664745564494939,0,0,1,-0.5119130291132096,-0.8330959650609037 A0.4925857155047812,0.4925857155047812,0,0,1,-0.5011759732893857,-0.8125668011973859 A0.056901237020767596,0.056901237020767596,0,0,0,-0.4661618764013763,-0.8218313980961941 A0.10201784199663462,0.10201784199663462,0,0,1,-0.4925857155047076,-0.8408964152537148 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4925857155047077,-0.8408964152537147 A0.10201784199663474,0.10201784199663474,0,0,0,-0.46616187640137646,-0.8218313980961941 A0.12866529764161022,0.12866529764161022,0,0,0,-0.4710294499924451,-0.8500846788087458 A0.038918494737687076,0.038918494737687076,0,0,1,-0.48496027004549747,-0.8566519999301668 A0.026647455644983453,0.026647455644983453,0,0,1,-0.49258571550470903,-0.8408964152537161 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4925857155047077,-0.8408964152537147 A0.026647455644985343,0.026647455644985343,0,0,0,-0.4849602700454952,-0.8566519999301672 A0.015817338973059047,0.015817338973059047,0,0,1,-0.4948009827353082,-0.8557654896502161 A0.012073478216920099,0.012073478216920099,0,0,1,-0.5022077848453896,-0.8520174366815858 A0.10201784199657742,0.10201784199657742,0,0,0,-0.49258571550470764,-0.8408964152537147 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4925857155047077,-0.8408964152537147 A0.10201784199657743,0.10201784199657743,0,0,1,-0.5022077848453894,-0.8520174366815839 A0.01369413425502116,0.01369413425502116,0,0,1,-0.508304266169684,-0.8453649109493748 A0.025279887215554412,0.025279887215554412,0,0,1,-0.5119130291132101,-0.8330959650609046 A0.026647455644972548,0.026647455644972548,0,0,0,-0.49258571550470814,-0.8408964152537152 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5281655312210591,-0.8214371678848648 A0.06801189466441084,0.06801189466441084,0,0,1,-0.5281812974077654,-0.7922719461116486 A0.051008920998328794,0.051008920998328794,0,0,0,-0.5011759732893842,-0.8125668011973846 A0.49258571550538255,0.49258571550538255,0,0,0,-0.5119130291132096,-0.8330959650609043 A0.025279887215574788,0.025279887215574788,0,0,1,-0.5281655312210597,-0.8214371678848671 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5281655312210591,-0.8214371678848648 A0.025279887215577133,0.025279887215577133,0,0,0,-0.5119130291132076,-0.8330959650609032 A0.02664745564503348,0.02664745564503348,0,0,1,-0.5240586301296609,-0.836274955103002 A0.013176104396291227,0.013176104396291227,0,0,1,-0.5323966046319903,-0.8343843368844953 A0.0680118946642939,0.0680118946642939,0,0,1,-0.5281655312210598,-0.8214371678848646 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5281655312210591,-0.8214371678848648 A0.06801189466445923,0.06801189466445923,0,0,0,-0.5323966046319901,-0.8343843368844912 A0.011037737530891555,0.011037737530891555,0,0,1,-0.5387282279147165,-0.8301645425739579 A0.013694134254977128,0.013694134254977128,0,0,1,-0.5437699813944942,-0.8230001622144311 A0.025279887215575548,0.025279887215575548,0,0,0,-0.5281655312210594,-0.8214371678848658 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5281655312210591,-0.8214371678848648 A0.025279887215576155,0.025279887215576155,0,0,1,-0.5437699813944948,-0.8230001622144304 A0.02988033411881914,0.02988033411881914,0,0,1,-0.5452754509736892,-0.8098874711607578 A0.20403568399336686,0.20403568399336686,0,0,0,-0.5281812974077653,-0.7922719461116489 A0.06801189466439393,0.06801189466439393,0,0,0,-0.5281655312210591,-0.8214371678848648 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5605976101691429,-0.7928047433351477 A0.036068753938932795,0.036068753938932795,0,0,1,-0.5791705478575796,-0.7722273971434398 A0.11159082100231503,0.11159082100231503,0,0,0,-0.5481294973922184,-0.7572338515162487 A0.06801189466442653,0.06801189466442653,0,0,0,-0.5281812974077663,-0.7922719461116489 A0.051008920998310156,0.051008920998310156,0,0,1,-0.5605976101691429,-0.7928047433351476 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5605976101691429,-0.7928047433351477 A0.05100892099830975,0.05100892099830975,0,0,0,-0.5281812974077654,-0.7922719461116488 A0.2040356839931279,0.2040356839931279,0,0,1,-0.5452754509736895,-0.8098874711607579 A0.026063432761403726,0.026063432761403726,0,0,1,-0.5590709932396747,-0.8110237800754279 A0.036068753938907086,0.036068753938907086,0,0,1,-0.5605976101691426,-0.7928047433351476 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5605976101691429,-0.7928047433351477 A0.03606875393890665,0.03606875393890665,0,0,0,-0.5590709932396751,-0.8110237800754274 A0.01513025040641094,0.01513025040641094,0,0,1,-0.5685046543585593,-0.8075047453625399 A0.01392083734479238,0.01392083734479238,0,0,1,-0.5756931323089851,-0.8012530477326658 A0.051008920998329876,0.051008920998329876,0,0,0,-0.5605976101691428,-0.7928047433351479 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5605976101691429,-0.7928047433351477 A0.051008920998330064,0.051008920998330064,0,0,1,-0.5756931323089861,-0.8012530477326681 A0.019145958011266794,0.019145958011266794,0,0,1,-0.5809401589757176,-0.7908350557816399 A0.0532949112898966,0.0532949112898966,0,0,1,-0.5791705478575793,-0.7722273971434406 A0.036068753938932475,0.036068753938932475,0,0,0,-0.5605976101691418,-0.7928047433351473 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013604,-0.7388785732570626 A0.4925857155047167,0.4925857155047167,0,0,0,-0.5450189955505587,-0.6955218353558951 A0.17415534987450743,0.17415534987450743,0,0,0,-0.548129497392218,-0.7572338515162484 A0.11159082100229206,0.11159082100229206,0,0,1,-0.5791705478575798,-0.7722273971434409 A0.053294911289932925,0.053294911289932925,0,0,1,-0.5946035575013602,-0.7388785732570624 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013602,-0.7388785732570624 A0.05329491128993293,0.05329491128993293,0,0,0,-0.5791705478575799,-0.7722273971434407 A0.03606875393890995,0.03606875393890995,0,0,1,-0.6002302891884203,-0.7692004961001868 A0.025279887215566118,0.025279887215566118,0,0,1,-0.6148127319938852,-0.7603348873719009 A0.49258571550460484,0.49258571550460484,0,0,0,-0.5946035575013601,-0.7388785732570624 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013602,-0.7388785732570624 A0.49258571550460356,0.49258571550460356,0,0,1,-0.6148127319938845,-0.760334887371898 A0.02664745564494526,0.02664745564494526,0,0,1,-0.6256389637313284,-0.74637252532604 A0.043814058388350834,0.043814058388350834,0,0,1,-0.6308947007265073,-0.7232870905405768 A0.05329491128994468,0.05329491128994468,0,0,0,-0.5946035575013598,-0.7388785732570621 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013602,-0.7388785732570624 A0.05329491128994423,0.05329491128994423,0,0,1,-0.6308947007265078,-0.7232870905405775 A0.24629285775236023,0.24629285775236023,0,0,1,-0.6125261689476338,-0.6868380542036332 A0.12866529764162157,0.12866529764162157,0,0,0,-0.5450189955505592,-0.6955218353558955 A0.4925857155047667,0.4925857155047667,0,0,1,-0.5946035575013601,-0.7388785732570622 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.6575262503559197,-0.702019313163898 A0.0845143475181056,0.0845143475181056,0,0,1,-0.6572439822973613,-0.6572439822973624 A0.08451434751810162,0.08451434751810162,0,0,0,-0.6125261689476338,-0.6868380542036332 A0.2462928577523423,0.2462928577523423,0,0,0,-0.6308947007265078,-0.7232870905405769 A0.0438140583883711,0.0438140583883711,0,0,1,-0.6575262503559195,-0.7020193131638972 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.6575262503559197,-0.702019313163898 A0.04381405838835925,0.04381405838835925,0,0,0,-0.6308947007265079,-0.723287090540577 A0.05329491128990133,0.05329491128990133,0,0,1,-0.6526647422613115,-0.7273177865323533 A0.02311121574774859,0.02311121574774859,0,0,1,-0.6663717024830876,-0.7225394276433367 A0.08451434751812696,0.08451434751812696,0,0,1,-0.6575262503559194,-0.7020193131638981 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.6575262503559197,-0.702019313163898 A0.08451434751812588,0.08451434751812588,0,0,0,-0.666371702483088,-0.722539427643338 A0.01814837720707246,0.01814837720707246,0,0,1,-0.675759056057873,-0.7144063641334224 A0.02112858687954243,0.02112858687954243,0,0,1,-0.6822134402370337,-0.7022959288695673 A0.04381405838836751,0.04381405838836751,0,0,0,-0.6575262503559197,-0.7020193131638982 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.6575262503559197,-0.702019313163898 A0.043814058388353096,0.043814058388353096,0,0,1,-0.6822134402370351,-0.7022959288695686 A0.04080713679866838,0.04080713679866838,0,0,1,-0.6825590364227051,-0.6825590364227054 L-0.6572439822973613,-0.6572439822973624 A0.08451434751809891,0.08451434751809891,0,0,0,-0.6575262503559197,-0.702019313163898 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7020193131638973,-0.6575262503559205 A0.04381405838836251,0.04381405838836251,0,0,1,-0.723287090540576,-0.6308947007265084 A0.24629285775232848,0.24629285775232848,0,0,0,-0.6868380542036325,-0.6125261689476349 A0.08451434751809091,0.08451434751809091,0,0,0,-0.6572439822973614,-0.657243982297362 A0.0845143475181031,0.0845143475181031,0,0,1,-0.7020193131638973,-0.6575262503559205 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7020193131638973,-0.6575262503559205 A0.08451434751810427,0.08451434751810427,0,0,0,-0.6572439822973615,-0.657243982297362 L-0.6825590364227044,-0.6825590364227051 A0.04080713679866399,0.04080713679866399,0,0,1,-0.702295928869568,-0.6822134402370355 A0.04381405838834717,0.04381405838834717,0,0,1,-0.7020193131638975,-0.6575262503559206 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7020193131638973,-0.6575262503559205 A0.0438140583883472,0.0438140583883472,0,0,0,-0.7022959288695677,-0.6822134402370359 A0.021128586879558833,0.021128586879558833,0,0,1,-0.714406364133424,-0.6757590560578742 A0.018148377207067568,0.018148377207067568,0,0,1,-0.7225394276433381,-0.6663717024830901 A0.08451434751809526,0.08451434751809526,0,0,0,-0.7020193131638973,-0.6575262503559204 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7020193131638973,-0.6575262503559205 A0.08451434751809611,0.08451434751809611,0,0,1,-0.7225394276433372,-0.6663717024830885 A0.023111215747750876,0.023111215747750876,0,0,1,-0.7273177865323509,-0.652664742261312 A0.05329491128994609,0.05329491128994609,0,0,1,-0.7232870905405762,-0.6308947007265087 A0.04381405838835364,0.04381405838835364,0,0,0,-0.7020193131638979,-0.6575262503559206 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7388785732570617,-0.5946035575013613 A0.492585715504738,0.492585715504738,0,0,1,-0.6955218353558945,-0.5450189955505599 A0.1286652976416136,0.1286652976416136,0,0,0,-0.6868380542036326,-0.6125261689476348 A0.2462928577522982,0.2462928577522982,0,0,1,-0.723287090540576,-0.6308947007265087 A0.05329491128992438,0.05329491128992438,0,0,1,-0.7388785732570614,-0.594603557501361 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7388785732570617,-0.5946035575013613 A0.05329491128992437,0.05329491128992437,0,0,0,-0.7232870905405765,-0.6308947007265087 A0.04381405838833049,0.04381405838833049,0,0,1,-0.7463725253260396,-0.625638963731329 A0.02664745564496362,0.02664745564496362,0,0,1,-0.7603348873718975,-0.6148127319938864 A0.4925857155043294,0.4925857155043294,0,0,1,-0.7388785732570617,-0.5946035575013613 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7388785732570617,-0.5946035575013613 A0.4925857155043294,0.4925857155043294,0,0,0,-0.7603348873718974,-0.6148127319938858 A0.02527988721557474,0.02527988721557474,0,0,1,-0.7692004961001869,-0.6002302891884223 A0.03606875393891667,0.03606875393891667,0,0,1,-0.77222739714344,-0.5791705478575813 A0.05329491128992947,0.05329491128992947,0,0,0,-0.7388785732570611,-0.5946035575013606 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7388785732570617,-0.5946035575013613 A0.05329491128992806,0.05329491128992806,0,0,1,-0.77222739714344,-0.5791705478575822 A0.11159082100226526,0.11159082100226526,0,0,1,-0.7572338515162474,-0.5481294973922193 A0.17415534987449588,0.17415534987449588,0,0,0,-0.6955218353558946,-0.54501899555056 A0.49258571550472563,0.49258571550472563,0,0,0,-0.7388785732570617,-0.5946035575013613 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7928047433351473,-0.5605976101691433 A0.05100892099833491,0.05100892099833491,0,0,1,-0.7922719461116488,-0.528181297407766 A0.06801189466443623,0.06801189466443623,0,0,0,-0.7572338515162476,-0.5481294973922188 A0.11159082100230427,0.11159082100230427,0,0,0,-0.77222739714344,-0.5791705478575808 A0.036068753938934155,0.036068753938934155,0,0,1,-0.7928047433351474,-0.5605976101691438 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7928047433351473,-0.5605976101691433 A0.036068753938934335,0.036068753938934335,0,0,0,-0.77222739714344,-0.5791705478575805 A0.053294911289926236,0.053294911289926236,0,0,1,-0.7908350557816379,-0.5809401589757173 A0.01914595801131231,0.01914595801131231,0,0,1,-0.8012530477326675,-0.5756931323089844 A0.051008920998341145,0.051008920998341145,0,0,1,-0.7928047433351475,-0.5605976101691432 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7928047433351473,-0.5605976101691433 A0.051008920998341443,0.051008920998341443,0,0,0,-0.8012530477326676,-0.5756931323089866 A0.013920837344744561,0.013920837344744561,0,0,1,-0.8075047453625405,-0.568504654358563 A0.01513025040641451,0.01513025040641451,0,0,1,-0.8110237800754249,-0.5590709932396732 A0.03606875393892654,0.03606875393892654,0,0,0,-0.7928047433351473,-0.5605976101691434 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7928047433351473,-0.5605976101691433 A0.036068753938927264,0.036068753938927264,0,0,1,-0.8110237800754269,-0.5590709932396748 A0.026063432761382795,0.026063432761382795,0,0,1,-0.8098874711607592,-0.5452754509736899 A0.2040356839932457,0.2040356839932457,0,0,1,-0.7922719461116479,-0.5281812974077658 A0.05100892099833951,0.05100892099833951,0,0,0,-0.7928047433351468,-0.5605976101691434 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8214371678848642,-0.5281655312210599 A0.025279887215575763,0.025279887215575763,0,0,1,-0.8330959650609033,-0.5119130291132098 A0.49258571550448493,0.49258571550448493,0,0,0,-0.812566801197385,-0.5011759732893862 A0.051008920998326976,0.051008920998326976,0,0,0,-0.7922719461116486,-0.5281812974077664 A0.06801189466442192,0.06801189466442192,0,0,1,-0.8214371678848642,-0.5281655312210599 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8214371678848642,-0.5281655312210599 A0.06801189466442192,0.06801189466442192,0,0,0,-0.7922719461116479,-0.5281812974077662 A0.20403568399326366,0.20403568399326366,0,0,0,-0.8098874711607575,-0.54527545097369 A0.029880334118731065,0.029880334118731065,0,0,1,-0.8230001622144311,-0.5437699813944961 A0.025279887215553014,0.025279887215553014,0,0,1,-0.8214371678848637,-0.5281655312210598 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8214371678848642,-0.5281655312210599 A0.025279887215552913,0.025279887215552913,0,0,0,-0.8230001622144317,-0.5437699813944951 A0.013694134254927878,0.013694134254927878,0,0,1,-0.830164542573954,-0.5387282279147131 A0.011037737530872286,0.011037737530872286,0,0,1,-0.8343843368844918,-0.5323966046319932 A0.06801189466443737,0.06801189466443737,0,0,0,-0.8214371678848642,-0.52816553122106 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8214371678848642,-0.5281655312210599 A0.06801189466443579,0.06801189466443579,0,0,1,-0.8343843368844907,-0.5323966046319915 A0.01317610439625974,0.01317610439625974,0,0,1,-0.8362749551030032,-0.524058630129661 A0.02664745564493173,0.02664745564493173,0,0,1,-0.8330959650609033,-0.5119130291132101 A0.025279887215566538,0.025279887215566538,0,0,0,-0.8214371678848649,-0.52816553122106 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537144,-0.4925857155047083 A0.10201784199665252,0.10201784199665252,0,0,1,-0.8218313980961942,-0.46616187640137674 A0.05690123702078819,0.05690123702078819,0,0,0,-0.8125668011973847,-0.501175973289386 A0.49258571550484215,0.49258571550484215,0,0,1,-0.8330959650609038,-0.5119130291132101 A0.026647455644962275,0.026647455644962275,0,0,1,-0.8408964152537154,-0.4925857155047093 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537144,-0.4925857155047083 A0.02664745564496403,0.02664745564496403,0,0,0,-0.8330959650609024,-0.5119130291132102 A0.025279887215607002,0.025279887215607002,0,0,1,-0.8453649109493762,-0.5083042661696859 A0.013694134254971756,0.013694134254971756,0,0,1,-0.8520174366815845,-0.5022077848453922 A0.1020178419967082,0.1020178419967082,0,0,1,-0.8408964152537144,-0.4925857155047083 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537144,-0.4925857155047083 A0.10201784199665895,0.10201784199665895,0,0,0,-0.8520174366815836,-0.5022077848453901 A0.012073478216821868,0.012073478216821868,0,0,1,-0.8557654896502183,-0.4948009827353091 A0.01581733897299351,0.01581733897299351,0,0,1,-0.8566519999301668,-0.4849602700454976 A0.02664745564494056,0.02664745564494056,0,0,0,-0.8408964152537142,-0.49258571550470814 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537144,-0.4925857155047083 A0.026647455644940324,0.026647455644940324,0,0,1,-0.8566519999301672,-0.4849602700454979 A0.03891849473765662,0.03891849473765662,0,0,1,-0.850084678808745,-0.47102944999244584 A0.12866529764161186,0.12866529764161186,0,0,0,-0.8218313980961943,-0.4661618764013767 A0.10201784199665916,0.10201784199665916,0,0,0,-0.8408964152537146,-0.49258571550470814 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8539281316344121,-0.4426947390308465 A0.053294911289937213,0.053294911289937213,0,0,1,-0.8576259277197475,-0.4042887394746922 A0.11159082100229019,0.11159082100229019,0,0,0,-0.8110596348446705,-0.41746750065781646 A0.10201784199665659,0.10201784199665659,0,0,0,-0.8218313980961937,-0.4661618764013771 A0.05690123702078115,0.05690123702078115,0,0,1,-0.853928131634412,-0.44269473903084594 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8539281316344121,-0.4426947390308465 A0.05690123702078013,0.05690123702078013,0,0,0,-0.8218313980961944,-0.46616187640137735 A0.12866529764156967,0.12866529764156967,0,0,1,-0.8500846788087457,-0.47102944999244595 A0.02988033411880592,0.02988033411880592,0,0,1,-0.8650441082155967,-0.46326045007679983 A0.053294911289949655,0.053294911289949655,0,0,1,-0.8539281316344118,-0.44269473903084655 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8539281316344121,-0.4426947390308465 A0.05329491128994939,0.05329491128994939,0,0,0,-0.8650441082155972,-0.46326045007680083 A0.019145958011296503,0.019145958011296503,0,0,1,-0.8730717752012389,-0.45319799096544744 A0.018842596587897154,0.018842596587897154,0,0,1,-0.8770032129703804,-0.44108326290184735 A0.056901237020763815,0.056901237020763815,0,0,0,-0.8539281316344118,-0.4426947390308459 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8539281316344121,-0.4426947390308465 A0.05690123702076315,0.05690123702076315,0,0,1,-0.8770032129703802,-0.4410832629018479 A0.028171449172682668,0.028171449172682668,0,0,1,-0.8754575077208662,-0.42484322243425643 A0.10201784199666232,0.10201784199666232,0,0,1,-0.8576259277197469,-0.40428873947469196 A0.05329491128993835,0.05329491128993835,0,0,0,-0.8539281316344116,-0.4426947390308466 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8878751941651657,-0.4066884418555568 A0.024248930988114224,0.024248930988114224,0,0,1,-0.8987745498895725,-0.3912723252499138 A0.24629285775261353,0.24629285775261353,0,0,1,-0.8810107657222039,-0.3807786357308128 A0.05329491128992627,0.05329491128992627,0,0,0,-0.857625927719748,-0.4042887394746914 A0.11159082100230895,0.11159082100230895,0,0,1,-0.8878751941651657,-0.4066884418555569 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8878751941651657,-0.4066884418555568 A0.11159082100231049,0.11159082100231049,0,0,0,-0.8576259277197477,-0.40428873947469113 A0.10201784199661028,0.10201784199661028,0,0,0,-0.8754575077208673,-0.42484322243425554 A0.03891849473763352,0.03891849473763352,0,0,1,-0.8899470985208702,-0.42286420033359456 A0.0242489309881085,0.0242489309881085,0,0,1,-0.8878751941651652,-0.4066884418555567 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8878751941651657,-0.4066884418555568 A0.02424893098810825,0.02424893098810825,0,0,0,-0.8899470985208706,-0.42286420033359423 A0.014940167059371585,0.014940167059371585,0,0,1,-0.8971380154622387,-0.417056051608753 A0.011141145115627613,0.011141145115627613,0,0,1,-0.9008726606758485,-0.4103713364567287 A0.11159082100228969,0.11159082100228969,0,0,0,-0.8878751941651657,-0.4066884418555568 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8878751941651657,-0.4066884418555568 A0.11159082100228657,0.11159082100228657,0,0,1,-0.9008726606758471,-0.4103713364567272 A0.01237683964026123,0.01237683964026123,0,0,1,-0.9021097731057443,-0.4022533695598473 A0.022075475061792818,0.022075475061792818,0,0,1,-0.8987745498895735,-0.39127232524991534 A0.024248930988108236,0.024248930988108236,0,0,0,-0.887875194165167,-0.4066884418555571 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9052290640745231,-0.37495815539397115 A0.05329491128992143,0.05329491128992143,0,0,1,-0.8922198421967433,-0.35371753128430317 A0.04381405838835165,0.04381405838835165,0,0,0,-0.8810107657222034,-0.38077863573081294 A0.2462928577523931,0.2462928577523931,0,0,0,-0.8987745498895733,-0.3912723252499154 A0.022075475061775235,0.022075475061775235,0,0,1,-0.9052290640745229,-0.37495815539397087 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9052290640745231,-0.37495815539397115 A0.022075475061774756,0.022075475061774756,0,0,0,-0.8987745498895736,-0.39127232524991534 A0.02424893098808957,0.02424893098808957,0,0,1,-0.9093000799783771,-0.38773180207899033 A0.011555607873885907,0.011555607873885907,0,0,1,-0.9144323396138682,-0.38231880483594316 A0.0532949112899886,0.0532949112899886,0,0,1,-0.9052290640745227,-0.3749581553939714 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9052290640745231,-0.37495815539397115 A0.05329491128998985,0.05329491128998985,0,0,0,-0.9144323396138685,-0.382318804835943 A0.009496533019058851,0.009496533019058851,0,0,1,-0.9169415277518758,-0.376261088802613 A0.011555607873921694,0.011555607873921694,0,0,1,-0.9171400392179145,-0.36880446615444723 A0.022075475061783277,0.022075475061783277,0,0,0,-0.9052290640745231,-0.3749581553939712 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9052290640745231,-0.37495815539397115 A0.022075475061782805,0.022075475061782805,0,0,1,-0.9171400392179141,-0.36880446615444706 A0.02424893098811494,0.02424893098811494,0,0,1,-0.9122008934596482,-0.3588582645099609 A0.2462928577522117,0.2462928577522117,0,0,0,-0.8922198421967428,-0.3537175312843034 A0.053294911289928144,0.053294911289928144,0,0,0,-0.9052290640745226,-0.3749581553939716 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.915394725707766,-0.3402504155752562 A0.02817144917269878,0.02817144917269878,0,0,1,-0.9194514638745053,-0.31863241682569177 A0.10201784199663892,0.10201784199663892,0,0,0,-0.8923084184519526,-0.32055779997212197 A0.05329491128994027,0.05329491128994027,0,0,0,-0.8922198421967421,-0.3537175312843034 A0.04381405838836274,0.04381405838836274,0,0,1,-0.9153947257077663,-0.34025041557525704 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.915394725707766,-0.3402504155752562 A0.04381405838836148,0.04381405838836148,0,0,0,-0.892219842196742,-0.3537175312843027 A0.2462928577523583,0.2462928577523583,0,0,1,-0.9122008934596474,-0.35885826450996117 A0.022075475061742993,0.022075475061742993,0,0,1,-0.9223240233086379,-0.3534518525668239 A0.028171449172692573,0.028171449172692573,0,0,1,-0.9153947257077673,-0.3402504155752559 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.915394725707766,-0.3402504155752562 A0.028171449172689298,0.028171449172689298,0,0,0,-0.9223240233086374,-0.3534518525668248 A0.012376839640249286,0.012376839640249286,0,0,1,-0.9271895221625982,-0.3468368125363234 A0.011141145115699401,0.011141145115699401,0,0,1,-0.9292755366210277,-0.3394692121661534 A0.04381405838828497,0.04381405838828497,0,0,0,-0.9153947257077661,-0.3402504155752565 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.915394725707766,-0.3402504155752562 A0.04381405838826408,0.04381405838826408,0,0,1,-0.9292755366210285,-0.33946921216615383 A0.01494016705937002,0.01494016705937002,0,0,1,-0.9282977718383104,-0.33027748468448864 A0.03891849473769769,0.03891849473769769,0,0,1,-0.919451463874506,-0.3186324168256925 A0.02817144917269653,0.02817144917269653,0,0,0,-0.9153947257077668,-0.34025041557525604 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9168508244889717,-0.29078592056033203 A1.1892071150029262,1.1892071150029262,0,0,0,-0.8686998683854936,-0.2783116671052115 A0.11159082100229901,0.11159082100229901,0,0,0,-0.8923084184519531,-0.3205577999721217 A0.10201784199665492,0.10201784199665492,0,0,1,-0.9194514638745064,-0.31863241682569193 A0.03891849473769887,0.03891849473769887,0,0,1,-0.916850824488972,-0.29078592056033203 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.916850824488972,-0.29078592056033203 A0.038918494737699164,0.038918494737699164,0,0,0,-0.9194514638745064,-0.31863241682569243 A0.02817144917272137,0.02817144917272137,0,0,1,-0.9320278852795308,-0.3082419527479625 A0.018842596587917156,0.018842596587917156,0,0,1,-0.93781434533916,-0.2968956000755874 A1.1892071150013863,1.1892071150013863,0,0,0,-0.9168508244889717,-0.29078592056033226 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9168508244889719,-0.2907859205603318 A1.1892071150013726,1.1892071150013726,0,0,1,-0.9378143453391594,-0.2968956000755867 A0.019145958011293065,0.019145958011293065,0,0,1,-0.9392531606495544,-0.28410394923988047 A0.029880334118807268,0.029880334118807268,0,0,1,-0.9341687591966816,-0.2680325227402251 A0.03891849473770095,0.03891849473770095,0,0,0,-0.916850824488971,-0.29078592056033176 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.916850824488972,-0.29078592056033203 A0.038918494737699615,0.038918494737699615,0,0,1,-0.9341687591966807,-0.2680325227402261 A0.12866529764157203,0.12866529764157203,0,0,1,-0.9107487785198987,-0.2514963306517822 A0.10201784199665186,0.10201784199665186,0,0,0,-0.8686998683854933,-0.2783116671052111 A1.1892071150026633,1.1892071150026633,0,0,1,-0.9168508244889717,-0.2907859205603318 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.942914257250367,-0.24629285775235446 A0.05100892099832507,0.05100892099832507,0,0,1,-0.9289564245744256,-0.22018656601303999 A0.05690123702077709,0.05690123702077709,0,0,0,-0.9107487785198987,-0.2514963306517819 A0.12866529764157608,0.12866529764157608,0,0,0,-0.9341687591966802,-0.2680325227402248 A0.029880334118807417,0.029880334118807417,0,0,1,-0.9429142572503663,-0.2462928577523537 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.942914257250367,-0.24629285775235446 A0.02988033411880661,0.02988033411880661,0,0,0,-0.9341687591966812,-0.2680325227402248 A0.038918494737688575,0.038918494737688575,0,0,1,-0.9486631338228694,-0.26282574271240833 A0.01581733897300497,0.01581733897300497,0,0,1,-0.9549947110670006,-0.25524045060719325 A0.05100892099828569,0.05100892099828569,0,0,1,-0.9429142572503665,-0.24629285775235502 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.942914257250367,-0.2462928577523545 A0.05100892099828493,0.05100892099828493,0,0,0,-0.9549947110669998,-0.25524045060719086 A0.012073478216869875,0.012073478216869875,0,0,1,-0.9575818373955761,-0.24735277693787747 A0.013694134254990012,0.013694134254990012,0,0,1,-0.9571886546241029,-0.2383378675948304 A0.029880334118777024,0.029880334118777024,0,0,0,-0.9429142572503664,-0.2462928577523538 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.942914257250367,-0.24629285775235446 A0.029880334118778423,0.029880334118778423,0,0,1,-0.9571886546241025,-0.23833786759483103 A0.025279887215550825,0.025279887215550825,0,0,1,-0.9510649805374128,-0.22711063201001963 A0.4925857155046782,0.4925857155046782,0,0,1,-0.9289564245744255,-0.22018656601304018 A0.05100892099832394,0.05100892099832394,0,0,0,-0.9429142572503669,-0.2462928577523546 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9543132204454665,-0.2073743630146542 A0.026063432761390327,0.026063432761390327,0,0,1,-0.9582448918538455,-0.18710895385774837 A0.20403568399333838,0.20403568399333838,0,0,0,-0.9337014427323497,-0.1867402885464699 A0.05100892099833205,0.05100892099833205,0,0,0,-0.9289564245744256,-0.22018656601303963 A0.05690123702077061,0.05690123702077061,0,0,1,-0.9543132204454665,-0.2073743630146539 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9543132204454665,-0.2073743630146542 A0.05690123702076679,0.05690123702076679,0,0,0,-0.9289564245744253,-0.22018656601303996 A0.4925857155042725,0.4925857155042725,0,0,0,-0.9510649805374133,-0.2271106320100195 A0.02664745564496822,0.02664745564496822,0,0,1,-0.9619011027938249,-0.22077028058579448 A0.026063432761388644,0.026063432761388644,0,0,1,-0.9543132204454654,-0.20737436301465445 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9543132204454665,-0.2073743630146542 A0.026063432761388908,0.026063432761388908,0,0,0,-0.9619011027938255,-0.2207702805857932 A0.013176104396312926,0.013176104396312926,0,0,1,-0.9664600721428357,-0.21353757331088724 A0.011037737530946754,0.011037737530946754,0,0,1,-0.96795336072978,-0.20607659437956516 A0.05690123702087267,0.05690123702087267,0,0,0,-0.9543132204454666,-0.20737436301465453 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9543132204454665,-0.2073743630146542 A0.05690123702087482,0.05690123702087482,0,0,1,-0.9679533607297796,-0.2060765943795646 A0.013694134254994257,0.013694134254994257,0,0,1,-0.966452436869186,-0.19744555436972402 A0.029880334118750337,0.029880334118750337,0,0,1,-0.9582448918538449,-0.18710895385774823 A0.026063432761390788,0.026063432761390788,0,0,0,-0.954313220445466,-0.2073743630146543 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9569999818367169,-0.16419523850156992 A0.17415534987451328,0.17415534987451328,0,0,1,-0.9230312759255579,-0.1478591067767349 A0.06801189466443104,0.06801189466443104,0,0,0,-0.9337014427323492,-0.1867402885464705 A0.20403568399318314,0.20403568399318314,0,0,1,-0.9582448918538449,-0.18710895385774823 A0.029880334118804232,0.029880334118804232,0,0,1,-0.9569999818367158,-0.16419523850156953 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9569999818367169,-0.16419523850156992 A0.02988033411880296,0.02988033411880296,0,0,0,-0.958244891853846,-0.18710895385774765 A0.026063432761386087,0.026063432761386087,0,0,1,-0.9688033050793539,-0.17815752411040867 A0.015130250406416208,0.015130250406416208,0,0,1,-0.972985577519219,-0.16899858505311585 A0.17415534987464965,0.17415534987464965,0,0,1,-0.9569999818367169,-0.16419523850156992 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9569999818367169,-0.16419523850156992 A0.17415534987463185,0.17415534987463185,0,0,0,-0.9729855775192193,-0.16899858505311618 A0.013920837344794068,0.013920837344794068,0,0,1,-0.9736479812363661,-0.15949494575994977 A0.01914595801131319,0.01914595801131319,0,0,1,-0.9699915566185598,-0.14841810486791843 A0.0298803341187945,0.0298803341187945,0,0,0,-0.9569999818367162,-0.1641952385015697 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9569999818367169,-0.16419523850156992 A0.029880334118793005,0.029880334118793005,0,0,1,-0.9699915566185585,-0.1484181048679191 A0.053294911289934625,0.053294911289934625,0,0,1,-0.9555826509917864,-0.136511807284542 A0.11159082100231607,0.11159082100231607,0,0,0,-0.923031275925558,-0.14785910677673536 A0.17415534987449363,0.17415534987449363,0,0,0,-0.9569999818367168,-0.16419523850157008 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503671,-0.10201784199665316 A0.0845143475180949,0.0845143475180949,0,0,1,-0.9187892534214515,-0.05254643798727392 A0.12866529764162274,0.12866529764162274,0,0,0,-0.8771948338727475,-0.10642157861418584 A0.17415534987450956,0.17415534987450956,0,0,0,-0.9230312759255577,-0.14785910677673522 A0.06801189466443569,0.06801189466443569,0,0,1,-0.9429142572503673,-0.10201784199665326 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503671,-0.10201784199665317 A0.0680118946644361,0.0680118946644361,0,0,0,-0.9230312759255576,-0.14785910677673522 A0.11159082100229371,0.11159082100229371,0,0,1,-0.9555826509917866,-0.13651180728454176 A0.036068753938927396,0.036068753938927396,0,0,1,-0.9683337946431934,-0.11947997912580506 A0.08451434751810644,0.08451434751810644,0,0,1,-0.9429142572503669,-0.10201784199665337 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503671,-0.10201784199665317 A0.08451434751810842,0.08451434751810842,0,0,0,-0.9683337946431931,-0.11947997912580438 A0.02527988721557799,0.02527988721557799,0,0,1,-0.9723762067860818,-0.10289970288067563 A0.02664745564496656,0.02664745564496656,0,0,1,-0.9701586277783177,-0.08537152012042443 A0.06801189466445832,0.06801189466445832,0,0,0,-0.9429142572503671,-0.10201784199665323 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503671,-0.10201784199665317 A0.0680118946644592,0.0680118946644592,0,0,1,-0.9701586277783183,-0.08537152012042447 A0.04381405838836024,0.04381405838836024,0,0,1,-0.9575511275643023,-0.06533128536755918 A0.24629285775231924,0.24629285775231924,0,0,1,-0.9187892534214515,-0.052546437987273986 A0.0845143475180948,0.0845143475180948,0,0,0,-0.9429142572503673,-0.10201784199665309 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9613438872969495,-0.031461346427280004 A0.04080713679865856,0.04080713679865856,0,0,1,-0.965284246429301,-5.342948306008566e-16 L-0.9294833535530319,-2.3912262148753504e-16 A0.08451434751809053,0.08451434751809053,0,0,0,-0.918789253421451,-0.05254643798727338 A0.12866529764163906,0.12866529764163906,0,0,1,-0.9613438872969495,-0.031461346427280046 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9613438872969495,-0.03146134642728002 A0.12866529764164014,0.12866529764164014,0,0,0,-0.9187892534214516,-0.05254643798727328 A0.24629285775232848,0.24629285775232848,0,0,0,-0.9575511275643016,-0.06533128536755847 A0.053294911289935396,0.053294911289935396,0,0,1,-0.9757950040289604,-0.05278767384027226 A0.04080713679865524,0.04080713679865524,0,0,1,-0.9613438872969486,-0.03146134642728027 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9613438872969495,-0.031461346427280004 A0.04080713679865482,0.04080713679865482,0,0,0,-0.975795004028961,-0.05278767384027132 A0.023111215747757204,0.023111215747757204,0,0,1,-0.9821084785778662,-0.039716579344634156 A0.018148377207054717,0.018148377207054717,0,0,1,-0.9829953955883158,-0.02732777361482814 A0.12866529764158424,0.12866529764158424,0,0,0,-0.9613438872969494,-0.031461346427279685 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9613438872969495,-0.03146134642727999 A0.12866529764158133,0.12866529764158133,0,0,1,-0.9829953955883141,-0.027327773614827605 A0.021128586879500328,0.021128586879500328,0,0,1,-0.978995963511586,-0.014200463895166026 A0.040807136798668917,0.040807136798668917,0,0,1,-0.9652842464293009,-2.8796409701215e-16 A0.040807136798658876,0.040807136798658876,0,0,0,-0.9613438872969492,-0.03146134642728009 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9613438872969494,0.031461346427279366 A0.12866529764160564,0.12866529764160564,0,0,1,-0.9187892534214515,0.05254643798727271 A0.08451434751809776,0.08451434751809776,0,0,0,-0.9294833535530316,-3.885780586188048e-16 L-0.9652842464293007,-3.439868272020038e-16 A0.040807136798659126,0.040807136798659126,0,0,1,-0.9613438872969492,0.03146134642727942 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9613438872969494,0.03146134642727936 A0.0408071367986591,0.0408071367986591,0,0,0,-0.9652842464293009,-2.3592239273284576e-16 A0.040807136798665815,0.040807136798665815,0,0,1,-0.978995963511588,0.014200463895165365 A0.02112858687949821,0.02112858687949821,0,0,1,-0.9829953955883157,0.027327773614825378 A0.12866529764153314,0.12866529764153314,0,0,1,-0.9613438872969493,0.031461346427279074 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9613438872969494,0.03146134642727935 A0.12866529764153287,0.12866529764153287,0,0,0,-0.9829953955883141,0.027327773614826883 A0.018148377207056594,0.018148377207056594,0,0,1,-0.9821084785778653,0.039716579344634975 A0.02311121574775478,0.02311121574775478,0,0,1,-0.9757950040289618,0.052787673840271665 A0.040807136798656114,0.040807136798656114,0,0,0,-0.9613438872969485,0.031461346427279616 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9613438872969494,0.03146134642727936 A0.04080713679865568,0.04080713679865568,0,0,1,-0.9757950040289609,0.052787673840270756 A0.053294911289930344,0.053294911289930344,0,0,1,-0.9575511275643013,0.06533128536755818 A0.24629285775235593,0.24629285775235593,0,0,0,-0.9187892534214513,0.05254643798727274 A0.12866529764160875,0.12866529764160875,0,0,0,-0.9613438872969494,0.03146134642727927 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503676,0.10201784199665212 A0.06801189466443473,0.06801189466443473,0,0,1,-0.9230312759255579,0.14785910677673397 A0.1741553498744951,0.1741553498744951,0,0,0,-0.8771948338727484,0.10642157861418486 A0.12866529764161674,0.12866529764161674,0,0,0,-0.9187892534214519,0.052546437987273084 A0.08451434751809359,0.08451434751809359,0,0,1,-0.9429142572503677,0.10201784199665209 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503676,0.10201784199665212 A0.08451434751809392,0.08451434751809392,0,0,0,-0.9187892534214518,0.052546437987273084 A0.2462928577523765,0.2462928577523765,0,0,1,-0.9575511275643019,0.06533128536755844 A0.04381405838834194,0.04381405838834194,0,0,1,-0.970158627778319,0.08537152012042293 A0.06801189466442971,0.06801189466442971,0,0,1,-0.9429142572503674,0.10201784199665195 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503676,0.10201784199665213 A0.06801189466443042,0.06801189466443042,0,0,0,-0.9701586277783185,0.08537152012042369 A0.02664745564494997,0.02664745564494997,0,0,1,-0.972376206786081,0.10289970288067551 A0.025279887215613462,0.025279887215613462,0,0,1,-0.9683337946431939,0.11947997912580331 A0.08451434751808808,0.08451434751808808,0,0,0,-0.9429142572503678,0.10201784199665194 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503676,0.10201784199665213 A0.08451434751808624,0.08451434751808624,0,0,1,-0.9683337946431936,0.11947997912580363 A0.0360687539389125,0.0360687539389125,0,0,1,-0.9555826509917881,0.13651180728454082 A0.11159082100227656,0.11159082100227656,0,0,1,-0.9230312759255584,0.14785910677673397 A0.06801189466442993,0.06801189466442993,0,0,0,-0.9429142572503675,0.10201784199665195 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9569999818367169,0.16419523850156886 A0.029880334118804457,0.029880334118804457,0,0,1,-0.9582448918538459,0.18710895385774673 A0.2040356839931474,0.2040356839931474,0,0,1,-0.9337014427323491,0.18674028854646943 A0.06801189466443226,0.06801189466443226,0,0,0,-0.9230312759255577,0.14785910677673408 A0.1741553498745029,0.1741553498745029,0,0,1,-0.9569999818367169,0.1641952385015688 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9569999818367169,0.16419523850156884 A0.17415534987450293,0.17415534987450293,0,0,0,-0.9230312759255582,0.1478591067767341 A0.11159082100231141,0.11159082100231141,0,0,0,-0.9555826509917867,0.13651180728454054 A0.05329491128992695,0.05329491128992695,0,0,1,-0.9699915566185583,0.14841810486791693 A0.0298803341187932,0.0298803341187932,0,0,1,-0.9569999818367161,0.16419523850156859 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9569999818367169,0.16419523850156886 A0.029880334118791825,0.029880334118791825,0,0,0,-0.9699915566185585,0.14841810486791812 A0.019145958011315592,0.019145958011315592,0,0,1,-0.9736479812363652,0.15949494575995007 A0.013920837344793885,0.013920837344793885,0,0,1,-0.9729855775192199,0.16899858505311507 A0.1741553498747279,0.1741553498747279,0,0,0,-0.9569999818367169,0.16419523850156884 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9569999818367169,0.16419523850156886 A0.1741553498747383,0.1741553498747383,0,0,1,-0.9729855775192194,0.16899858505311524 A0.015130250406416721,0.015130250406416721,0,0,1,-0.9688033050793549,0.17815752411040864 A0.026063432761384613,0.026063432761384613,0,0,1,-0.9582448918538459,0.18710895385774765 A0.02988033411880341,0.02988033411880341,0,0,0,-0.9569999818367159,0.1641952385015685 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9543132204454668,0.2073743630146534 A0.05690123702078793,0.05690123702078793,0,0,1,-0.9289564245744263,0.22018656601303985 A0.05100892099832348,0.05100892099832348,0,0,0,-0.9337014427323491,0.1867402885464696 A0.204035683993185,0.204035683993185,0,0,0,-0.9582448918538453,0.18710895385774723 A0.02606343276139231,0.02606343276139231,0,0,1,-0.954313220445466,0.2073743630146536 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9543132204454668,0.2073743630146534 A0.026063432761391208,0.026063432761391208,0,0,0,-0.9582448918538461,0.18710895385774773 A0.02988033411881543,0.02988033411881543,0,0,1,-0.9664524368691833,0.19744555436972228 A0.013694134254957985,0.013694134254957985,0,0,1,-0.9679533607297807,0.20607659437956358 A0.05690123702078193,0.05690123702078193,0,0,1,-0.9543132204454667,0.2073743630146527 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9543132204454668,0.2073743630146534 A0.05690123702078304,0.05690123702078304,0,0,0,-0.96795336072978,0.20607659437956463 A0.01103773753087736,0.01103773753087736,0,0,1,-0.9664600721428378,0.21353757331088966 A0.013176104396272452,0.013176104396272452,0,0,1,-0.9619011027938252,0.22077028058579307 A0.02606343276138781,0.02606343276138781,0,0,0,-0.9543132204454657,0.20737436301465365 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9543132204454668,0.2073743630146534 A0.026063432761386323,0.026063432761386323,0,0,1,-0.961901102793826,0.22077028058579226 A0.026647455644945743,0.026647455644945743,0,0,1,-0.9510649805374144,0.22711063201001877 A0.4925857155048394,0.4925857155048394,0,0,0,-0.9289564245744255,0.22018656601303943 A0.056901237020800605,0.056901237020800605,0,0,0,-0.9543132204454668,0.2073743630146533 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503671,0.24629285775235335 A0.029880334118802487,0.029880334118802487,0,0,1,-0.9341687591966812,0.26803252274022366 A0.1286652976415658,0.1286652976415658,0,0,0,-0.9107487785198987,0.25149633065178056 A0.05690123702077633,0.05690123702077633,0,0,0,-0.9289564245744252,0.22018656601303885 A0.051008920998326865,0.051008920998326865,0,0,1,-0.9429142572503668,0.24629285775235366 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503671,0.24629285775235335 A0.05100892099832367,0.05100892099832367,0,0,0,-0.9289564245744256,0.2201865660130389 A0.4925857155048706,0.4925857155048706,0,0,1,-0.9510649805374137,0.22711063201001838 A0.025279887215551744,0.025279887215551744,0,0,1,-0.9571886546241032,0.23833786759482828 A0.02988033411882032,0.02988033411882032,0,0,1,-0.9429142572503665,0.24629285775235266 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503671,0.24629285775235335 A0.029880334118821288,0.029880334118821288,0,0,0,-0.9571886546241026,0.2383378675948301 A0.013694134254994862,0.013694134254994862,0,0,1,-0.9575818373955767,0.24735277693787774 A0.01207347821685428,0.01207347821685428,0,0,1,-0.9549947110670017,0.2552404506071904 A0.05100892099827387,0.05100892099827387,0,0,0,-0.9429142572503666,0.2462928577523539 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9429142572503671,0.24629285775235335 A0.05100892099827423,0.05100892099827423,0,0,1,-0.954994711067,0.25524045060718975 A0.015817338973063127,0.015817338973063127,0,0,1,-0.9486631338228675,0.26282574271240716 A0.03891849473769064,0.03891849473769064,0,0,1,-0.9341687591966805,0.26803252274022416 A0.02988033411880532,0.02988033411880532,0,0,0,-0.9429142572503665,0.24629285775235268 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9168508244889724,0.2907859205603309 A1.189207115002928,1.189207115002928,0,0,1,-0.868699868385493,0.27831166710521016 A0.10201784199664353,0.10201784199664353,0,0,0,-0.9107487785198987,0.25149633065178106 A0.12866529764156925,0.12866529764156925,0,0,1,-0.9341687591966802,0.26803252274022377 A0.0389184947376914,0.0389184947376914,0,0,1,-0.9168508244889725,0.290785920560331 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9168508244889721,0.29078592056033087 A0.03891849473769122,0.03891849473769122,0,0,0,-0.9341687591966802,0.2680325227402235 A0.02988033411878234,0.02988033411878234,0,0,1,-0.9392531606495567,0.28410394923988 A0.019145958011277425,0.019145958011277425,0,0,1,-0.9378143453391581,0.296895600075586 A1.1892071150012462,1.1892071150012462,0,0,1,-0.9168508244889725,0.2907859205603309 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.916850824488972,0.2907859205603309 A1.189207115001232,1.189207115001232,0,0,0,-0.9378143453391597,0.2968956000755856 A0.018842596587942025,0.018842596587942025,0,0,1,-0.9320278852795333,0.3082419527479611 A0.02817144917268403,0.02817144917268403,0,0,1,-0.9194514638745058,0.31863241682569066 A0.03891849473770072,0.03891849473770072,0,0,0,-0.9168508244889731,0.29078592056033115 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9168508244889721,0.29078592056033087 A0.038918494737702126,0.038918494737702126,0,0,1,-0.919451463874506,0.3186324168256918 A0.10201784199664204,0.10201784199664204,0,0,1,-0.8923084184519533,0.32055779997212097 A0.11159082100230877,0.11159082100230877,0,0,0,-0.8686998683854931,0.2783116671052104 A1.1892071150025225,1.1892071150025225,0,0,0,-0.9168508244889721,0.2907859205603309 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9153947257077664,0.3402504155752554 A0.04381405838835327,0.04381405838835327,0,0,1,-0.8922198421967431,0.3537175312843025 A0.05329491128994001,0.05329491128994001,0,0,0,-0.8923084184519533,0.32055779997212097 A0.10201784199661638,0.10201784199661638,0,0,0,-0.9194514638745066,0.31863241682569193 A0.028171449172708238,0.028171449172708238,0,0,1,-0.9153947257077657,0.3402504155752556 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9153947257077664,0.3402504155752554 A0.028171449172707613,0.028171449172707613,0,0,0,-0.9194514638745072,0.31863241682569204 A0.03891849473769535,0.03891849473769535,0,0,1,-0.9282977718383113,0.3302774846844877 A0.014940167059368991,0.014940167059368991,0,0,1,-0.9292755366210294,0.3394692121661529 A0.04381405838834372,0.04381405838834372,0,0,1,-0.9153947257077661,0.3402504155752546 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9153947257077664,0.3402504155752554 A0.043814058388332904,0.043814058388332904,0,0,0,-0.9292755366210288,0.3394692121661539 A0.011141145115660575,0.011141145115660575,0,0,1,-0.9271895221625934,0.34683681253632087 A0.012376839640232187,0.012376839640232187,0,0,1,-0.9223240233086392,0.3534518525668236 A0.028171449172732715,0.028171449172732715,0,0,0,-0.9153947257077664,0.3402504155752554 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9153947257077664,0.3402504155752554 A0.028171449172729464,0.028171449172729464,0,0,1,-0.9223240233086385,0.35345185256682365 A0.022075475061748347,0.022075475061748347,0,0,1,-0.912200893459649,0.35885826450996167 A0.24629285775233975,0.24629285775233975,0,0,1,-0.892219842196743,0.35371753128430244 A0.04381405838834876,0.04381405838834876,0,0,0,-0.9153947257077664,0.34025041557525526 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9052290640745232,0.3749581553939703 A0.02207547506176086,0.02207547506176086,0,0,1,-0.8987745498895734,0.39127232524991445 A0.246292857752305,0.246292857752305,0,0,0,-0.8810107657222038,0.3807786357308119 A0.043814058388356635,0.043814058388356635,0,0,0,-0.8922198421967428,0.35371753128430183 A0.05329491128992444,0.05329491128992444,0,0,1,-0.9052290640745232,0.37495815539397037 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9052290640745232,0.3749581553939703 A0.05329491128992438,0.05329491128992438,0,0,0,-0.8922198421967432,0.35371753128430217 A0.246292857752525,0.246292857752525,0,0,0,-0.9122008934596477,0.3588582645099604 A0.024248930988078076,0.024248930988078076,0,0,1,-0.9171400392179141,0.3688044661544466 A0.022075475061740697,0.022075475061740697,0,0,1,-0.9052290640745222,0.37495815539396926 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9052290640745232,0.3749581553939703 A0.022075475061739232,0.022075475061739232,0,0,0,-0.9171400392179148,0.3688044661544477 A0.011555607873875074,0.011555607873875074,0,0,1,-0.9169415277518763,0.37626108880261494 A0.009496533019026455,0.009496533019026455,0,0,1,-0.9144323396138669,0.3823188048359426 A0.053294911289947726,0.053294911289947726,0,0,0,-0.9052290640745233,0.3749581553939702 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.9052290640745232,0.3749581553939703 A0.05329491128994631,0.05329491128994631,0,0,1,-0.9144323396138685,0.38231880483594277 A0.011555607873860905,0.011555607873860905,0,0,1,-0.9093000799783807,0.38773180207899033 A0.02424893098813121,0.02424893098813121,0,0,1,-0.8987745498895731,0.3912723252499142 A0.022075475061769233,0.022075475061769233,0,0,0,-0.9052290640745225,0.37495815539396965 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8878751941651657,0.40668844185555625 A0.1115908210022791,0.1115908210022791,0,0,1,-0.8576259277197474,0.40428873947469035 A0.05329491128992523,0.05329491128992523,0,0,0,-0.8810107657222038,0.3807786357308125 A0.2462928577525598,0.2462928577525598,0,0,1,-0.8987745498895734,0.39127232524991457 A0.0242489309881234,0.0242489309881234,0,0,1,-0.8878751941651671,0.4066884418555566 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8878751941651657,0.40668844185555625 A0.024248930988124886,0.024248930988124886,0,0,0,-0.8987745498895726,0.39127232524991323 A0.022075475061755945,0.022075475061755945,0,0,1,-0.9021097731057465,0.40225336955984814 A0.012376839640236764,0.012376839640236764,0,0,1,-0.9008726606758483,0.41037133645672647 A0.11159082100242024,0.11159082100242024,0,0,1,-0.8878751941651656,0.4066884418555565 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8878751941651657,0.40668844185555625 A0.11159082100242679,0.11159082100242679,0,0,0,-0.9008726606758476,0.4103713364567263 A0.011141145115687336,0.011141145115687336,0,0,1,-0.8971380154622407,0.41705605160875486 A0.014940167059397158,0.014940167059397158,0,0,1,-0.8899470985208708,0.42286420033359445 A0.024248930988107816,0.024248930988107816,0,0,0,-0.8878751941651659,0.4066884418555563 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8878751941651657,0.40668844185555625 A0.02424893098810808,0.02424893098810808,0,0,1,-0.88994709852087,0.4228642003335941 A0.03891849473766969,0.03891849473766969,0,0,1,-0.8754575077208673,0.4248432224342555 A0.10201784199661366,0.10201784199661366,0,0,0,-0.8576259277197471,0.4042887394746911 A0.11159082100227889,0.11159082100227889,0,0,0,-0.8878751941651656,0.40668844185555664 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8539281316344126,0.4426947390308455 A0.05690123702078475,0.05690123702078475,0,0,1,-0.8218313980961949,0.46616187640137596 A0.10201784199664736,0.10201784199664736,0,0,0,-0.8110596348446716,0.4174675006578155 A0.11159082100228782,0.11159082100228782,0,0,0,-0.8576259277197477,0.40428873947469085 A0.053294911289928755,0.053294911289928755,0,0,1,-0.8539281316344125,0.44269473903084555 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8539281316344126,0.4426947390308455 A0.053294911289928935,0.053294911289928935,0,0,0,-0.8576259277197478,0.4042887394746911 A0.10201784199660935,0.10201784199660935,0,0,1,-0.8754575077208673,0.42484322243425565 A0.028171449172671736,0.028171449172671736,0,0,1,-0.8770032129703805,0.4410832629018463 A0.05690123702076604,0.05690123702076604,0,0,1,-0.8539281316344126,0.4426947390308455 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8539281316344126,0.4426947390308455 A0.05690123702076696,0.05690123702076696,0,0,0,-0.8770032129703809,0.4410832629018462 A0.018842596587946882,0.018842596587946882,0,0,1,-0.8730717752012379,0.45319799096544555 A0.019145958011288367,0.019145958011288367,0,0,1,-0.8650441082155981,0.46326045007680006 A0.053294911289951945,0.053294911289951945,0,0,0,-0.853928131634413,0.44269473903084544 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8539281316344126,0.4426947390308455 A0.05329491128995272,0.05329491128995272,0,0,1,-0.8650441082155975,0.46326045007680017 A0.029880334118820042,0.029880334118820042,0,0,1,-0.8500846788087464,0.47102944999244495 A0.12866529764156667,0.12866529764156667,0,0,1,-0.8218313980961948,0.46616187640137596 A0.05690123702078483,0.05690123702078483,0,0,0,-0.8539281316344126,0.44269473903084544 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537148,0.4925857155047074 A0.02664745564495775,0.02664745564495775,0,0,1,-0.8330959650609042,0.5119130291132095 A0.4925857155045422,0.4925857155045422,0,0,1,-0.8125668011973857,0.5011759732893851 A0.056901237020776284,0.056901237020776284,0,0,0,-0.8218313980961942,0.4661618764013756 A0.10201784199664823,0.10201784199664823,0,0,1,-0.8408964152537151,0.4925857155047072 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537148,0.4925857155047074 A0.10201784199664941,0.10201784199664941,0,0,0,-0.8218313980961944,0.46616187640137596 A0.128665297641614,0.128665297641614,0,0,0,-0.850084678808746,0.47102944999244517 A0.0389184947377183,0.0389184947377183,0,0,1,-0.8566519999301676,0.4849602700454968 A0.026647455644972236,0.026647455644972236,0,0,1,-0.8408964152537146,0.4925857155047072 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537148,0.4925857155047074 A0.02664745564496819,0.02664745564496819,0,0,0,-0.8566519999301676,0.4849602700454965 A0.015817338973048867,0.015817338973048867,0,0,1,-0.8557654896502171,0.49480098273530765 A0.012073478216837318,0.012073478216837318,0,0,1,-0.8520174366815843,0.5022077848453892 A0.10201784199661999,0.10201784199661999,0,0,0,-0.8408964152537148,0.4925857155047074 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8408964152537148,0.4925857155047074 A0.10201784199667584,0.10201784199667584,0,0,1,-0.852017436681584,0.5022077848453892 A0.013694134254951015,0.013694134254951015,0,0,1,-0.8453649109493767,0.5083042661696847 A0.025279887215608976,0.025279887215608976,0,0,1,-0.833095965060904,0.5119130291132087 A0.026647455644953917,0.026647455644953917,0,0,0,-0.8408964152537154,0.492585715504708 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8214371678848646,0.528165531221059 A0.06801189466443557,0.06801189466443557,0,0,1,-0.7922719461116486,0.5281812974077651 A0.05100892099833599,0.05100892099833599,0,0,0,-0.8125668011973857,0.5011759732893852 A0.49258571550449204,0.49258571550449204,0,0,0,-0.8330959650609042,0.5119130291132095 A0.02527988721558612,0.02527988721558612,0,0,1,-0.8214371678848637,0.5281655312210588 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8214371678848646,0.528165531221059 A0.0252798872155854,0.0252798872155854,0,0,0,-0.8330959650609049,0.5119130291132103 A0.02664745564496422,0.02664745564496422,0,0,1,-0.8362749551030044,0.5240586301296596 A0.013176104396296648,0.013176104396296648,0,0,1,-0.8343843368844883,0.532396604631991 A0.06801189466457597,0.06801189466457597,0,0,1,-0.8214371678848646,0.5281655312210588 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8214371678848646,0.528165531221059 A0.06801189466457572,0.06801189466457572,0,0,0,-0.8343843368844909,0.5323966046319909 A0.011037737530895939,0.011037737530895939,0,0,1,-0.8301645425739566,0.538728227914716 A0.013694134254970342,0.013694134254970342,0,0,1,-0.8230001622144327,0.5437699813944953 A0.025279887215600944,0.025279887215600944,0,0,0,-0.8214371678848628,0.5281655312210586 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.8214371678848646,0.528165531221059 A0.025279887215599785,0.025279887215599785,0,0,1,-0.8230001622144333,0.5437699813944936 A0.02988033411874897,0.02988033411874897,0,0,1,-0.8098874711607578,0.5452754509736882 A0.20403568399323188,0.20403568399323188,0,0,0,-0.7922719461116485,0.5281812974077651 A0.06801189466444468,0.06801189466444468,0,0,0,-0.8214371678848648,0.5281655312210588 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7928047433351477,0.5605976101691427 A0.0360687539389196,0.0360687539389196,0,0,1,-0.7722273971434397,0.5791705478575793 A0.11159082100230439,0.11159082100230439,0,0,0,-0.7572338515162486,0.5481294973922178 A0.06801189466442943,0.06801189466442943,0,0,0,-0.7922719461116488,0.5281812974077654 A0.05100892099831849,0.05100892099831849,0,0,1,-0.7928047433351478,0.5605976101691427 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7928047433351477,0.5605976101691427 A0.05100892099831859,0.05100892099831859,0,0,0,-0.7922719461116485,0.5281812974077652 A0.20403568399329777,0.20403568399329777,0,0,1,-0.809887471160758,0.5452754509736895 A0.02606343276144481,0.02606343276144481,0,0,1,-0.8110237800754293,0.559070993239674 A0.03606875393892914,0.03606875393892914,0,0,1,-0.7928047433351478,0.5605976101691429 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7928047433351477,0.5605976101691427 A0.03606875393892991,0.03606875393892991,0,0,0,-0.8110237800754275,0.5590709932396745 A0.015130250406385794,0.015130250406385794,0,0,1,-0.8075047453625394,0.5685046543585591 A0.013920837344778956,0.013920837344778956,0,0,1,-0.8012530477326673,0.5756931323089854 A0.05100892099828285,0.05100892099828285,0,0,0,-0.7928047433351482,0.5605976101691426 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7928047433351477,0.5605976101691427 A0.051008920998283906,0.051008920998283906,0,0,1,-0.8012530477326681,0.5756931323089861 A0.019145958011295698,0.019145958011295698,0,0,1,-0.7908350557816395,0.580940158975717 A0.053294911289938136,0.053294911289938136,0,0,1,-0.7722273971434407,0.5791705478575794 A0.036068753938915836,0.036068753938915836,0,0,0,-0.7928047433351479,0.5605976101691431 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7388785732570621,0.5946035575013601 A0.4925857155046818,0.4925857155046818,0,0,0,-0.6955218353558945,0.5450189955505585 A0.1741553498745125,0.1741553498745125,0,0,0,-0.7572338515162481,0.5481294973922176 A0.11159082100231568,0.11159082100231568,0,0,1,-0.7722273971434407,0.5791705478575796 A0.05329491128993019,0.05329491128993019,0,0,1,-0.7388785732570623,0.5946035575013603 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7388785732570621,0.5946035575013601 A0.0532949112899305,0.0532949112899305,0,0,0,-0.7722273971434406,0.5791705478575794 A0.036068753938925155,0.036068753938925155,0,0,1,-0.769200496100187,0.6002302891884201 A0.02527988721558723,0.02527988721558723,0,0,1,-0.7603348873718974,0.6148127319938846 A0.4925857155049206,0.4925857155049206,0,0,0,-0.7388785732570622,0.59460355750136 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7388785732570622,0.5946035575013601 A0.49258571550491453,0.49258571550491453,0,0,1,-0.760334887371898,0.6148127319938848 A0.02664745564496236,0.02664745564496236,0,0,1,-0.7463725253260407,0.625638963731329 A0.043814058388343,0.043814058388343,0,0,1,-0.723287090540577,0.6308947007265088 A0.05329491128992851,0.05329491128992851,0,0,0,-0.7388785732570617,0.5946035575013597 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7388785732570621,0.5946035575013601 A0.053294911289927985,0.053294911289927985,0,0,1,-0.7232870905405772,0.6308947007265079 A0.24629285775233736,0.24629285775233736,0,0,1,-0.686838054203633,0.6125261689476339 A0.12866529764161946,0.12866529764161946,0,0,0,-0.6955218353558945,0.5450189955505587 A0.4925857155047113,0.4925857155047113,0,0,1,-0.7388785732570622,0.5946035575013601 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7020193131638981,0.6575262503559196 A0.08451434751809278,0.08451434751809278,0,0,1,-0.6572439822973624,0.6572439822973613 A0.08451434751809596,0.08451434751809596,0,0,0,-0.6868380542036333,0.6125261689476338 A0.24629285775236992,0.24629285775236992,0,0,0,-0.7232870905405769,0.6308947007265078 A0.043814058388350674,0.043814058388350674,0,0,1,-0.702019313163898,0.6575262503559196 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7020193131638981,0.6575262503559196 A0.043814058388350605,0.043814058388350605,0,0,0,-0.723287090540577,0.6308947007265078 A0.05329491128994135,0.05329491128994135,0,0,1,-0.7273177865323529,0.6526647422613117 A0.023111215747725497,0.023111215747725497,0,0,1,-0.7225394276433367,0.6663717024830873 A0.08451434751808794,0.08451434751808794,0,0,1,-0.702019313163898,0.6575262503559198 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7020193131638981,0.6575262503559196 A0.08451434751808633,0.08451434751808633,0,0,0,-0.7225394276433382,0.6663717024830871 A0.01814837720706308,0.01814837720706308,0,0,1,-0.7144063641334251,0.6757590560578741 A0.02112858687950923,0.02112858687950923,0,0,1,-0.7022959288695696,0.6822134402370356 A0.04381405838832537,0.04381405838832537,0,0,0,-0.7020193131638982,0.6575262503559196 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.7020193131638981,0.6575262503559196 A0.0438140583883252,0.0438140583883252,0,0,1,-0.7022959288695688,0.6822134402370348 A0.04080713679862846,0.04080713679862846,0,0,1,-0.6825590364227054,0.6825590364227043 L-0.6572439822973624,0.6572439822973613 A0.0845143475181018,0.0845143475181018,0,0,0,-0.702019313163898,0.6575262503559199 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.6575262503559207,0.7020193131638971 A0.04381405838835255,0.04381405838835255,0,0,1,-0.630894700726509,0.7232870905405763 A0.24629285775235896,0.24629285775235896,0,0,0,-0.6125261689476348,0.6868380542036322 A0.08451434751809835,0.08451434751809835,0,0,0,-0.6572439822973625,0.6572439822973609 A0.0845143475181038,0.0845143475181038,0,0,1,-0.6575262503559206,0.7020193131638971 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.6575262503559207,0.7020193131638971 A0.08451434751810402,0.08451434751810402,0,0,0,-0.6572439822973626,0.657243982297361 L-0.6825590364227053,0.6825590364227044 A0.04080713679866975,0.04080713679866975,0,0,1,-0.6822134402370365,0.7022959288695677 A0.04381405838835222,0.04381405838835222,0,0,1,-0.6575262503559206,0.7020193131638965 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.6575262503559207,0.7020193131638971 A0.04381405838833598,0.04381405838833598,0,0,0,-0.6822134402370357,0.7022959288695684 A0.02112858687949611,0.02112858687949611,0,0,1,-0.6757590560578759,0.7144063641334243 A0.01814837720707726,0.01814837720707726,0,0,1,-0.6663717024830892,0.7225394276433378 A0.08451434751813007,0.08451434751813007,0,0,0,-0.6575262503559205,0.7020193131638972 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.6575262503559207,0.7020193131638971 A0.08451434751812922,0.08451434751812922,0,0,1,-0.6663717024830889,0.7225394276433373 A0.02311121574772848,0.02311121574772848,0,0,1,-0.6526647422613131,0.7273177865323522 A0.05329491128994237,0.05329491128994237,0,0,1,-0.6308947007265086,0.723287090540576 A0.04381405838834519,0.04381405838834519,0,0,0,-0.6575262503559207,0.702019313163897 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013614,0.7388785732570617 A0.4925857155045953,0.4925857155045953,0,0,1,-0.5450189955505602,0.6955218353558943 A0.1286652976416072,0.1286652976416072,0,0,0,-0.612526168947635,0.6868380542036328 A0.246292857752437,0.246292857752437,0,0,1,-0.6308947007265084,0.723287090540576 A0.05329491128992982,0.05329491128992982,0,0,1,-0.5946035575013618,0.7388785732570621 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013614,0.7388785732570616 A0.05329491128993002,0.05329491128993002,0,0,0,-0.6308947007265087,0.7232870905405752 A0.043814058388363115,0.043814058388363115,0,0,1,-0.6256389637313298,0.7463725253260395 A0.02664745564496889,0.02664745564496889,0,0,1,-0.6148127319938865,0.7603348873718974 A0.49258571550501445,0.49258571550501445,0,0,1,-0.5946035575013614,0.7388785732570616 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013615,0.7388785732570617 A0.4925857155049073,0.4925857155049073,0,0,0,-0.6148127319938861,0.7603348873718971 A0.025279887215618392,0.025279887215618392,0,0,1,-0.6002302891884208,0.7692004961001856 A0.036068753938944716,0.036068753938944716,0,0,1,-0.5791705478575808,0.7722273971434387 A0.0532949112899127,0.0532949112899127,0,0,0,-0.594603557501362,0.7388785732570622 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5946035575013614,0.7388785732570616 A0.053294911289920366,0.053294911289920366,0,0,1,-0.5791705478575815,0.7722273971434397 A0.11159082100233197,0.11159082100233197,0,0,1,-0.5481294973922195,0.7572338515162473 A0.17415534987448197,0.17415534987448197,0,0,0,-0.5450189955505603,0.6955218353558943 A0.49258571550461133,0.49258571550461133,0,0,0,-0.5946035575013615,0.7388785732570616 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5605976101691434,0.7928047433351472 A0.05100892099832943,0.05100892099832943,0,0,1,-0.5281812974077661,0.7922719461116482 A0.06801189466445262,0.06801189466445262,0,0,0,-0.5481294973922184,0.7572338515162474 A0.11159082100230391,0.11159082100230391,0,0,0,-0.5791705478575805,0.7722273971434405 A0.03606875393893199,0.03606875393893199,0,0,1,-0.5605976101691439,0.7928047433351473 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5605976101691434,0.7928047433351472 A0.036068753938932455,0.036068753938932455,0,0,0,-0.5791705478575804,0.7722273971434398 A0.05329491128994134,0.05329491128994134,0,0,1,-0.5809401589757166,0.790835055781638 A0.019145958011303112,0.019145958011303112,0,0,1,-0.5756931323089853,0.8012530477326675 A0.051008920998313674,0.051008920998313674,0,0,1,-0.5605976101691431,0.7928047433351482 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5605976101691434,0.7928047433351472 A0.05100892099834754,0.05100892099834754,0,0,0,-0.5756931323089867,0.8012530477326677 A0.013920837344745736,0.013920837344745736,0,0,1,-0.5685046543585598,0.8075047453625384 A0.01513025040640126,0.01513025040640126,0,0,1,-0.5590709932396771,0.8110237800754289 A0.036068753938911464,0.036068753938911464,0,0,0,-0.5605976101691438,0.7928047433351473 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5605976101691434,0.7928047433351472 A0.03606875393891181,0.03606875393891181,0,0,1,-0.559070993239675,0.8110237800754269 A0.026063432761455552,0.026063432761455552,0,0,1,-0.5452754509736898,0.8098874711607565 A0.20403568399336902,0.20403568399336902,0,0,1,-0.528181297407766,0.7922719461116479 A0.05100892099831047,0.05100892099831047,0,0,0,-0.5605976101691431,0.792804743335148 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5281655312210599,0.8214371678848642 A0.025279887215600635,0.025279887215600635,0,0,1,-0.5119130291132076,0.833095965060902 A0.4925857155044114,0.4925857155044114,0,0,0,-0.5011759732893863,0.8125668011973849 A0.051008920998335365,0.051008920998335365,0,0,0,-0.5281812974077664,0.7922719461116486 A0.06801189466443805,0.06801189466443805,0,0,1,-0.5281655312210596,0.8214371678848643 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5281655312210599,0.8214371678848642 A0.06801189466441573,0.06801189466441573,0,0,0,-0.5281812974077658,0.7922719461116478 A0.20403568399333033,0.20403568399333033,0,0,0,-0.54527545097369,0.8098874711607573 A0.02988033411874395,0.02988033411874395,0,0,1,-0.5437699813944947,0.8230001622144311 A0.025279887215572592,0.025279887215572592,0,0,1,-0.5281655312210597,0.8214371678848632 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5281655312210599,0.8214371678848642 A0.02527988721559516,0.02527988721559516,0,0,0,-0.5437699813944957,0.8230001622144298 A0.013694134254945494,0.013694134254945494,0,0,1,-0.538728227914716,0.8301645425739547 A0.011037737530876064,0.011037737530876064,0,0,1,-0.5323966046319936,0.834384336884492 A0.0680118946644048,0.0680118946644048,0,0,0,-0.5281655312210601,0.8214371678848642 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.5281655312210599,0.8214371678848642 A0.06801189466440499,0.06801189466440499,0,0,1,-0.5323966046319913,0.8343843368844907 A0.013176104396292266,0.013176104396292266,0,0,1,-0.524058630129661,0.8362749551030032 A0.02664745564489882,0.02664745564489882,0,0,1,-0.5119130291132102,0.8330959650609044 A0.025279887215562232,0.025279887215562232,0,0,0,-0.5281655312210598,0.8214371678848637 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4925857155047083,0.8408964152537143 A0.10201784199665637,0.10201784199665637,0,0,1,-0.46616187640137674,0.8218313980961941 A0.05690123702077312,0.05690123702077312,0,0,0,-0.5011759732893862,0.8125668011973846 A0.49258571550481567,0.49258571550481567,0,0,1,-0.5119130291132103,0.8330959650609037 A0.026647455644943693,0.026647455644943693,0,0,1,-0.4925857155047081,0.8408964152537141 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4925857155047083,0.8408964152537143 A0.02664745564495414,0.02664745564495414,0,0,0,-0.5119130291132102,0.833095965060906 A0.02527988721556637,0.02527988721556637,0,0,1,-0.5083042661696839,0.845364910949376 A0.013694134255000477,0.013694134255000477,0,0,1,-0.5022077848453866,0.852017436681582 A0.10201784199679277,0.10201784199679277,0,0,1,-0.49258571550470853,0.8408964152537141 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4925857155047083,0.8408964152537143 A0.10201784199679179,0.10201784199679179,0,0,0,-0.5022077848453899,0.8520174366815837 A0.012073478216863697,0.012073478216863697,0,0,1,-0.49480098273531,0.855765489650219 A0.0158173389730419,0.0158173389730419,0,0,1,-0.4849602700454968,0.856651999930165 A0.02664745564499807,0.02664745564499807,0,0,0,-0.4925857155047077,0.8408964152537137 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.4925857155047083,0.8408964152537143 A0.026647455644997237,0.026647455644997237,0,0,1,-0.48496027004549846,0.856651999930167 A0.03891849473772032,0.03891849473772032,0,0,1,-0.4710294499924455,0.8500846788087456 A0.12866529764162737,0.12866529764162737,0,0,0,-0.4661618764013772,0.8218313980961939 A0.10201784199669571,0.10201784199669571,0,0,0,-0.4925857155047085,0.8408964152537142 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.44269473903084655,0.8539281316344118 A0.053294911289933106,0.053294911289933106,0,0,1,-0.40428873947469196,0.8576259277197471 A0.11159082100229643,0.11159082100229643,0,0,0,-0.4174675006578164,0.8110596348446707 A0.1020178419966598,0.1020178419966598,0,0,0,-0.46616187640137696,0.8218313980961937 A0.05690123702077176,0.05690123702077176,0,0,1,-0.4426947390308467,0.8539281316344118 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.44269473903084655,0.8539281316344118 A0.0569012370207865,0.0569012370207865,0,0,0,-0.466161876401377,0.8218313980961934 A0.1286652976416298,0.1286652976416298,0,0,1,-0.4710294499924456,0.8500846788087454 A0.029880334118811937,0.029880334118811937,0,0,1,-0.46326045007680244,0.8650441082155969 A0.05329491128995176,0.05329491128995176,0,0,1,-0.44269473903084644,0.8539281316344122 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.44269473903084655,0.8539281316344118 A0.0532949112899525,0.0532949112899525,0,0,0,-0.4632604500768015,0.8650441082155963 A0.019145958011282962,0.019145958011282962,0,0,1,-0.45319799096544555,0.8730717752012374 A0.01884259658796385,0.01884259658796385,0,0,1,-0.44108326290184724,0.8770032129703801 A0.056901237020803096,0.056901237020803096,0,0,0,-0.4426947390308474,0.8539281316344121 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.44269473903084655,0.8539281316344118 A0.056901237020777234,0.056901237020777234,0,0,1,-0.44108326290184735,0.8770032129703802 A0.028171449172703086,0.028171449172703086,0,0,1,-0.42484322243425693,0.875457507720868 A0.10201784199667455,0.10201784199667455,0,0,1,-0.40428873947469207,0.8576259277197468 A0.05329491128992749,0.05329491128992749,0,0,0,-0.4426947390308464,0.8539281316344124 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.40668844185555736,0.887875194165165 A0.024248930988123266,0.024248930988123266,0,0,1,-0.3912723252499159,0.8987745498895731 A0.2462928577525008,0.2462928577525008,0,0,1,-0.38077863573081316,0.881010765722203 A0.05329491128994423,0.05329491128994423,0,0,0,-0.4042887394746916,0.8576259277197463 A0.11159082100236482,0.11159082100236482,0,0,1,-0.40668844185555725,0.887875194165165 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.40668844185555736,0.887875194165165 A0.11159082100230912,0.11159082100230912,0,0,0,-0.4042887394746919,0.8576259277197467 A0.1020178419966752,0.1020178419966752,0,0,0,-0.4248432224342565,0.8754575077208664 A0.038918494737658245,0.038918494737658245,0,0,1,-0.4228642003335946,0.8899470985208695 A0.024248930988151004,0.024248930988151004,0,0,1,-0.40668844185555714,0.8878751941651641 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.40668844185555736,0.887875194165165 A0.02424893098815035,0.02424893098815035,0,0,0,-0.4228642003335945,0.8899470985208704 A0.014940167059368379,0.014940167059368379,0,0,1,-0.41705605160875575,0.8971380154622387 A0.011141145115609544,0.011141145115609544,0,0,1,-0.41037133645672913,0.9008726606758478 A0.11159082100238757,0.11159082100238757,0,0,0,-0.40668844185555697,0.8878751941651651 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.40668844185555736,0.887875194165165 A0.11159082100210706,0.11159082100210706,0,0,1,-0.4103713364567281,0.9008726606758465 A0.012376839640248617,0.012376839640248617,0,0,1,-0.4022533695598483,0.9021097731057448 A0.022075475061766194,0.022075475061766194,0,0,1,-0.39127232524991556,0.8987745498895738 A0.024248930988129472,0.024248930988129472,0,0,0,-0.40668844185555747,0.8878751941651656 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3749581553939714,0.9052290640745229 A0.053294911289948906,0.053294911289948906,0,0,1,-0.35371753128430383,0.8922198421967423 A0.04381405838836803,0.04381405838836803,0,0,0,-0.3807786357308133,0.8810107657222036 A0.24629285775236542,0.24629285775236542,0,0,0,-0.39127232524991573,0.8987745498895733 A0.022075475061759366,0.022075475061759366,0,0,1,-0.3749581553939728,0.9052290640745242 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3749581553939714,0.9052290640745229 A0.022075475061761295,0.022075475061761295,0,0,0,-0.39127232524991573,0.8987745498895714 A0.02424893098814007,0.02424893098814007,0,0,1,-0.387731802078989,0.909300079978377 A0.011555607873896586,0.011555607873896586,0,0,1,-0.3823188048359464,0.9144323396138696 A0.05329491129009197,0.05329491129009197,0,0,1,-0.37495815539397176,0.9052290640745225 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3749581553939715,0.9052290640745229 A0.053294911289918215,0.053294911289918215,0,0,0,-0.3823188048359434,0.9144323396138685 A0.009496533019047425,0.009496533019047425,0,0,1,-0.3762610888026142,0.9169415277518767 A0.01155560787390591,0.01155560787390591,0,0,1,-0.36880446615444856,0.9171400392179171 A0.02207547506176607,0.02207547506176607,0,0,0,-0.37495815539397176,0.9052290640745232 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3749581553939714,0.9052290640745229 A0.022075475061766554,0.022075475061766554,0,0,1,-0.36880446615444695,0.917140039217914 A0.024248930988157728,0.024248930988157728,0,0,1,-0.3588582645099614,0.9122008934596475 A0.24629285775230075,0.24629285775230075,0,0,0,-0.3537175312843036,0.8922198421967428 A0.05329491128993809,0.05329491128993809,0,0,0,-0.3749581553939714,0.9052290640745229 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3402504155752564,0.9153947257077659 A0.028171449172712845,0.028171449172712845,0,0,1,-0.3186324168256914,0.9194514638745046 A0.1020178419966443,0.1020178419966443,0,0,0,-0.320557799972122,0.8923084184519525 A0.053294911289905565,0.053294911289905565,0,0,0,-0.35371753128430367,0.8922198421967431 A0.04381405838832874,0.04381405838832874,0,0,1,-0.340250415575256,0.9153947257077658 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3402504155752564,0.9153947257077659 A0.0438140583883283,0.0438140583883283,0,0,0,-0.35371753128430405,0.8922198421967431 A0.24629285775236084,0.24629285775236084,0,0,1,-0.35885826450996117,0.9122008934596474 A0.02207547506177644,0.02207547506177644,0,0,1,-0.35345185256682604,0.9223240233086387 A0.028171449172700126,0.028171449172700126,0,0,1,-0.34025041557525654,0.9153947257077655 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3402504155752564,0.9153947257077659 A0.02817144917264629,0.02817144917264629,0,0,0,-0.353451852566824,0.9223240233086386 A0.01237683964026876,0.01237683964026876,0,0,1,-0.3468368125363186,0.9271895221625951 A0.011141145115642922,0.011141145115642922,0,0,1,-0.3394692121661555,0.9292755366210302 A0.04381405838823741,0.04381405838823741,0,0,0,-0.3402504155752564,0.9153947257077659 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.3402504155752564,0.9153947257077659 A0.043814058388237764,0.043814058388237764,0,0,1,-0.339469212166154,0.9292755366210282 A0.01494016705941546,0.01494016705941546,0,0,1,-0.33027748468448803,0.9282977718383079 A0.03891849473767223,0.03891849473767223,0,0,1,-0.31863241682569254,0.9194514638745059 A0.02817144917270066,0.02817144917270066,0,0,0,-0.34025041557525604,0.9153947257077678 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.29078592056033203,0.9168508244889717 A1.1892071150027037,1.1892071150027037,0,0,0,-0.27831166710521127,0.8686998683854925 A0.11159082100230029,0.11159082100230029,0,0,0,-0.32055779997212197,0.8923084184519529 A0.10201784199663898,0.10201784199663898,0,0,1,-0.31863241682569277,0.9194514638745065 A0.038918494737699635,0.038918494737699635,0,0,1,-0.2907859205603318,0.9168508244889715 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.29078592056033187,0.9168508244889717 A0.03891849473769886,0.03891849473769886,0,0,0,-0.3186324168256924,0.9194514638745067 A0.028171449172734207,0.028171449172734207,0,0,1,-0.3082419527479605,0.9320278852795298 A0.018842596587928664,0.018842596587928664,0,0,1,-0.29689560007558763,0.9378143453391603 A1.189207115002628,1.189207115002628,0,0,0,-0.2907859205603316,0.9168508244889717 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.2907859205603318,0.9168508244889717 A1.1892071150026278,1.1892071150026278,0,0,1,-0.29689560007558646,0.9378143453391593 A0.019145958011278306,0.019145958011278306,0,0,1,-0.28410394923988075,0.9392531606495556 A0.029880334118794902,0.029880334118794902,0,0,1,-0.26803252274022465,0.9341687591966817 A0.038918494737708205,0.038918494737708205,0,0,0,-0.29078592056033165,0.9168508244889709 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.29078592056033187,0.9168508244889717 A0.03891849473770761,0.03891849473770761,0,0,1,-0.2680325227402253,0.9341687591966806 A0.12866529764161985,0.12866529764161985,0,0,1,-0.2514963306517816,0.9107487785198981 A0.10201784199664651,0.10201784199664651,0,0,0,-0.2783116671052116,0.8686998683854927 A1.1892071150024686,1.1892071150024686,0,0,1,-0.29078592056033203,0.9168508244889716 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235468,0.9429142572503668 A0.05100892099833898,0.05100892099833898,0,0,1,-0.22018656601304035,0.9289564245744241 A0.056901237020778865,0.056901237020778865,0,0,0,-0.25149633065178223,0.9107487785198987 A0.12866529764166645,0.12866529764166645,0,0,0,-0.26803252274022504,0.9341687591966799 A0.029880334118824216,0.029880334118824216,0,0,1,-0.24629285775235507,0.9429142572503673 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235468,0.9429142572503668 A0.029880334118803507,0.029880334118803507,0,0,0,-0.2680325227402251,0.9341687591966794 A0.03891849473773591,0.03891849473773591,0,0,1,-0.2628257427124094,0.9486631338228692 A0.015817338973025594,0.015817338973025594,0,0,1,-0.2552404506071917,0.9549947110669992 A0.051008920998366486,0.051008920998366486,0,0,1,-0.24629285775235452,0.9429142572503669 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.2462928577523547,0.9429142572503668 A0.05100892099836636,0.05100892099836636,0,0,0,-0.25524045060719197,0.9549947110669991 A0.012073478216891361,0.012073478216891361,0,0,1,-0.24735277693788044,0.9575818373955794 A0.013694134254978755,0.013694134254978755,0,0,1,-0.23833786759482947,0.9571886546240995 A0.02988033411880941,0.02988033411880941,0,0,0,-0.2462928577523549,0.942914257250367 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.24629285775235468,0.9429142572503668 A0.02988033411880971,0.02988033411880971,0,0,1,-0.2383378675948299,0.9571886546241017 A0.02527988721562151,0.02527988721562151,0,0,1,-0.22711063201001955,0.9510649805374137 A0.4925857155045515,0.4925857155045515,0,0,1,-0.22018656601304024,0.9289564245744251 A0.05100892099832295,0.05100892099832295,0,0,0,-0.24629285775235482,0.9429142572503667 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.20737436301465434,0.9543132204454664 A0.026063432761396464,0.026063432761396464,0,0,1,-0.18710895385774873,0.9582448918538458 A0.20403568399325,0.20403568399325,0,0,0,-0.18674028854647035,0.9337014427323491 A0.05100892099832936,0.05100892099832936,0,0,0,-0.22018656601304046,0.9289564245744243 A0.05690123702076773,0.05690123702076773,0,0,1,-0.20737436301465384,0.9543132204454663 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.20737436301465434,0.9543132204454664 A0.056901237020767194,0.056901237020767194,0,0,0,-0.22018656601304068,0.9289564245744255 A0.4925857155047004,0.4925857155047004,0,0,0,-0.22711063201001963,0.9510649805374134 A0.026647455644942943,0.026647455644942943,0,0,1,-0.2207702805857954,0.9619011027938253 A0.02606343276140299,0.02606343276140299,0,0,1,-0.20737436301465464,0.954313220445465 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.20737436301465434,0.9543132204454664 A0.026063432761401256,0.026063432761401256,0,0,0,-0.22077028058579296,0.9619011027938259 A0.0131761043963111,0.0131761043963111,0,0,1,-0.2135375733108895,0.9664600721428376 A0.011037737530879435,0.011037737530879435,0,0,1,-0.20607659437956388,0.9679533607297778 A0.05690123702068306,0.05690123702068306,0,0,0,-0.2073743630146543,0.9543132204454664 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.20737436301465434,0.9543132204454664 A0.0569012370206842,0.0569012370206842,0,0,1,-0.206076594379565,0.9679533607297796 A0.01369413425499354,0.01369413425499354,0,0,1,-0.19744555436972377,0.966452436869185 A0.029880334118772153,0.029880334118772153,0,0,1,-0.18710895385774812,0.9582448918538445 A0.026063432761386517,0.026063432761386517,0,0,0,-0.20737436301465456,0.9543132204454654 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.16419523850157006,0.9569999818367166 A0.17415534987452416,0.17415534987452416,0,0,1,-0.14785910677673525,0.9230312759255578 A0.06801189466442015,0.06801189466442015,0,0,0,-0.18674028854647043,0.9337014427323493 A0.20403568399338246,0.20403568399338246,0,0,1,-0.1871089538577479,0.9582448918538446 A0.02988033411881049,0.02988033411881049,0,0,1,-0.16419523850157042,0.9569999818367178 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.16419523850157003,0.9569999818367166 A0.02988033411881163,0.02988033411881163,0,0,0,-0.1871089538577486,0.9582448918538436 A0.026063432761426853,0.026063432761426853,0,0,1,-0.17815752411041041,0.9688033050793546 A0.015130250406435564,0.015130250406435564,0,0,1,-0.16899858505311563,0.9729855775192184 A0.17415534987444659,0.17415534987444659,0,0,1,-0.16419523850156983,0.9569999818367166 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.16419523850157003,0.9569999818367166 A0.17415534987444678,0.17415534987444678,0,0,0,-0.16899858505311663,0.9729855775192193 A0.013920837344792492,0.013920837344792492,0,0,1,-0.15949494575994935,0.973647981236365 A0.019145958011297575,0.019145958011297575,0,0,1,-0.14841810486791857,0.9699915566185585 A0.029880334118799284,0.029880334118799284,0,0,0,-0.16419523850156997,0.9569999818367164 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.16419523850157003,0.9569999818367166 A0.029880334118798958,0.029880334118798958,0,0,1,-0.14841810486791873,0.9699915566185583 A0.053294911289920706,0.053294911289920706,0,0,1,-0.1365118072845422,0.955582650991786 A0.11159082100230334,0.11159082100230334,0,0,0,-0.14785910677673528,0.923031275925558 A0.1741553498745017,0.1741553498745017,0,0,0,-0.16419523850157025,0.9569999818367166 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.10201784199665331,0.9429142572503671 A0.08451434751810567,0.08451434751810567,0,0,1,-0.05254643798727418,0.9187892534214517 A0.12866529764161955,0.12866529764161955,0,0,0,-0.10642157861418602,0.8771948338727481 A0.17415534987451411,0.17415534987451411,0,0,0,-0.14785910677673508,0.923031275925558 A0.06801189466444478,0.06801189466444478,0,0,1,-0.10201784199665309,0.9429142572503669 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.1020178419966533,0.9429142572503671 A0.06801189466444471,0.06801189466444471,0,0,0,-0.14785910677673514,0.9230312759255583 A0.11159082100231392,0.11159082100231392,0,0,1,-0.1365118072845415,0.9555826509917866 A0.03606875393893951,0.03606875393893951,0,0,1,-0.1194799791258046,0.9683337946431931 A0.0845143475180996,0.0845143475180996,0,0,1,-0.10201784199665331,0.9429142572503671 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.10201784199665331,0.9429142572503671 A0.0845143475180996,0.0845143475180996,0,0,0,-0.11947997912580463,0.9683337946431931 A0.02527988721556291,0.02527988721556291,0,0,1,-0.10289970288067615,0.9723762067860826 A0.026647455644979234,0.026647455644979234,0,0,1,-0.0853715201204247,0.9701586277783181 A0.06801189466446096,0.06801189466446096,0,0,0,-0.10201784199665323,0.942914257250367 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.10201784199665331,0.9429142572503671 A0.06801189466446086,0.06801189466446086,0,0,1,-0.08537152012042482,0.9701586277783183 A0.04381405838837386,0.04381405838837386,0,0,1,-0.06533128536755943,0.9575511275643023 A0.24629285775229676,0.24629285775229676,0,0,1,-0.052546437987274125,0.9187892534214517 A0.0845143475181018,0.0845143475181018,0,0,0,-0.10201784199665373,0.9429142572503667 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.0314613464272801,0.9613438872969495 A0.04080713679866865,0.04080713679866865,0,0,1,-3.2612801348363973e-16,0.9652842464293006 L-2.3912262148753514e-16,0.929483353553032 A0.08451434751810993,0.08451434751810993,0,0,0,-0.052546437987273396,0.9187892534214509 A0.12866529764163054,0.12866529764163054,0,0,1,-0.03146134642728003,0.9613438872969495 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.0314613464272801,0.9613438872969495 A0.12866529764163095,0.12866529764163095,0,0,0,-0.05254643798727339,0.9187892534214517 A0.2462928577523408,0.2462928577523408,0,0,0,-0.06533128536755836,0.9575511275643016 A0.053294911289948114,0.053294911289948114,0,0,1,-0.05278767384027171,0.9757950040289604 A0.04080713679866907,0.04080713679866907,0,0,1,-0.031461346427280504,0.9613438872969481 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.0314613464272801,0.9613438872969495 A0.04080713679864215,0.04080713679864215,0,0,0,-0.05278767384027093,0.9757950040289614 A0.023111215747745315,0.023111215747745315,0,0,1,-0.03971657934463399,0.982108478577866 A0.018148377207042914,0.018148377207042914,0,0,1,-0.027327773614828462,0.9829953955883165 A0.12866529764162304,0.12866529764162304,0,0,0,-0.03146134642727956,0.9613438872969494 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M-0.03146134642728009,0.9613438872969495 A0.12866529764150217,0.12866529764150217,0,0,1,-0.027327773614827883,0.9829953955883141 A0.021128586879498187,0.021128586879498187,0,0,1,-0.014200463895166071,0.9789959635115871 A0.0408071367986633,0.0408071367986633,0,0,1,-4.787836793695988e-16,0.9652842464293007 A0.040807136798651875,0.040807136798651875,0,0,0,-0.03146134642728002,0.9613438872969498 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.03146134642727931,0.9613438872969494 A0.12866529764160667,0.12866529764160667,0,0,1,0.05254643798727281,0.9187892534214515 A0.08451434751809614,0.08451434751809614,0,0,0,-4.649058915617843e-16,0.9294833535530315 L-3.4398682720200367e-16,0.9652842464293007 A0.04080713679865215,0.04080713679865215,0,0,1,0.0314613464272794,0.9613438872969491 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.03146134642727931,0.9613438872969494 A0.04080713679865183,0.04080713679865183,0,0,0,-1.8735013540549517e-16,0.965284246429301 A0.04080713679866297,0.04080713679866297,0,0,1,0.014200463895165553,0.978995963511588 A0.02112858687951713,0.02112858687951713,0,0,1,0.02732777361482462,0.9829953955883167 A0.128665297641564,0.128665297641564,0,0,1,0.031461346427279255,0.9613438872969494 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.03146134642727931,0.9613438872969494 A0.12866529764156395,0.12866529764156395,0,0,0,0.027327773614826634,0.9829953955883141 A0.018148377207089502,0.018148377207089502,0,0,1,0.039716579344635225,0.9821084785778642 A0.02311121574773932,0.02311121574773932,0,0,1,0.05278767384027156,0.9757950040289618 A0.04080713679866773,0.04080713679866773,0,0,0,0.031461346427279574,0.9613438872969485 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.03146134642727931,0.9613438872969494 A0.040807136798641314,0.040807136798641314,0,0,1,0.05278767384027065,0.9757950040289612 A0.05329491128994432,0.05329491128994432,0,0,1,0.06533128536755821,0.9575511275643018 A0.24629285775230916,0.24629285775230916,0,0,0,0.05254643798727285,0.9187892534214517 A0.12866529764163057,0.12866529764163057,0,0,0,0.031461346427279005,0.9613438872969493 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.10201784199665187,0.9429142572503673 A0.06801189466443987,0.06801189466443987,0,0,1,0.14785910677673386,0.9230312759255586 A0.17415534987450276,0.17415534987450276,0,0,0,0.10642157861418464,0.8771948338727481 A0.1286652976416144,0.1286652976416144,0,0,0,0.052546437987272515,0.9187892534214515 A0.08451434751811088,0.08451434751811088,0,0,1,0.10201784199665205,0.942914257250367 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.10201784199665186,0.9429142572503673 A0.08451434751809916,0.08451434751809916,0,0,0,0.052546437987272564,0.9187892534214518 A0.24629285775229137,0.24629285775229137,0,0,1,0.06533128536755778,0.9575511275643015 A0.04381405838833631,0.04381405838833631,0,0,1,0.08537152012042243,0.9701586277783192 A0.0680118946644463,0.0680118946644463,0,0,1,0.1020178419966511,0.9429142572503666 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.10201784199665184,0.9429142572503673 A0.06801189466444549,0.06801189466444549,0,0,0,0.08537152012042412,0.9701586277783187 A0.02664745564496502,0.02664745564496502,0,0,1,0.10289970288067551,0.9723762067860803 A0.02527988721558254,0.02527988721558254,0,0,1,0.11947997912580315,0.9683337946431942 A0.08451434751811464,0.08451434751811464,0,0,0,0.10201784199665209,0.942914257250367 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.10201784199665184,0.9429142572503673 A0.0845143475181143,0.0845143475181143,0,0,1,0.11947997912580292,0.9683337946431937 A0.036068753938915524,0.036068753938915524,0,0,1,0.13651180728454007,0.9555826509917864 A0.11159082100231524,0.11159082100231524,0,0,1,0.14785910677673378,0.9230312759255581 A0.06801189466444107,0.06801189466444107,0,0,0,0.1020178419966517,0.942914257250367 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.16419523850156925,0.9569999818367166 A0.0298803341187974,0.0298803341187974,0,0,1,0.1871089538577471,0.9582448918538455 A0.20403568399330058,0.20403568399330058,0,0,1,0.18674028854646954,0.9337014427323486 A0.06801189466441641,0.06801189466441641,0,0,0,0.14785910677673428,0.9230312759255583 A0.17415534987450365,0.17415534987450365,0,0,1,0.16419523850156947,0.9569999818367165 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.16419523850156925,0.9569999818367166 A0.1741553498745034,0.1741553498745034,0,0,0,0.14785910677673406,0.9230312759255579 A0.11159082100226782,0.11159082100226782,0,0,0,0.13651180728454052,0.9555826509917866 A0.053294911289924904,0.053294911289924904,0,0,1,0.14841810486791684,0.9699915566185584 A0.029880334118804926,0.029880334118804926,0,0,1,0.1641952385015691,0.9569999818367163 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.16419523850156925,0.9569999818367166 A0.02988033411880452,0.02988033411880452,0,0,0,0.14841810486791807,0.9699915566185582 A0.01914595801128154,0.01914595801128154,0,0,1,0.15949494575994946,0.9736479812363662 A0.013920837344809495,0.013920837344809495,0,0,1,0.1689985850531154,0.9729855775192198 A0.17415534987457507,0.17415534987457507,0,0,0,0.16419523850156933,0.9569999818367166 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.16419523850156922,0.9569999818367166 A0.1741553498742898,0.1741553498742898,0,0,1,0.1689985850531155,0.9729855775192191 A0.015130250406447901,0.015130250406447901,0,0,1,0.17815752411040886,0.9688033050793541 A0.02606343276141471,0.02606343276141471,0,0,1,0.1871089538577465,0.9582448918538433 A0.02988033411880738,0.02988033411880738,0,0,0,0.1641952385015696,0.9569999818367176 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.20737436301465362,0.9543132204454665 A0.05690123702076489,0.05690123702076489,0,0,1,0.2201865660130397,0.9289564245744252 A0.05100892099831166,0.05100892099831166,0,0,0,0.18674028854646946,0.9337014427323488 A0.20403568399318228,0.20403568399318228,0,0,0,0.18710895385774745,0.9582448918538448 A0.026063432761402303,0.026063432761402303,0,0,1,0.20737436301465384,0.9543132204454655 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.20737436301465362,0.9543132204454665 A0.02606343276140122,0.02606343276140122,0,0,0,0.18710895385774778,0.9582448918538456 A0.029880334118750553,0.029880334118750553,0,0,1,0.19744555436972278,0.966452436869183 A0.013694134254978558,0.013694134254978558,0,0,1,0.20607659437956433,0.9679533607297791 A0.05690123702078564,0.05690123702078564,0,0,1,0.20737436301465434,0.9543132204454666 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.20737436301465362,0.9543132204454665 A0.05690123702092251,0.05690123702092251,0,0,0,0.20607659437956327,0.9679533607297797 A0.011037737530916122,0.011037737530916122,0,0,1,0.21353757331088885,0.9664600721428436 A0.01317610439634592,0.01317610439634592,0,0,1,0.22077028058579234,0.9619011027938209 A0.026063432761412937,0.026063432761412937,0,0,0,0.2073743630146533,0.954313220445468 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.20737436301465362,0.9543132204454665 A0.026063432761414602,0.026063432761414602,0,0,1,0.22077028058579426,0.9619011027938237 A0.02664745564499062,0.02664745564499062,0,0,1,0.22711063201001896,0.9510649805374137 A0.4925857155045937,0.4925857155045937,0,0,0,0.2201865660130395,0.9289564245744252 A0.056901237020757445,0.056901237020757445,0,0,0,0.20737436301465348,0.9543132204454665 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235377,0.942914257250367 A0.02988033411881004,0.02988033411881004,0,0,1,0.26803252274022404,0.9341687591966817 A0.12866529764161083,0.12866529764161083,0,0,0,0.25149633065178123,0.9107487785198987 A0.05690123702077851,0.05690123702077851,0,0,0,0.22018656601303907,0.9289564245744251 A0.051008920998313646,0.051008920998313646,0,0,1,0.2462928577523537,0.942914257250367 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235377,0.942914257250367 A0.05100892099833878,0.05100892099833878,0,0,0,0.2201865660130395,0.9289564245744253 A0.49258571550525176,0.49258571550525176,0,0,1,0.22711063201001885,0.9510649805374137 A0.025279887215540482,0.025279887215540482,0,0,1,0.23833786759482808,0.9571886546241037 A0.02988033411879632,0.02988033411879632,0,0,1,0.2462928577523527,0.9429142572503659 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235377,0.942914257250367 A0.029880334118747198,0.029880334118747198,0,0,0,0.23833786759483094,0.9571886546241026 A0.013694134255022531,0.013694134255022531,0,0,1,0.2473527769378781,0.9575818373955766 A0.012073478216896597,0.012073478216896597,0,0,1,0.25524045060719064,0.9549947110670023 A0.05100892099823602,0.05100892099823602,0,0,0,0.24629285775235388,0.9429142572503669 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.24629285775235377,0.942914257250367 A0.051008920998336996,0.051008920998336996,0,0,1,0.25524045060719064,0.9549947110669997 A0.015817338973015013,0.015817338973015013,0,0,1,0.2628257427124075,0.9486631338228675 A0.03891849473775097,0.03891849473775097,0,0,1,0.2680325227402241,0.9341687591966803 A0.02988033411880818,0.02988033411880818,0,0,0,0.2462928577523531,0.9429142572503664 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.29078592056033137,0.9168508244889726 A1.189207115003028,1.189207115003028,0,0,1,0.2783116671052104,0.8686998683854932 A0.10201784199665104,0.10201784199665104,0,0,0,0.25149633065178145,0.9107487785198987 A0.1286652976415442,0.1286652976415442,0,0,1,0.26803252274022404,0.9341687591966804 A0.038918494737705686,0.038918494737705686,0,0,1,0.290785920560331,0.9168508244889712 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.2907859205603312,0.916850824488972 A0.03891849473770467,0.03891849473770467,0,0,0,0.2680325227402248,0.9341687591966809 A0.029880334118759476,0.029880334118759476,0,0,1,0.2841039492398798,0.9392531606495573 A0.01914595801129896,0.01914595801129896,0,0,1,0.2968956000755865,0.9378143453391574 A1.1892071150020156,1.1892071150020156,0,0,1,0.29078592056033137,0.9168508244889721 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.29078592056033115,0.9168508244889716 A1.1892071150008776,1.1892071150008776,0,0,0,0.29689560007558624,0.9378143453391601 A0.018842596587927495,0.018842596587927495,0,0,1,0.3082419527479612,0.9320278852795317 A0.028171449172698707,0.028171449172698707,0,0,1,0.31863241682569216,0.9194514638745073 A0.03891849473770647,0.03891849473770647,0,0,0,0.2907859205603308,0.9168508244889706 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.2907859205603312,0.916850824488972 A0.038918494737716046,0.038918494737716046,0,0,1,0.3186324168256918,0.9194514638745067 A0.10201784199664203,0.10201784199664203,0,0,1,0.32055779997212075,0.8923084184519532 A0.11159082100229074,0.11159082100229074,0,0,0,0.2783116671052103,0.8686998683854934 A1.1892071150025438,1.1892071150025438,0,0,0,0.29078592056033137,0.9168508244889728 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34025041557525565,0.9153947257077665 A0.043814058388363254,0.043814058388363254,0,0,1,0.35371753128430306,0.8922198421967433 A0.05329491128993841,0.05329491128993841,0,0,0,0.3205577999721216,0.8923084184519536 A0.10201784199663912,0.10201784199663912,0,0,0,0.3186324168256921,0.9194514638745066 A0.028171449172701857,0.028171449172701857,0,0,1,0.34025041557525615,0.9153947257077643 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34025041557525565,0.9153947257077665 A0.028171449172687584,0.028171449172687584,0,0,0,0.3186324168256921,0.9194514638745068 A0.03891849473764959,0.03891849473764959,0,0,1,0.3302774846844877,0.9282977718383116 A0.014940167059415747,0.014940167059415747,0,0,1,0.3394692121661546,0.9292755366210254 A0.04381405838838987,0.04381405838838987,0,0,1,0.34025041557525615,0.9153947257077666 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34025041557525565,0.9153947257077665 A0.04381405838833256,0.04381405838833256,0,0,0,0.33946921216615383,0.9292755366210286 A0.011141145115702375,0.011141145115702375,0,0,1,0.3468368125363207,0.9271895221625985 A0.012376839640252352,0.012376839640252352,0,0,1,0.35345185256682404,0.9223240233086399 A0.028171449172661026,0.028171449172661026,0,0,0,0.3402504155752557,0.9153947257077661 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.34025041557525565,0.9153947257077665 A0.02817144917271478,0.02817144917271478,0,0,1,0.35345185256682343,0.9223240233086388 A0.022075475061744468,0.022075475061744468,0,0,1,0.35885826450996106,0.9122008934596483 A0.24629285775228096,0.24629285775228096,0,0,1,0.35371753128430283,0.8922198421967431 A0.04381405838836746,0.04381405838836746,0,0,0,0.3402504155752553,0.9153947257077664 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3749581553939707,0.9052290640745231 A0.02207547506174536,0.02207547506174536,0,0,1,0.3912723252499149,0.8987745498895756 A0.2462928577523821,0.2462928577523821,0,0,0,0.38077863573081294,0.8810107657222038 A0.04381405838836092,0.04381405838836092,0,0,0,0.353717531284303,0.8922198421967424 A0.05329491128993099,0.05329491128993099,0,0,1,0.37495815539397087,0.905229064074523 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3749581553939707,0.9052290640745231 A0.05329491128993026,0.05329491128993026,0,0,0,0.3537175312843029,0.8922198421967426 A0.24629285775243628,0.24629285775243628,0,0,0,0.3588582645099604,0.9122008934596474 A0.02424893098811925,0.02424893098811925,0,0,1,0.36880446615444656,0.9171400392179141 A0.022075475061785272,0.022075475061785272,0,0,1,0.37495815539397137,0.9052290640745237 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3749581553939707,0.9052290640745231 A0.022075475061786455,0.022075475061786455,0,0,0,0.36880446615444556,0.9171400392179141 A0.011555607873868926,0.011555607873868926,0,0,1,0.3762610888026142,0.916941527751879 A0.009496533019048816,0.009496533019048816,0,0,1,0.38231880483594266,0.9144323396138633 A0.05329491129003609,0.05329491129003609,0,0,0,0.37495815539397065,0.9052290640745232 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.3749581553939707,0.9052290640745231 A0.05329491129003781,0.05329491129003781,0,0,1,0.382318804835943,0.9144323396138687 A0.011555607873943856,0.011555607873943856,0,0,1,0.3877318020789895,0.9093000799783781 A0.02424893098819354,0.02424893098819354,0,0,1,0.3912723252499148,0.8987745498895734 A0.0220754750617795,0.0220754750617795,0,0,0,0.3749581553939707,0.9052290640745231 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.40668844185555664,0.8878751941651657 A0.11159082100223244,0.11159082100223244,0,0,1,0.4042887394746915,0.8576259277197475 A0.05329491128990942,0.05329491128990942,0,0,0,0.380778635730813,0.8810107657222042 A0.24629285775234738,0.24629285775234738,0,0,1,0.3912723252499152,0.8987745498895733 A0.024248930988111872,0.024248930988111872,0,0,1,0.4066884418555572,0.8878751941651681 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.40668844185555664,0.8878751941651657 A0.024248930988126704,0.024248930988126704,0,0,0,0.3912723252499148,0.8987745498895733 A0.02207547506175175,0.02207547506175175,0,0,1,0.4022533695598479,0.9021097731057472 A0.012376839640244523,0.012376839640244523,0,0,1,0.4103713364567267,0.9008726606758484 A0.11159082100200847,0.11159082100200847,0,0,1,0.4066884418555569,0.8878751941651656 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.40668844185555664,0.8878751941651658 A0.11159082100228669,0.11159082100228669,0,0,0,0.4103713364567267,0.9008726606758474 A0.0111411451156707,0.0111411451156707,0,0,1,0.41705605160875486,0.8971380154622385 A0.014940167059335959,0.014940167059335959,0,0,1,0.4228642003335938,0.8899470985208698 A0.024248930988121475,0.024248930988121475,0,0,0,0.4066884418555565,0.8878751941651654 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.40668844185555664,0.8878751941651657 A0.024248930988084078,0.024248930988084078,0,0,1,0.42286420033359395,0.8899470985208706 A0.0389184947376895,0.0389184947376895,0,0,1,0.4248432224342556,0.8754575077208672 A0.10201784199664359,0.10201784199664359,0,0,0,0.4042887394746915,0.8576259277197474 A0.11159082100224299,0.11159082100224299,0,0,0,0.40668844185555675,0.8878751941651656 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4426947390308456,0.8539281316344124 A0.056901237020771364,0.056901237020771364,0,0,1,0.466161876401376,0.8218313980961945 A0.10201784199664878,0.10201784199664878,0,0,0,0.41746750065781557,0.8110596348446716 A0.1115908210023074,0.1115908210023074,0,0,0,0.4042887394746911,0.8576259277197473 A0.053294911289934535,0.053294911289934535,0,0,1,0.44269473903084583,0.8539281316344116 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4426947390308456,0.8539281316344124 A0.053294911289918985,0.053294911289918985,0,0,0,0.40428873947469135,0.857625927719748 A0.10201784199667879,0.10201784199667879,0,0,1,0.42484322243425576,0.8754575077208671 A0.028171449172696737,0.028171449172696737,0,0,1,0.4410832629018456,0.8770032129703823 A0.056901237020799585,0.056901237020799585,0,0,1,0.44269473903084516,0.8539281316344123 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4426947390308456,0.8539281316344124 A0.05690123702079949,0.05690123702079949,0,0,0,0.44108326290184674,0.8770032129703806 A0.018842596587935505,0.018842596587935505,0,0,1,0.45319799096544566,0.8730717752012384 A0.019145958011300528,0.019145958011300528,0,0,1,0.46326045007680067,0.8650441082155996 A0.05329491128995379,0.05329491128995379,0,0,0,0.4426947390308459,0.8539281316344114 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.4426947390308456,0.8539281316344124 A0.05329491128993478,0.05329491128993478,0,0,1,0.4632604500768,0.8650441082155976 A0.029880334118820344,0.029880334118820344,0,0,1,0.47102944999244384,0.850084678808745 A0.12866529764168336,0.12866529764168336,0,0,1,0.4661618764013759,0.8218313980961947 A0.0569012370207714,0.0569012370207714,0,0,0,0.4426947390308457,0.8539281316344124 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.492585715504708,0.8408964152537147 A0.026647455644955947,0.026647455644955947,0,0,1,0.5119130291132099,0.8330959650609019 A0.4925857155041732,0.4925857155041732,0,0,1,0.5011759732893859,0.8125668011973854 A0.0569012370207744,0.0569012370207744,0,0,0,0.4661618764013763,0.8218313980961942 A0.1020178419966595,0.1020178419966595,0,0,1,0.49258571550470776,0.840896415253715 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.492585715504708,0.8408964152537147 A0.10201784199665917,0.10201784199665917,0,0,0,0.46616187640137646,0.8218313980961939 A0.1286652976416728,0.1286652976416728,0,0,0,0.47102944999244495,0.850084678808746 A0.038918494737722825,0.038918494737722825,0,0,1,0.4849602700454964,0.8566519999301682 A0.02664745564494407,0.02664745564494407,0,0,1,0.4925857155047084,0.8408964152537152 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.492585715504708,0.8408964152537147 A0.02664745564498028,0.02664745564498028,0,0,0,0.48496027004549647,0.856651999930167 A0.015817338973010433,0.015817338973010433,0,0,1,0.49480098273530837,0.8557654896502159 A0.012073478216846702,0.012073478216846702,0,0,1,0.5022077848453899,0.8520174366815858 A0.10201784199636212,0.10201784199636212,0,0,0,0.4925857155047078,0.840896415253715 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.492585715504708,0.8408964152537147 A0.10201784199657676,0.10201784199657676,0,0,1,0.5022077848453899,0.8520174366815838 A0.013694134254954119,0.013694134254954119,0,0,1,0.5083042661696843,0.8453649109493749 A0.02527988721561261,0.02527988721561261,0,0,1,0.5119130291132116,0.8330959650609051 A0.026647455644954104,0.026647455644954104,0,0,0,0.4925857155047094,0.8408964152537162 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5281655312210594,0.8214371678848645 A0.068011894664413,0.068011894664413,0,0,1,0.5281812974077652,0.7922719461116483 A0.05100892099833472,0.05100892099833472,0,0,0,0.5011759732893855,0.8125668011973853 A0.49258571550523567,0.49258571550523567,0,0,0,0.5119130291132098,0.8330959650609039 A0.025279887215605156,0.025279887215605156,0,0,1,0.5281655312210591,0.8214371678848635 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5281655312210594,0.8214371678848645 A0.02527988721560395,0.02527988721560395,0,0,0,0.5119130291132107,0.8330959650609046 A0.026647455644930502,0.026647455644930502,0,0,1,0.5240586301296606,0.8362749551030033 A0.013176104396310562,0.013176104396310562,0,0,1,0.5323966046319909,0.8343843368844928 A0.06801189466451504,0.06801189466451504,0,0,1,0.5281655312210595,0.8214371678848645 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5281655312210594,0.8214371678848645 A0.06801189466451478,0.06801189466451478,0,0,0,0.532396604631991,0.8343843368844909 A0.011037737530928154,0.011037737530928154,0,0,1,0.5387282279147158,0.8301645425739537 A0.013694134254989781,0.013694134254989781,0,0,1,0.5437699813944941,0.8230001622144304 A0.025279887215529057,0.025279887215529057,0,0,0,0.5281655312210597,0.821437167884866 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5281655312210594,0.8214371678848645 A0.02527988721554869,0.02527988721554869,0,0,1,0.5437699813944944,0.823000162214432 A0.029880334118777267,0.029880334118777267,0,0,1,0.5452754509736891,0.8098874711607577 A0.20403568399342245,0.20403568399342245,0,0,0,0.5281812974077655,0.7922719461116482 A0.06801189466446697,0.06801189466446697,0,0,0,0.5281655312210596,0.8214371678848645 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5605976101691427,0.7928047433351476 A0.03606875393893885,0.03606875393893885,0,0,1,0.5791705478575796,0.7722273971434398 A0.11159082100231084,0.11159082100231084,0,0,0,0.5481294973922175,0.7572338515162489 A0.06801189466442348,0.06801189466442348,0,0,0,0.5281812974077646,0.7922719461116485 A0.05100892099832125,0.05100892099832125,0,0,1,0.5605976101691428,0.7928047433351472 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5605976101691427,0.7928047433351476 A0.05100892099832042,0.05100892099832042,0,0,0,0.5281812974077653,0.7922719461116492 A0.20403568399334251,0.20403568399334251,0,0,1,0.5452754509736895,0.8098874711607578 A0.02606343276141526,0.02606343276141526,0,0,1,0.5590709932396748,0.8110237800754272 A0.036068753938993815,0.036068753938993815,0,0,1,0.5605976101691422,0.7928047433351474 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5605976101691427,0.7928047433351476 A0.03606875393897422,0.03606875393897422,0,0,0,0.5590709932396736,0.8110237800754276 A0.015130250406447764,0.015130250406447764,0,0,1,0.5685046543585593,0.80750474536254 A0.013920837344832024,0.013920837344832024,0,0,1,0.5756931323089864,0.8012530477326693 A0.05100892099830976,0.05100892099830976,0,0,0,0.5605976101691429,0.7928047433351468 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5605976101691427,0.7928047433351476 A0.05100892099823257,0.05100892099823257,0,0,1,0.5756931323089856,0.8012530477326689 A0.019145958011225785,0.019145958011225785,0,0,1,0.5809401589757175,0.7908350557816394 A0.053294911289917125,0.053294911289917125,0,0,1,0.579170547857579,0.7722273971434404 A0.03606875393893095,0.03606875393893095,0,0,0,0.5605976101691432,0.7928047433351478 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013604,0.7388785732570626 A0.49258571550466634,0.49258571550466634,0,0,0,0.5450189955505591,0.6955218353558952 A0.17415534987449405,0.17415534987449405,0,0,0,0.5481294973922183,0.7572338515162484 A0.11159082100227684,0.11159082100227684,0,0,1,0.5791705478575796,0.7722273971434412 A0.053294911289920234,0.053294911289920234,0,0,1,0.59460355750136,0.7388785732570622 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013603,0.7388785732570625 A0.053294911289912754,0.053294911289912754,0,0,0,0.5791705478575795,0.7722273971434407 A0.036068753938909896,0.036068753938909896,0,0,1,0.6002302891884204,0.7692004961001869 A0.02527988721556524,0.02527988721556524,0,0,1,0.6148127319938851,0.7603348873718992 A0.4925857155045113,0.4925857155045113,0,0,0,0.5946035575013603,0.7388785732570626 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013603,0.7388785732570625 A0.4925857155045129,0.4925857155045129,0,0,1,0.614812731993885,0.7603348873718982 A0.026647455644955752,0.026647455644955752,0,0,1,0.6256389637313278,0.7463725253260391 A0.04381405838836847,0.04381405838836847,0,0,1,0.6308947007265082,0.7232870905405773 A0.053294911289926646,0.053294911289926646,0,0,0,0.5946035575013606,0.7388785732570629 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.5946035575013603,0.7388785732570625 A0.05329491128992688,0.05329491128992688,0,0,1,0.6308947007265079,0.7232870905405766 A0.24629285775237753,0.24629285775237753,0,0,1,0.6125261689476339,0.6868380542036333 A0.12866529764161813,0.12866529764161813,0,0,0,0.5450189955505592,0.6955218353558952 A0.49258571550467234,0.49258571550467234,0,0,1,0.5946035575013602,0.7388785732570626 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.6575262503559199,0.702019313163898 A0.08451434751810374,0.08451434751810374,0,0,1,0.6572439822973617,0.657243982297362 A0.08451434751810244,0.08451434751810244,0,0,0,0.6125261689476337,0.6868380542036332 A0.24629285775239343,0.24629285775239343,0,0,0,0.6308947007265079,0.7232870905405768 A0.04381405838835577,0.04381405838835577,0,0,1,0.6575262503559196,0.7020193131638967 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.6575262503559199,0.702019313163898 A0.04381405838835112,0.04381405838835112,0,0,0,0.6308947007265086,0.7232870905405773 A0.05329491128994357,0.05329491128994357,0,0,1,0.6526647422613121,0.7273177865323527 A0.02311121574775427,0.02311121574775427,0,0,1,0.6663717024830876,0.7225394276433403 A0.084514347518054,0.084514347518054,0,0,1,0.6575262503559196,0.7020193131638981 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.6575262503559199,0.702019313163898 A0.08451434751807041,0.08451434751807041,0,0,0,0.6663717024830882,0.7225394276433377 A0.018148377207060855,0.018148377207060855,0,0,1,0.6757590560578736,0.714406364133423 A0.021128586879547103,0.021128586879547103,0,0,1,0.6822134402370366,0.7022959288695699 A0.04381405838834322,0.04381405838834322,0,0,0,0.6575262503559198,0.7020193131638978 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.6575262503559199,0.702019313163898 A0.04381405838835898,0.04381405838835898,0,0,1,0.6822134402370351,0.7022959288695687 A0.04080713679868732,0.04080713679868732,0,0,1,0.682559036422704,0.6825590364227049 L0.6572439822973614,0.657243982297362 A0.08451434751810318,0.08451434751810318,0,0,0,0.6575262503559197,0.702019313163898 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7020193131638973,0.6575262503559205 A0.043814058388357516,0.043814058388357516,0,0,1,0.723287090540576,0.6308947007265083 A0.24629285775238613,0.24629285775238613,0,0,0,0.6868380542036328,0.6125261689476348 A0.08451434751810183,0.08451434751810183,0,0,0,0.6572439822973617,0.657243982297362 A0.08451434751810111,0.08451434751810111,0,0,1,0.7020193131638973,0.6575262503559206 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7020193131638973,0.6575262503559205 A0.08451434751810126,0.08451434751810126,0,0,0,0.6572439822973618,0.657243982297362 L0.6825590364227047,0.682559036422705 A0.0408071367986617,0.0408071367986617,0,0,1,0.702295928869568,0.6822134402370356 A0.043814058388349286,0.043814058388349286,0,0,1,0.7020193131638974,0.6575262503559205 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7020193131638973,0.6575262503559205 A0.04381405838834992,0.04381405838834992,0,0,0,0.7022959288695678,0.6822134402370358 A0.021128586879544012,0.021128586879544012,0,0,1,0.7144063641334243,0.6757590560578755 A0.01814837720705587,0.01814837720705587,0,0,1,0.7225394276433373,0.6663717024830883 A0.08451434751808719,0.08451434751808719,0,0,0,0.7020193131638973,0.6575262503559205 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7020193131638973,0.6575262503559205 A0.08451434751808716,0.08451434751808716,0,0,1,0.7225394276433375,0.6663717024830884 A0.02311121574777701,0.02311121574777701,0,0,1,0.7273177865323515,0.6526647422613123 A0.05329491128994706,0.05329491128994706,0,0,1,0.7232870905405766,0.6308947007265087 A0.043814058388352596,0.043814058388352596,0,0,0,0.7020193131638972,0.6575262503559205 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7388785732570617,0.5946035575013611 A0.49258571550468955,0.49258571550468955,0,0,1,0.6955218353558942,0.5450189955505595 A0.1286652976416077,0.1286652976416077,0,0,0,0.6868380542036324,0.6125261689476347 A0.24629285775239337,0.24629285775239337,0,0,1,0.7232870905405762,0.6308947007265086 A0.05329491128992408,0.05329491128992408,0,0,1,0.7388785732570622,0.5946035575013616 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7388785732570616,0.5946035575013611 A0.05329491128992484,0.05329491128992484,0,0,0,0.7232870905405754,0.6308947007265087 A0.04381405838835095,0.04381405838835095,0,0,1,0.7463725253260397,0.6256389637313299 A0.0266474556449622,0.0266474556449622,0,0,1,0.7603348873718973,0.6148127319938854 A0.49258571550461705,0.49258571550461705,0,0,1,0.7388785732570616,0.5946035575013611 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7388785732570617,0.5946035575013611 A0.492585715504611,0.492585715504611,0,0,0,0.7603348873718974,0.6148127319938856 A0.02527988721558956,0.02527988721558956,0,0,1,0.7692004961001864,0.600230289188421 A0.03606875393892676,0.03606875393892676,0,0,1,0.7722273971434414,0.5791705478575813 A0.05329491128992519,0.05329491128992519,0,0,0,0.7388785732570615,0.594603557501361 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7388785732570616,0.5946035575013611 A0.053294911289925,0.053294911289925,0,0,1,0.7722273971434401,0.5791705478575809 A0.11159082100229527,0.11159082100229527,0,0,1,0.7572338515162471,0.5481294973922188 A0.1741553498745065,0.1741553498745065,0,0,0,0.6955218353558942,0.5450189955505598 A0.49258571550463903,0.49258571550463903,0,0,0,0.7388785732570617,0.594603557501361 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7928047433351473,0.5605976101691431 A0.051008920998318136,0.051008920998318136,0,0,1,0.7922719461116482,0.5281812974077656 A0.06801189466444477,0.06801189466444477,0,0,0,0.7572338515162476,0.5481294973922185 A0.11159082100231024,0.11159082100231024,0,0,0,0.7722273971434402,0.5791705478575806 A0.036068753938933315,0.036068753938933315,0,0,1,0.7928047433351475,0.5605976101691438 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7928047433351473,0.5605976101691431 A0.036068753938933905,0.036068753938933905,0,0,0,0.7722273971434397,0.5791705478575803 A0.05329491128993686,0.05329491128993686,0,0,1,0.7908350557816383,0.580940158975717 A0.01914595801131549,0.01914595801131549,0,0,1,0.801253047732668,0.5756931323089862 A0.051008920998355724,0.051008920998355724,0,0,1,0.7928047433351475,0.560597610169143 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7928047433351473,0.5605976101691431 A0.05100892099835631,0.05100892099835631,0,0,0,0.8012530477326679,0.5756931323089866 A0.013920837344748022,0.013920837344748022,0,0,1,0.8075047453625399,0.5685046543585618 A0.015130250406429218,0.015130250406429218,0,0,1,0.8110237800754267,0.5590709932396747 A0.036068753938898766,0.036068753938898766,0,0,0,0.7928047433351472,0.5605976101691427 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.7928047433351473,0.5605976101691431 A0.03606875393889833,0.03606875393889833,0,0,1,0.8110237800754271,0.5590709932396756 A0.026063432761373427,0.026063432761373427,0,0,1,0.8098874711607564,0.5452754509736893 A0.20403568399333674,0.20403568399333674,0,0,1,0.7922719461116482,0.5281812974077656 A0.05100892099831817,0.05100892099831817,0,0,0,0.7928047433351474,0.5605976101691431 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8214371678848641,0.5281655312210597 A0.025279887215581148,0.025279887215581148,0,0,1,0.8330959650609039,0.5119130291132103 A0.49258571550490193,0.49258571550490193,0,0,0,0.812566801197385,0.5011759732893863 A0.051008920998320204,0.051008920998320204,0,0,0,0.7922719461116482,0.5281812974077659 A0.06801189466445325,0.06801189466445325,0,0,1,0.8214371678848642,0.5281655312210591 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8214371678848641,0.5281655312210597 A0.06801189466445341,0.06801189466445341,0,0,0,0.7922719461116482,0.5281812974077664 A0.20403568399332353,0.20403568399332353,0,0,0,0.8098874711607575,0.5452754509736901 A0.029880334118823466,0.029880334118823466,0,0,1,0.823000162214431,0.5437699813944953 A0.025279887215577983,0.025279887215577983,0,0,1,0.8214371678848631,0.5281655312210595 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8214371678848641,0.5281655312210597 A0.025279887215576433,0.025279887215576433,0,0,0,0.8230001622144318,0.5437699813944945 A0.013694134255000389,0.013694134255000389,0,0,1,0.830164542573955,0.5387282279147171 A0.011037737530833116,0.011037737530833116,0,0,1,0.8343843368844909,0.532396604631992 A0.06801189466445771,0.06801189466445771,0,0,0,0.8214371678848642,0.528165531221059 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8214371678848641,0.5281655312210597 A0.06801189466445708,0.06801189466445708,0,0,1,0.8343843368844901,0.532396604631992 A0.013176104396317886,0.013176104396317886,0,0,1,0.836274955103,0.5240586301296587 A0.026647455644972482,0.026647455644972482,0,0,1,0.8330959650609048,0.5119130291132101 A0.025279887215595244,0.025279887215595244,0,0,0,0.8214371678848631,0.5281655312210595 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,0.49258571550470837 A0.10201784199666881,0.10201784199666881,0,0,1,0.8218313980961948,0.46616187640137674 A0.05690123702077287,0.05690123702077287,0,0,0,0.8125668011973847,0.5011759732893861 A0.49258571550524444,0.49258571550524444,0,0,1,0.8330959650609042,0.5119130291132102 A0.02664745564497828,0.02664745564497828,0,0,1,0.8408964152537147,0.4925857155047085 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,0.49258571550470837 A0.026647455644978436,0.026647455644978436,0,0,0,0.8330959650609041,0.5119130291132101 A0.02527988721559476,0.02527988721559476,0,0,1,0.8453649109493764,0.5083042661696867 A0.013694134255011831,0.013694134255011831,0,0,1,0.8520174366815839,0.5022077848453907 A0.10201784199656903,0.10201784199656903,0,0,1,0.8408964152537144,0.49258571550470864 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,0.49258571550470837 A0.10201784199661991,0.10201784199661991,0,0,0,0.8520174366815838,0.5022077848453896 A0.012073478216854368,0.012073478216854368,0,0,1,0.8557654896502184,0.4948009827353091 A0.015817338972997814,0.015817338972997814,0,0,1,0.8566519999301645,0.4849602700454965 A0.026647455644988514,0.026647455644988514,0,0,0,0.8408964152537144,0.4925857155047082 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8408964152537146,0.49258571550470837 A0.026647455644993354,0.026647455644993354,0,0,1,0.8566519999301669,0.4849602700454973 A0.03891849473766265,0.03891849473766265,0,0,1,0.8500846788087468,0.4710294499924454 A0.12866529764158988,0.12866529764158988,0,0,0,0.8218313980961942,0.46616187640137674 A0.10201784199663701,0.10201784199663701,0,0,0,0.8408964152537144,0.49258571550470853 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8539281316344122,0.4426947390308464 A0.05329491128992401,0.05329491128992401,0,0,1,0.8576259277197472,0.4042887394746919 A0.11159082100229877,0.11159082100229877,0,0,0,0.8110596348446708,0.4174675006578163 A0.10201784199665055,0.10201784199665055,0,0,0,0.8218313980961938,0.46616187640137696 A0.05690123702078294,0.05690123702078294,0,0,1,0.8539281316344123,0.44269473903084683 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8539281316344122,0.4426947390308464 A0.05690123702078341,0.05690123702078341,0,0,0,0.8218313980961935,0.4661618764013766 A0.12866529764161716,0.12866529764161716,0,0,1,0.8500846788087453,0.4710294499924458 A0.029880334118792044,0.029880334118792044,0,0,1,0.8650441082155969,0.4632604500768002 A0.0532949112899137,0.0532949112899137,0,0,1,0.8539281316344126,0.4426947390308463 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8539281316344122,0.4426947390308464 A0.053294911289913795,0.053294911289913795,0,0,0,0.8650441082155966,0.46326045007680106 A0.01914595801128804,0.01914595801128804,0,0,1,0.8730717752012386,0.4531979909654466 A0.018842596587933174,0.018842596587933174,0,0,1,0.8770032129703808,0.44108326290184735 A0.05690123702077751,0.05690123702077751,0,0,0,0.8539281316344122,0.44269473903084655 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8539281316344122,0.4426947390308464 A0.05690123702077765,0.05690123702077765,0,0,1,0.8770032129703803,0.44108326290184685 A0.028171449172702746,0.028171449172702746,0,0,1,0.875457507720867,0.42484322243425643 A0.10201784199667616,0.10201784199667616,0,0,1,0.8576259277197469,0.4042887394746919 A0.053294911289927506,0.053294911289927506,0,0,0,0.8539281316344125,0.4426947390308463 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8878751941651655,0.40668844185555697 A0.024248930988124227,0.024248930988124227,0,0,1,0.8987745498895737,0.39127232524991606 A0.24629285775220036,0.24629285775220036,0,0,1,0.8810107657222036,0.3807786357308127 A0.05329491128992382,0.05329491128992382,0,0,0,0.857625927719747,0.4042887394746913 A0.11159082100231262,0.11159082100231262,0,0,1,0.8878751941651655,0.40668844185555675 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8878751941651655,0.40668844185555697 A0.1115908210023124,0.1115908210023124,0,0,0,0.8576259277197472,0.4042887394746916 A0.10201784199665286,0.10201784199665286,0,0,0,0.8754575077208668,0.42484322243425604 A0.038918494737656045,0.038918494737656045,0,0,1,0.88994709852087,0.42286420033359434 A0.024248930988140075,0.024248930988140075,0,0,1,0.8878751941651649,0.40668844185555686 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8878751941651655,0.40668844185555697 A0.02424893098813943,0.02424893098813943,0,0,0,0.8899470985208704,0.4228642003335944 A0.014940167059404293,0.014940167059404293,0,0,1,0.8971380154622396,0.41705605160875636 A0.011141145115700711,0.011141145115700711,0,0,1,0.9008726606758451,0.4103713364567251 A0.11159082100233902,0.11159082100233902,0,0,0,0.8878751941651655,0.406688441855557 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.8878751941651655,0.40668844185555697 A0.11159082100233594,0.11159082100233594,0,0,1,0.900872660675847,0.4103713364567272 A0.012376839640232193,0.012376839640232193,0,0,1,0.9021097731057481,0.40225336955984947 A0.02207547506171808,0.02207547506171808,0,0,1,0.8987745498895736,0.3912723252499153 A0.02424893098811951,0.02424893098811951,0,0,0,0.8878751941651642,0.4066884418555567 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9052290640745232,0.37495815539397115 A0.053294911289929046,0.053294911289929046,0,0,1,0.8922198421967432,0.35371753128430344 A0.043814058388338795,0.043814058388338795,0,0,0,0.8810107657222052,0.380778635730813 A0.24629285775229717,0.24629285775229717,0,0,0,0.8987745498895734,0.39127232524991545 A0.022075475061770294,0.022075475061770294,0,0,1,0.9052290640745231,0.37495815539397104 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9052290640745232,0.37495815539397115 A0.022075475061770284,0.022075475061770284,0,0,0,0.8987745498895736,0.3912723252499153 A0.024248930988175252,0.024248930988175252,0,0,1,0.9093000799783774,0.3877318020789894 A0.01155560787386741,0.01155560787386741,0,0,1,0.9144323396138695,0.3823188048359452 A0.05329491128998788,0.05329491128998788,0,0,1,0.9052290640745229,0.3749581553939714 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9052290640745232,0.37495815539397115 A0.053294911289987486,0.053294911289987486,0,0,0,0.9144323396138687,0.38231880483594305 A0.00949653301901599,0.00949653301901599,0,0,1,0.9169415277518799,0.3762610888026167 A0.01155560787386895,0.01155560787386895,0,0,1,0.9171400392179111,0.368804466154446 A0.02207547506176588,0.02207547506176588,0,0,0,0.9052290640745231,0.374958155393971 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9052290640745232,0.37495815539397115 A0.02207547506176506,0.02207547506176506,0,0,1,0.9171400392179143,0.3688044661544474 A0.02424893098816692,0.02424893098816692,0,0,1,0.912200893459649,0.35885826450996106 A0.2462928577524075,0.2462928577524075,0,0,0,0.8922198421967432,0.3537175312843033 A0.05329491128996151,0.05329491128996151,0,0,0,0.9052290640745233,0.37495815539397104 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9153947257077665,0.34025041557525615 A0.02817144917271313,0.02817144917271313,0,0,1,0.9194514638745072,0.3186324168256929 A0.10201784199663064,0.10201784199663064,0,0,0,0.8923084184519532,0.32055779997212186 A0.05329491128993371,0.05329491128993371,0,0,0,0.892219842196743,0.35371753128430306 A0.04381405838835475,0.04381405838835475,0,0,1,0.9153947257077664,0.34025041557525537 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9153947257077665,0.34025041557525615 A0.04381405838835314,0.04381405838835314,0,0,0,0.8922198421967436,0.3537175312843038 A0.24629285775229035,0.24629285775229035,0,0,1,0.9122008934596475,0.35885826450996083 A0.022075475061789005,0.022075475061789005,0,0,1,0.9223240233086386,0.3534518525668252 A0.02817144917268204,0.02817144917268204,0,0,1,0.9153947257077654,0.34025041557525637 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9153947257077665,0.34025041557525615 A0.028171449172681558,0.028171449172681558,0,0,0,0.9223240233086392,0.3534518525668235 A0.01237683964023504,0.01237683964023504,0,0,1,0.9271895221625961,0.34683681253631976 A0.01114114511570836,0.01114114511570836,0,0,1,0.9292755366210284,0.33946921216615367 A0.043814058388406504,0.043814058388406504,0,0,0,0.9153947257077665,0.3402504155752561 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9153947257077665,0.34025041557525615 A0.04381405838841384,0.04381405838841384,0,0,1,0.9292755366210287,0.3394692121661537 A0.014940167059427524,0.014940167059427524,0,0,1,0.9282977718383105,0.3302774846844886 A0.038918494737739465,0.038918494737739465,0,0,1,0.9194514638745075,0.318632416825692 A0.0281714491727111,0.0281714491727111,0,0,0,0.9153947257077651,0.3402504155752564 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9168508244889717,0.29078592056033203 A1.1892071150031343,1.1892071150031343,0,0,0,0.868699868385493,0.27831166710521105 A0.11159082100228435,0.11159082100228435,0,0,0,0.8923084184519533,0.32055779997212164 A0.1020178419966108,0.1020178419966108,0,0,1,0.9194514638745065,0.3186324168256925 A0.038918494737690545,0.038918494737690545,0,0,1,0.9168508244889712,0.2907859205603318 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9168508244889718,0.290785920560332 A0.038918494737690525,0.038918494737690525,0,0,0,0.919451463874507,0.31863241682569227 A0.0281714491726684,0.0281714491726684,0,0,1,0.9320278852795302,0.3082419527479613 A0.018842596587923838,0.018842596587923838,0,0,1,0.9378143453391595,0.29689560007558674 A1.189207115004952,1.189207115004952,0,0,0,0.9168508244889717,0.29078592056033203 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9168508244889721,0.29078592056033203 A1.1892071150050345,1.1892071150050345,0,0,1,0.9378143453391594,0.2968956000755867 A0.01914595801130027,0.01914595801130027,0,0,1,0.9392531606495551,0.28410394923988075 A0.029880334118810595,0.029880334118810595,0,0,1,0.9341687591966812,0.2680325227402251 A0.03891849473769804,0.03891849473769804,0,0,0,0.9168508244889712,0.2907859205603318 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9168508244889718,0.290785920560332 A0.038918494737697394,0.038918494737697394,0,0,1,0.9341687591966805,0.26803252274022565 A0.12866529764161588,0.12866529764161588,0,0,1,0.9107487785198982,0.25149633065178223 A0.10201784199664865,0.10201784199664865,0,0,0,0.8686998683854932,0.2783116671052114 A1.1892071150024173,1.1892071150024173,0,0,1,0.9168508244889719,0.29078592056033203 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.942914257250367,0.24629285775235446 A0.05100892099832507,0.05100892099832507,0,0,1,0.9289564245744256,0.22018656601304 A0.05690123702077709,0.05690123702077709,0,0,0,0.9107487785198987,0.2514963306517819 A0.12866529764157608,0.12866529764157608,0,0,0,0.9341687591966802,0.2680325227402248 A0.029880334118807417,0.029880334118807417,0,0,1,0.9429142572503663,0.2462928577523537 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.942914257250367,0.24629285775235446 A0.02988033411880661,0.02988033411880661,0,0,0,0.9341687591966812,0.2680325227402248 A0.038918494737688575,0.038918494737688575,0,0,1,0.9486631338228694,0.26282574271240833 A0.01581733897300497,0.01581733897300497,0,0,1,0.9549947110670006,0.25524045060719325 A0.05100892099828569,0.05100892099828569,0,0,1,0.9429142572503665,0.24629285775235502 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.942914257250367,0.2462928577523545 A0.05100892099828493,0.05100892099828493,0,0,0,0.9549947110669998,0.25524045060719086 A0.012073478216869875,0.012073478216869875,0,0,1,0.9575818373955761,0.24735277693787744 A0.013694134254990012,0.013694134254990012,0,0,1,0.9571886546241029,0.2383378675948304 A0.029880334118777024,0.029880334118777024,0,0,0,0.9429142572503664,0.2462928577523538 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.942914257250367,0.24629285775235446 A0.029880334118778423,0.029880334118778423,0,0,1,0.9571886546241025,0.23833786759483103 A0.025279887215550825,0.025279887215550825,0,0,1,0.9510649805374128,0.22711063201001963 A0.4925857155046782,0.4925857155046782,0,0,1,0.9289564245744253,0.22018656601304012 A0.05100892099832394,0.05100892099832394,0,0,0,0.9429142572503669,0.2462928577523546 Z\" fill=\"#b4f71a\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9543132204454665,0.2073743630146542 A0.026063432761390327,0.026063432761390327,0,0,1,0.9582448918538455,0.18710895385774837 A0.20403568399333838,0.20403568399333838,0,0,0,0.9337014427323497,0.1867402885464699 A0.05100892099833205,0.05100892099833205,0,0,0,0.9289564245744256,0.22018656601303963 A0.05690123702077061,0.05690123702077061,0,0,1,0.9543132204454664,0.2073743630146539 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9543132204454665,0.2073743630146542 A0.05690123702076679,0.05690123702076679,0,0,0,0.9289564245744253,0.22018656601303996 A0.4925857155042725,0.4925857155042725,0,0,0,0.9510649805374133,0.2271106320100195 A0.02664745564496822,0.02664745564496822,0,0,1,0.961901102793825,0.22077028058579448 A0.026063432761388644,0.026063432761388644,0,0,1,0.9543132204454654,0.20737436301465445 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9543132204454665,0.2073743630146542 A0.026063432761388908,0.026063432761388908,0,0,0,0.9619011027938255,0.2207702805857932 A0.013176104396312926,0.013176104396312926,0,0,1,0.9664600721428357,0.21353757331088724 A0.011037737530946754,0.011037737530946754,0,0,1,0.96795336072978,0.20607659437956516 A0.05690123702087267,0.05690123702087267,0,0,0,0.9543132204454666,0.20737436301465453 Z\" fill=\"#dc0db9\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9543132204454665,0.2073743630146542 A0.05690123702087482,0.05690123702087482,0,0,1,0.9679533607297796,0.2060765943795646 A0.013694134254994257,0.013694134254994257,0,0,1,0.966452436869186,0.19744555436972402 A0.029880334118750337,0.029880334118750337,0,0,1,0.9582448918538449,0.18710895385774823 A0.026063432761390788,0.026063432761390788,0,0,0,0.954313220445466,0.2073743630146543 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9569999818367169,0.16419523850156992 A0.17415534987451328,0.17415534987451328,0,0,1,0.9230312759255579,0.1478591067767349 A0.06801189466443104,0.06801189466443104,0,0,0,0.9337014427323492,0.1867402885464705 A0.20403568399318314,0.20403568399318314,0,0,1,0.9582448918538449,0.18710895385774823 A0.029880334118804232,0.029880334118804232,0,0,1,0.9569999818367158,0.16419523850156953 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9569999818367169,0.16419523850156992 A0.02988033411880296,0.02988033411880296,0,0,0,0.958244891853846,0.18710895385774765 A0.026063432761386087,0.026063432761386087,0,0,1,0.9688033050793539,0.17815752411040867 A0.015130250406416208,0.015130250406416208,0,0,1,0.972985577519219,0.16899858505311585 A0.17415534987464965,0.17415534987464965,0,0,1,0.9569999818367169,0.16419523850156992 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9569999818367169,0.16419523850156992 A0.17415534987463185,0.17415534987463185,0,0,0,0.9729855775192193,0.16899858505311618 A0.013920837344794068,0.013920837344794068,0,0,1,0.9736479812363661,0.15949494575994977 A0.01914595801131319,0.01914595801131319,0,0,1,0.9699915566185598,0.14841810486791845 A0.0298803341187945,0.0298803341187945,0,0,0,0.9569999818367162,0.1641952385015697 Z\" fill=\"#bcd326\" opacity=\"0.5\" />\n",
       "<path d=\"M0.9569999818367169,0.16419523850156992 A0.029880334118793005,0.029880334118793005,0,0,1,0.9699915566185585,0.1484181048679191 A0.053294911289934625,0.053294911289934625,0,0,1,0.9555826509917864,0.136511807284542 A0.11159082100231607,0.11159082100231607,0,0,0,0.923031275925558,0.14785910677673536 A0.17415534987449363,0.17415534987449363,0,0,0,0.9569999818367169,0.16419523850157008 Z\" fill=\"#1a5af7\" opacity=\"0.5\" />\n",
       "<path d=\"M0.41811940657328694,3.3306690738754696e-16 A1.1240551530049439,1.1240551530049439,0,0,1,0.0,-0.4181194065732863 A1.1240551530049474,1.1240551530049474,0,0,1,-0.41811940657328694,0.0 A1.1240551530049476,1.1240551530049476,0,0,1,-2.220446049250313e-16,0.4181194065732867 A1.1240551530049452,1.1240551530049452,0,0,1,0.41811940657328706,-3.3306690738754696e-16 L0.3930590859216416,0.0 A1.0929916541374662,1.0929916541374662,0,0,0,-1.1102230246251565e-16,0.3930590859216415 A1.092991654137469,1.092991654137469,0,0,0,-0.3930590859216416,-1.1102230246251565e-16 A1.092991654137469,1.092991654137469,0,0,0,-2.220446049250313e-16,-0.3930590859216414 A1.0929916541374651,1.0929916541374651,0,0,0,0.39305908592164174,-1.1102230246251565e-16 Z\" fill=\"white\" />\n",
       "<path d=\"M0.4649975803958244,-0.4752874349378321 A1.7528807666967892,1.7528807666967892,0,0,0,0.3993656016859466,0.010960578050502608 A1.1240551530049472,1.1240551530049472,0,0,1,0.7777140813395252,-0.130545814328906 A0.22651642507878034,0.22651642507878034,0,0,1,0.7437352054688104,-0.37269942973401204 A0.33845925626042406,0.33845925626042406,0,0,1,0.4649975803958243,-0.47528743493783154 L0.46937304242417494,-0.4589591511285991 A0.3368035614325125,0.3368035614325125,0,0,0,0.7360555621182098,-0.36716100766099946 A0.22616211448341716,0.22616211448341716,0,0,0,0.7668532407609774,-0.13455659729837444 A1.0929916541374685,1.0929916541374685,0,0,0,0.4118943708144681,-0.010743561141243085 A1.8601286066474054,1.8601286066474054,0,0,1,0.4693730424241751,-0.45895915112859936 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.010960578050501515,-0.39936560168594637 A1.7528807666967858,1.7528807666967858,0,0,0,0.47528743493783077,-0.4649975803958235 A0.3384592562604247,0.3384592562604247,0,0,1,0.37269942973401216,-0.7437352054688106 A0.2265164250787804,0.2265164250787804,0,0,1,0.1305458143289061,-0.7777140813395247 A1.1240551530049439,1.1240551530049439,0,0,1,-0.010960578050500991,-0.39936560168594615 L0.010743561141243307,-0.41189437081446834 A1.0929916541374651,1.0929916541374651,0,0,0,0.13455659729837477,-0.7668532407609784 A0.2261621144834172,0.2261621144834172,0,0,0,0.367161007661,-0.7360555621182105 A0.33680356143251317,0.33680356143251317,0,0,0,0.45895915112859903,-0.4693730424241749 A1.860128606647401,1.860128606647401,0,0,1,0.010743561141243457,-0.411894370814468 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.47528743493783177,-0.46499758039582395 A1.7528807666967934,1.7528807666967934,0,0,0,0.010960578050501072,-0.39936560168594637 A1.1240551530049494,1.1240551530049494,0,0,1,-0.1305458143289061,-0.7777140813395245 A0.2265164250787809,0.2265164250787809,0,0,1,-0.37269942973401216,-0.743735205468811 A0.3384592562604245,0.3384592562604245,0,0,1,-0.4752874349378316,-0.46499758039582373 L-0.45895915112859853,-0.4693730424241752 A0.3368035614325129,0.3368035614325129,0,0,0,-0.36716100766099974,-0.7360555621182104 A0.2261621144834176,0.2261621144834176,0,0,0,-0.13455659729837477,-0.7668532407609773 A1.0929916541374707,1.0929916541374707,0,0,0,-0.010743561141243196,-0.41189437081446845 A1.8601286066474099,1.8601286066474099,0,0,1,-0.4589591511285972,-0.46937304242417444 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.3993656016859466,0.01096057805050098 A1.7528807666967896,1.7528807666967896,0,0,0,-0.46499758039582395,-0.47528743493783193 A0.3384592562604254,0.3384592562604254,0,0,1,-0.7437352054688109,-0.3726994297340126 A0.22651642507878006,0.22651642507878006,0,0,1,-0.7777140813395245,-0.13054581432890638 A1.124055153004946,1.124055153004946,0,0,1,-0.3993656016859467,0.010960578050500991 L-0.4118943708144682,-0.010743561141243196 A1.0929916541374673,1.0929916541374673,0,0,0,-0.7668532407609778,-0.13455659729837477 A0.22616211448341697,0.22616211448341697,0,0,0,-0.7360555621182104,-0.36716100766100007 A0.3368035614325138,0.3368035614325138,0,0,0,-0.469373042424175,-0.4589591511285988 A1.8601286066474056,1.8601286066474056,0,0,1,-0.4118943708144682,-0.010743561141243226 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.46499758039582395,0.4752874349378299 A1.752880766696803,1.752880766696803,0,0,0,-0.3993656016859466,-0.01096057805050116 A1.12405515300495,1.12405515300495,0,0,1,-0.7777140813395248,0.13054581432890588 A0.2265164250787793,0.2265164250787793,0,0,1,-0.7437352054688107,0.3726994297340119 A0.33845925626042433,0.33845925626042433,0,0,1,-0.4649975803958246,0.4752874349378305 L-0.469373042424175,0.45895915112859875 A0.3368035614325128,0.3368035614325128,0,0,0,-0.7360555621182103,0.36716100766099946 A0.22616211448341617,0.22616211448341617,0,0,0,-0.7668532407609778,0.13455659729837413 A1.0929916541374711,1.0929916541374711,0,0,0,-0.4118943708144681,0.010743561141242863 A1.86012860664742,1.86012860664742,0,0,1,-0.4693730424241753,0.45895915112859914 Z\" fill=\"white\" />\n",
       "<path d=\"M0.010960578050500963,0.39936560168594637 A1.7528807666967818,1.7528807666967818,0,0,0,-0.4752874349378298,0.4649975803958233 A0.33845925626042433,0.33845925626042433,0,0,1,-0.3726994297340124,0.7437352054688107 A0.2265164250787793,0.2265164250787793,0,0,1,-0.13054581432890697,0.7777140813395245 A1.1240551530049463,1.1240551530049463,0,0,1,0.01096057805050088,0.3993656016859465 L-0.010743561141243196,0.4118943708144681 A1.0929916541374676,1.0929916541374676,0,0,0,-0.13455659729837488,0.766853240760978 A0.2261621144834161,0.2261621144834161,0,0,0,-0.36716100766100024,0.7360555621182104 A0.3368035614325128,0.3368035614325128,0,0,0,-0.4589591511286,0.469373042424174 A1.8601286066473968,1.8601286066473968,0,0,1,-0.01074356114124312,0.4118943708144678 Z\" fill=\"white\" />\n",
       "<path d=\"M0.475287434937831,0.4649975803958242 A1.7528807666967883,1.7528807666967883,0,0,0,-0.010960578050500757,0.3993656016859466 A1.124055153004948,1.124055153004948,0,0,1,0.13054581432890633,0.7777140813395246 A0.22651642507878103,0.22651642507878103,0,0,1,0.37269942973401204,0.7437352054688106 A0.3384592562604233,0.3384592562604233,0,0,1,0.4752874349378313,0.4649975803958242 L0.458959151128599,0.4693730424241749 A0.33680356143251183,0.33680356143251183,0,0,0,0.36716100766099946,0.7360555621182097 A0.2261621144834177,0.2261621144834177,0,0,0,0.1345565972983755,0.7668532407609765 A1.0929916541374693,1.0929916541374693,0,0,0,0.010743561141243307,0.41189437081446767 A1.8601286066474048,1.8601286066474048,0,0,1,0.45895915112859864,0.46937304242417466 Z\" fill=\"white\" />\n",
       "<path d=\"M0.39936560168594637,-0.010960578050501452 A1.752880766696789,1.752880766696789,0,0,0,0.46499758039582373,0.4752874349378317 A0.3384592562604249,0.3384592562604249,0,0,1,0.7437352054688106,0.37269942973401216 A0.22651642507878078,0.22651642507878078,0,0,1,0.7777140813395242,0.13054581432890613 A1.124055153004946,1.124055153004946,0,0,1,0.39936560168594604,-0.010960578050501435 L0.4118943708144678,0.010743561141242752 A1.0929916541374673,1.0929916541374673,0,0,0,0.766853240760978,0.13455659729837455 A0.22616211448341764,0.22616211448341764,0,0,0,0.7360555621182101,0.36716100766099957 A0.3368035614325134,0.3368035614325134,0,0,0,0.4693730424241745,0.45895915112859925 A1.860128606647405,1.860128606647405,0,0,1,0.411894370814468,0.010743561141241932 Z\" fill=\"white\" />\n",
       "<path d=\"M0.7713908314328946,-0.13824544635828023 A0.3794463369840776,0.3794463369840776,0,0,0,0.7713908314328948,0.13824544635827987 A0.2265164250787794,0.2265164250787794,0,0,1,0.9208873160595399,0.05342590662834115 A0.08722349717087045,0.08722349717087045,0,0,1,0.9208873160595402,-0.05342590662834195 A0.22651642507878295,0.22651642507878295,0,0,1,0.7713908314328946,-0.13824544635828026 L0.7733473518904381,-0.126835709119296 A0.22616211448341964,0.22616211448341964,0,0,0,0.916661201958712,-0.051630984652209944 A0.08745095412305715,0.08745095412305715,0,0,0,0.9166612019587119,0.05163098465220944 A0.22616211448341614,0.22616211448341614,0,0,0,0.7733473518904384,0.12683570911929581 A0.3858371659002637,0.3858371659002637,0,0,1,0.7733473518904381,-0.12683570911929598 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8694465655902556,-0.28070634846196685 A0.3794463369840722,0.3794463369840722,0,0,0,0.767813135443257,-0.12872656824414716 A1.1240551530049496,1.1240551530049496,0,0,1,0.9246954794998511,-0.14698828221711868 A0.060790344044540486,0.060790344044540486,0,0,1,0.9302018781451179,-0.22060717970112204 A0.07736988150107843,0.07736988150107843,0,0,1,0.8694465655902557,-0.2807063484619669 L0.8680020821999107,-0.2758822568168741 A0.077594578494989,0.077594578494989,0,0,0,0.9276861126552862,-0.21975373751189423 A0.0609972366186473,0.0609972366186473,0,0,0,0.9213579882557037,-0.14877115030030597 A1.0929916541374705,1.0929916541374705,0,0,0,0.7767166443183524,-0.13613025080023444 A0.385837165900258,0.385837165900258,0,0,1,0.8680020821999109,-0.27588225681687417 Z\" fill=\"white\" />\n",
       "<path d=\"M0.7355722024078191,-0.3719671229983488 A0.2441677901889978,0.2441677901889978,0,0,0,0.8704465049361405,-0.2765049551307809 A0.07736988150107327,0.07736988150107327,0,0,1,0.8933637650066699,-0.35396409899606357 A0.05006248859568003,0.05006248859568003,0,0,1,0.8584597580886608,-0.4055389939486354 A0.3384592562604272,0.3384592562604272,0,0,1,0.735572202407819,-0.3719671229983488 L0.7442072637427442,-0.36808340440254717 A0.3368035614325157,0.3368035614325157,0,0,0,0.8567972623912661,-0.4030053364338906 A0.050249053699346666,0.050249053699346666,0,0,0,0.891050969088582,-0.3534714515729983 A0.07759457849498408,0.07759457849498408,0,0,0,0.8669915793164871,-0.2801682969369377 A0.24726254287059923,0.24726254287059923,0,0,1,0.7442072637427442,-0.3680834044025471 Z\" fill=\"white\" />\n",
       "<path d=\"M0.6942933899557738,-0.5480694826052619 A0.24416779018900112,0.24416779018900112,0,0,0,0.7404594579643946,-0.36521802955010396 A0.22651642507878286,0.22651642507878286,0,0,1,0.8234229797857653,-0.46626573700016316 A0.055834397354035684,0.055834397354035684,0,0,1,0.7932101640359812,-0.5292013644742505 A0.10638443580017128,0.10638443580017128,0,0,1,0.6942933899557737,-0.5480694826052619 L0.696826782941526,-0.5420032605066003 A0.10660058750708078,0.10660058750708078,0,0,0,0.7913220387278019,-0.5271341930236025 A0.0560327597741922,0.0560327597741922,0,0,0,0.820210361927443,-0.4660764377966051 A0.2261621144834196,0.2261621144834196,0,0,0,0.7395014859186109,-0.3746366211482894 A0.24726254287060237,0.24726254287060237,0,0,1,0.696826782941526,-0.5420032605066003 Z\" fill=\"white\" />\n",
       "<path d=\"M0.46105218273440424,-0.4610521827344043 A1.7528807666967576,1.7528807666967576,0,0,0,0.6987686334692276,-0.5446321244115311 A0.10638443580017323,0.10638443580017323,0,0,1,0.658672570327504,-0.6586725703275033 A0.10638443580017427,0.10638443580017427,0,0,1,0.5446321244115326,-0.698768633469229 A1.7528807666968063,1.7528807666968063,0,0,0,0.46105218273440407,-0.46105218273440346 L0.47300852491815504,-0.4730085249181552 A1.8601286066474245,1.8601286066474245,0,0,1,0.5454719366393093,-0.6922478400305582 A0.10660058750708377,0.10660058750708377,0,0,0,0.6557864643223583,-0.6557864643223577 A0.10660058750708276,0.10660058750708276,0,0,0,0.6922478400305565,-0.5454719366393085 A1.8601286066473701,1.8601286066473701,0,0,1,0.47300852491815565,-0.4730085249181548 Z\" fill=\"white\" />\n",
       "<path d=\"M0.36521802955010396,-0.7404594579643947 A0.24416779018900023,0.24416779018900023,0,0,0,0.5480694826052623,-0.6942933899557734 A0.10638443580017715,0.10638443580017715,0,0,1,0.5292013644742501,-0.7932101640359797 A0.05583439735403628,0.05583439735403628,0,0,1,0.466265737000163,-0.8234229797857651 A0.2265164250787743,0.2265164250787743,0,0,1,0.36521802955010396,-0.7404594579643947 L0.37463662114828944,-0.7395014859186109 A0.22616211448341125,0.22616211448341125,0,0,0,0.46607643779660557,-0.8202103619274433 A0.05603275977419246,0.05603275977419246,0,0,0,0.5271341930236025,-0.7913220387278013 A0.10660058750708648,0.10660058750708648,0,0,0,0.5420032605066007,-0.6968267829415257 A0.24726254287060143,0.24726254287060143,0,0,1,0.37463662114828944,-0.7395014859186109 Z\" fill=\"white\" />\n",
       "<path d=\"M0.2765049551307813,-0.8704465049361414 A0.24416779018900453,0.24416779018900453,0,0,0,0.3719671229983489,-0.735572202407819 A0.3384592562604297,0.3384592562604297,0,0,1,0.40553899394863563,-0.8584597580886605 A0.050062488595676496,0.050062488595676496,0,0,1,0.35396409899606324,-0.893363765006668 A0.07736988150107414,0.07736988150107414,0,0,1,0.2765049551307813,-0.8704465049361413 L0.28016829693693795,-0.8669915793164876 A0.07759457849498486,0.07759457849498486,0,0,0,0.3534714515729986,-0.8910509690885806 A0.05024905369934315,0.05024905369934315,0,0,0,0.403005336433891,-0.856797262391266 A0.3368035614325181,0.3368035614325181,0,0,0,0.3680834044025472,-0.7442072637427437 A0.247262542870606,0.247262542870606,0,0,1,0.280168296936938,-0.8669915793164876 Z\" fill=\"white\" />\n",
       "<path d=\"M0.12872656824414724,-0.7678131354432576 A0.37944633698407043,0.37944633698407043,0,0,0,0.28070634846196696,-0.8694465655902552 A0.0773698815010759,0.0773698815010759,0,0,1,0.2206071797011224,-0.930201878145119 A0.06079034404453838,0.06079034404453838,0,0,1,0.14698828221711674,-0.9246954794998539 A1.1240551530049627,1.1240551530049627,0,0,1,0.1287265682441472,-0.7678131354432576 L0.13613025080023478,-0.7767166443183532 A1.092991654137483,1.092991654137483,0,0,0,0.1487711503003072,-0.9213579882557029 A0.06099723661864535,0.06099723661864535,0,0,0,0.2197537375118947,-0.9276861126552868 A0.07759457849498654,0.07759457849498654,0,0,0,0.27588225681687384,-0.8680020821999104 A0.3858371659002563,0.3858371659002563,0,0,1,0.13613025080023475,-0.7767166443183532 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.1382454463582799,-0.7713908314328948 A0.3794463369840776,0.3794463369840776,0,0,0,0.13824544635828048,-0.7713908314328946 A0.22651642507877714,0.22651642507877714,0,0,1,0.05342590662834168,-0.9208873160595398 A0.08722349717087273,0.08722349717087273,0,0,1,-0.05342590662834131,-0.9208873160595403 A0.22651642507877928,0.22651642507877928,0,0,1,-0.13824544635827987,-0.7713908314328948 L-0.12683570911929593,-0.7733473518904386 A0.22616211448341605,0.22616211448341605,0,0,0,-0.051630984652209555,-0.9166612019587124 A0.08745095412305932,0.08745095412305932,0,0,0,0.05163098465220981,-0.9166612019587116 A0.226162114483414,0.226162114483414,0,0,0,0.12683570911929626,-0.7733473518904384 A0.3858371659002637,0.3858371659002637,0,0,1,-0.12683570911929581,-0.7733473518904386 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.2807063484619667,-0.8694465655902552 A0.37944633698408115,0.37944633698408115,0,0,0,-0.12872656824414777,-0.7678131354432575 A1.1240551530049425,1.1240551530049425,0,0,1,-0.1469882822171189,-0.9246954794998515 A0.060790344044540465,0.060790344044540465,0,0,1,-0.22060717970112215,-0.9302018781451183 A0.07736988150107593,0.07736988150107593,0,0,1,-0.2807063484619667,-0.8694465655902552 L-0.27588225681687406,-0.8680020821999105 A0.07759457849498658,0.07759457849498658,0,0,0,-0.2197537375118946,-0.9276861126552861 A0.0609972366186474,0.0609972366186474,0,0,0,-0.14877115030030574,-0.9213579882557033 A1.0929916541374638,1.0929916541374638,0,0,0,-0.13613025080023444,-0.7767166443183529 A0.3858371659002675,0.3858371659002675,0,0,1,-0.27588225681687417,-0.8680020821999108 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.371967122998349,-0.7355722024078197 A0.24416779018899978,0.24416779018899978,0,0,0,-0.2765049551307809,-0.8704465049361411 A0.07736988150108232,0.07736988150108232,0,0,1,-0.3539640989960641,-0.8933637650066701 A0.0500624885956787,0.0500624885956787,0,0,1,-0.4055389939486358,-0.8584597580886615 A0.33845925626041656,0.33845925626041656,0,0,1,-0.371967122998349,-0.7355722024078197 L-0.36808340440254744,-0.7442072637427444 A0.3368035614325052,0.3368035614325052,0,0,0,-0.4030053364338909,-0.8567972623912665 A0.05024905369934533,0.05024905369934533,0,0,0,-0.35347145157299903,-0.891050969088583 A0.07759457849499274,0.07759457849499274,0,0,0,-0.28016829693693723,-0.8669915793164884 A0.24726254287060126,0.24726254287060126,0,0,1,-0.3680834044025475,-0.7442072637427444 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.5480694826052609,-0.6942933899557737 A0.24416779018900017,0.24416779018900017,0,0,0,-0.3652180295501043,-0.7404594579643947 A0.22651642507878078,0.22651642507878078,0,0,1,-0.46626573700016294,-0.8234229797857656 A0.05583439735403585,0.05583439735403585,0,0,1,-0.5292013644742505,-0.793210164035981 A0.10638443580017222,0.10638443580017222,0,0,1,-0.548069482605261,-0.6942933899557738 L-0.5420032605065991,-0.6968267829415261 A0.10660058750708182,0.10660058750708182,0,0,0,-0.5271341930236023,-0.7913220387278015 A0.056032759774192316,0.056032759774192316,0,0,0,-0.4660764377966047,-0.8202103619274431 A0.22616211448341755,0.22616211448341755,0,0,0,-0.37463662114828955,-0.7395014859186113 A0.24726254287060156,0.24726254287060156,0,0,1,-0.5420032605065991,-0.6968267829415261 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.46105218273440407,-0.4610521827344041 A1.7528807666967694,1.7528807666967694,0,0,0,-0.5446321244115331,-0.6987686334692332 A0.1063844358001729,0.1063844358001729,0,0,1,-0.6586725703275036,-0.6586725703275045 A0.10638443580017505,0.10638443580017505,0,0,1,-0.69876863346923,-0.5446321244115326 A1.7528807666968673,1.7528807666968673,0,0,0,-0.46105218273440346,-0.4610521827344043 L-0.4730085249181538,-0.47300852491815504 A1.8601286066474934,1.8601286066474934,0,0,1,-0.6922478400305584,-0.5454719366393093 A0.10660058750708455,0.10660058750708455,0,0,0,-0.655786464322358,-0.655786464322359 A0.10660058750708237,0.10660058750708237,0,0,0,-0.5454719366393087,-0.6922478400305564 A1.8601286066473834,1.8601286066473834,0,0,1,-0.4730085249181546,-0.473008524918155 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.7404594579643948,-0.36521802955010374 A0.24416779018900023,0.24416779018900023,0,0,0,-0.6942933899557732,-0.5480694826052627 A0.10638443580017531,0.10638443580017531,0,0,1,-0.7932101640359797,-0.52920136447425 A0.055834397354036426,0.055834397354036426,0,0,1,-0.8234229797857653,-0.4662657370001628 A0.2265164250787742,0.2265164250787742,0,0,1,-0.7404594579643948,-0.36521802955010374 L-0.7395014859186111,-0.3746366211482898 A0.22616211448341114,0.22616211448341114,0,0,0,-0.820210361927443,-0.4660764377966051 A0.056032759774192725,0.056032759774192725,0,0,0,-0.7913220387278008,-0.527134193023602 A0.10660058750708477,0.10660058750708477,0,0,0,-0.6968267829415256,-0.5420032605066003 A0.2472625428706017,0.2472625428706017,0,0,1,-0.7395014859186111,-0.3746366211482898 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8704465049361403,-0.2765049551307812 A0.24416779018900056,0.24416779018900056,0,0,0,-0.7355722024078186,-0.3719671229983487 A0.33845925626042495,0.33845925626042495,0,0,1,-0.8584597580886593,-0.4055389939486352 A0.05006248859568242,0.05006248859568242,0,0,1,-0.8933637650066677,-0.3539640989960634 A0.07736988150107824,0.07736988150107824,0,0,1,-0.8704465049361402,-0.27650495513078116 L-0.866991579316487,-0.2801682969369379 A0.0775945784949889,0.0775945784949889,0,0,0,-0.8910509690885804,-0.35347145157299864 A0.05024905369934892,0.05024905369934892,0,0,0,-0.8567972623912653,-0.40300533643389075 A0.33680356143251355,0.33680356143251355,0,0,0,-0.7442072637427434,-0.3680834044025472 A0.24726254287060193,0.24726254287060193,0,0,1,-0.866991579316487,-0.2801682969369379 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.7678131354432574,-0.12872656824414797 A0.37944633698407787,0.37944633698407787,0,0,0,-0.869446565590255,-0.2807063484619675 A0.07736988150107472,0.07736988150107472,0,0,1,-0.9302018781451181,-0.22060717970112298 A0.06079034404454167,0.06079034404454167,0,0,1,-0.9246954794998521,-0.14698828221711877 A1.1240551530049503,1.1240551530049503,0,0,1,-0.7678131354432578,-0.12872656824414785 L-0.7767166443183526,-0.1361302508002351 A1.0929916541374713,1.0929916541374713,0,0,0,-0.9213579882557041,-0.14877115030030752 A0.06099723661864848,0.06099723661864848,0,0,0,-0.9276861126552862,-0.2197537375118952 A0.07759457849498543,0.07759457849498543,0,0,0,-0.8680020821999102,-0.2758822568168746 A0.38583716590026396,0.38583716590026396,0,0,1,-0.7767166443183529,-0.136130250800235 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.7713908314328947,0.1382454463582798 A0.37944633698407754,0.37944633698407754,0,0,0,-0.7713908314328946,-0.13824544635828068 A0.2265164250787797,0.2265164250787797,0,0,1,-0.92088731605954,-0.053425906628342096 A0.08722349717087044,0.08722349717087044,0,0,1,-0.9208873160595401,0.05342590662834116 A0.22651642507878114,0.22651642507878114,0,0,1,-0.7713908314328948,0.13824544635827982 L-0.7733473518904385,0.12683570911929565 A0.22616211448341786,0.22616211448341786,0,0,0,-0.9166612019587118,0.05163098465220922 A0.08745095412305713,0.08745095412305713,0,0,0,-0.9166612019587118,-0.05163098465221027 A0.2261621144834165,0.2261621144834165,0,0,0,-0.7733473518904384,-0.1268357091192966 A0.3858371659002637,0.3858371659002637,0,0,1,-0.7733473518904385,0.12683570911929562 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8694465655902552,0.28070634846196657 A0.37944633698408714,0.37944633698408714,0,0,0,-0.7678131354432571,0.12872656824414697 A1.1240551530049903,1.1240551530049903,0,0,1,-0.9246954794998468,0.14698828221711813 A0.06079034404454545,0.06079034404454545,0,0,1,-0.9302018781451171,0.22060717970112173 A0.07736988150107708,0.07736988150107708,0,0,1,-0.8694465655902553,0.28070634846196657 L-0.8680020821999104,0.27588225681687356 A0.07759457849498777,0.07759457849498777,0,0,0,-0.9276861126552856,0.21975373751189398 A0.06099723661865213,0.06099723661865213,0,0,0,-0.9213579882557029,0.1487711503003063 A1.0929916541375089,1.0929916541375089,0,0,0,-0.7767166443183526,0.13613025080023444 A0.3858371659002738,0.3858371659002738,0,0,1,-0.8680020821999103,0.2758822568168735 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.7355722024078197,0.3719671229983481 A0.24416779018900092,0.24416779018900092,0,0,0,-0.8704465049361402,0.2765049551307808 A0.07736988150107847,0.07736988150107847,0,0,1,-0.8933637650066694,0.3539640989960629 A0.05006248859567843,0.05006248859567843,0,0,1,-0.8584597580886613,0.4055389939486352 A0.33845925626042406,0.33845925626042406,0,0,1,-0.7355722024078197,0.3719671229983481 L-0.744207263742744,0.3680834044025465 A0.3368035614325126,0.3368035614325126,0,0,0,-0.8567972623912671,0.4030053364338906 A0.050249053699345035,0.050249053699345035,0,0,0,-0.8910509690885824,0.35347145157299814 A0.077594578494989,0.077594578494989,0,0,0,-0.8669915793164873,0.2801682969369371 A0.24726254287060223,0.24726254287060223,0,0,1,-0.744207263742744,0.3680834044025466 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.6942933899557733,0.5480694826052613 A0.24416779018900447,0.24416779018900447,0,0,0,-0.740459457964395,0.3652180295501035 A0.22651642507878156,0.22651642507878156,0,0,1,-0.8234229797857654,0.4662657370001627 A0.05583439735403764,0.05583439735403764,0,0,1,-0.79321016403598,0.5292013644742496 A0.10638443580017524,0.10638443580017524,0,0,1,-0.6942933899557733,0.5480694826052613 L-0.6968267829415258,0.5420032605065995 A0.10660058750708475,0.10660058750708475,0,0,0,-0.7913220387278005,0.5271341930236015 A0.056032759774194106,0.056032759774194106,0,0,0,-0.8202103619274428,0.4660764377966047 A0.22616211448341833,0.22616211448341833,0,0,0,-0.7395014859186113,0.37463662114828933 A0.2472625428706061,0.2472625428706061,0,0,1,-0.6968267829415258,0.5420032605065995 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.4610521827344045,0.46105218273440385 A1.7528807666967932,1.7528807666967932,0,0,0,-0.6987686334692326,0.5446321244115329 A0.10638443580017329,0.10638443580017329,0,0,1,-0.6586725703275038,0.6586725703275033 A0.1063844358001743,0.1063844358001743,0,0,1,-0.5446321244115329,0.6987686334692289 A1.7528807666967987,1.7528807666967987,0,0,0,-0.46105218273440474,0.46105218273440407 L-0.47300852491815504,0.47300852491815465 A1.8601286066474163,1.8601286066474163,0,0,1,-0.5454719366393095,0.6922478400305582 A0.10660058750708375,0.10660058750708375,0,0,0,-0.6557864643223584,0.655786464322358 A0.10660058750708283,0.10660058750708283,0,0,0,-0.6922478400305571,0.5454719366393079 A1.86012860664741,1.86012860664741,0,0,1,-0.4730085249181554,0.4730085249181548 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.3652180295501042,0.7404594579643944 A0.24416779018900067,0.24416779018900067,0,0,0,-0.5480694826052627,0.6942933899557732 A0.10638443580017506,0.10638443580017506,0,0,1,-0.5292013644742515,0.793210164035981 A0.05583439735403383,0.05583439735403383,0,0,1,-0.4662657370001644,0.8234229797857662 A0.2265164250787788,0.2265164250787788,0,0,1,-0.36521802955010413,0.7404594579643944 L-0.37463662114828994,0.7395014859186109 A0.22616211448341567,0.22616211448341567,0,0,0,-0.4660764377966058,0.8202103619274429 A0.05603275977419033,0.05603275977419033,0,0,0,-0.5271341930236033,0.791322038727801 A0.10660058750708452,0.10660058750708452,0,0,0,-0.5420032605066007,0.6968267829415257 A0.24726254287060226,0.24726254287060226,0,0,1,-0.3746366211482899,0.7395014859186109 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.2765049551307813,0.8704465049361407 A0.244167790189,0.244167790189,0,0,0,-0.37196712299834944,0.7355722024078186 A0.3384592562604287,0.3384592562604287,0,0,1,-0.40553899394863574,0.8584597580886603 A0.05006248859567691,0.05006248859567691,0,0,1,-0.3539640989960637,0.893363765006669 A0.077369881501076,0.077369881501076,0,0,1,-0.2765049551307813,0.8704465049361407 L-0.2801682969369379,0.8669915793164871 A0.07759457849498667,0.07759457849498667,0,0,0,-0.3534714515729991,0.8910509690885816 A0.05024905369934354,0.05024905369934354,0,0,0,-0.40300533643389125,0.8567972623912662 A0.3368035614325171,0.3368035614325171,0,0,0,-0.3680834044025478,0.7442072637427432 A0.24726254287060132,0.24726254287060132,0,0,1,-0.28016829693693795,0.8669915793164871 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.12872656824414763,0.7678131354432576 A0.37944633698407504,0.37944633698407504,0,0,0,-0.2807063484619676,0.8694465655902555 A0.07736988150107443,0.07736988150107443,0,0,1,-0.22060717970112328,0.9302018781451187 A0.06079034404454037,0.06079034404454037,0,0,1,-0.1469882822171174,0.9246954794998522 A1.1240551530049854,1.1240551530049854,0,0,1,-0.12872656824414752,0.767813135443258 L-0.1361302508002351,0.7767166443183536 A1.0929916541375044,1.0929916541375044,0,0,0,-0.14877115030030774,0.9213579882557067 A0.060997236618647206,0.060997236618647206,0,0,0,-0.21975373751189553,0.9276861126552869 A0.0775945784949851,0.0775945784949851,0,0,0,-0.2758822568168745,0.8680020821999105 A0.385837165900261,0.385837165900261,0,0,1,-0.13613025080023508,0.7767166443183533 Z\" fill=\"white\" />\n",
       "<path d=\"M0.13824544635827962,0.7713908314328949 A0.37944633698407343,0.37944633698407343,0,0,0,-0.1382454463582806,0.771390831432895 A0.2265164250787802,0.2265164250787802,0,0,1,-0.05342590662834207,0.9208873160595399 A0.0872234971708728,0.0872234971708728,0,0,1,0.053425906628341235,0.9208873160595402 A0.22651642507878295,0.22651642507878295,0,0,1,0.13824544635827962,0.7713908314328949 L0.12683570911929568,0.7733473518904386 A0.2261621144834197,0.2261621144834197,0,0,0,0.05163098465220939,0.916661201958712 A0.08745095412305942,0.08745095412305942,0,0,0,-0.051630984652210145,0.9166612019587117 A0.22616211448341697,0.22616211448341697,0,0,0,-0.1268357091192964,0.7733473518904386 A0.38583716590025924,0.38583716590025924,0,0,1,0.12683570911929587,0.7733473518904388 Z\" fill=\"white\" />\n",
       "<path d=\"M0.280706348461967,0.8694465655902563 A0.37944633698406927,0.37944633698406927,0,0,0,0.1287265682441467,0.7678131354432576 A1.1240551530049911,1.1240551530049911,0,0,1,0.14698828221711846,0.9246954794998502 A0.06079034404454387,0.06079034404454387,0,0,1,0.2206071797011221,0.9302018781451173 A0.077369881501076,0.077369881501076,0,0,1,0.280706348461967,0.8694465655902563 L0.2758822568168734,0.8680020821999107 A0.07759457849498672,0.07759457849498672,0,0,0,0.21975373751189392,0.9276861126552857 A0.06099723661865056,0.06099723661865056,0,0,0,0.1487711503003071,0.9213579882557029 A1.0929916541375098,1.0929916541375098,0,0,0,0.13613025080023422,0.7767166443183533 A0.38583716590025513,0.38583716590025513,0,0,1,0.27588225681687334,0.8680020821999106 Z\" fill=\"white\" />\n",
       "<path d=\"M0.3719671229983488,0.7355722024078195 A0.24416779018900106,0.24416779018900106,0,0,0,0.2765049551307811,0.8704465049361396 A0.0773698815010732,0.0773698815010732,0,0,1,0.353964098996063,0.8933637650066699 A0.05006248859567656,0.05006248859567656,0,0,1,0.4055389939486351,0.8584597580886602 A0.3384592562604334,0.3384592562604334,0,0,1,0.3719671229983487,0.7355722024078195 L0.3680834044025472,0.7442072637427442 A0.33680356143252166,0.33680356143252166,0,0,0,0.4030053364338904,0.8567972623912659 A0.050249053699343245,0.050249053699343245,0,0,0,0.353471451572998,0.8910509690885825 A0.07759457849498395,0.07759457849498395,0,0,0,0.28016829693693746,0.866991579316487 A0.24726254287060254,0.24726254287060254,0,0,1,0.36808340440254717,0.744207263742744 Z\" fill=\"white\" />\n",
       "<path d=\"M0.5480694826052622,0.6942933899557737 A0.24416779018900256,0.24416779018900256,0,0,0,0.36521802955010363,0.7404594579643946 A0.22651642507878803,0.22651642507878803,0,0,1,0.46626573700016327,0.8234229797857655 A0.055834397354032186,0.055834397354032186,0,0,1,0.5292013644742508,0.793210164035982 A0.10638443580017422,0.10638443580017422,0,0,1,0.548069482605262,0.6942933899557737 L0.5420032605066,0.6968267829415261 A0.10660058750708365,0.10660058750708365,0,0,0,0.5271341930236025,0.7913220387278018 A0.056032759774188805,0.056032759774188805,0,0,0,0.4660764377966046,0.8202103619274423 A0.2261621144834246,0.2261621144834246,0,0,0,0.374636621148289,0.7395014859186113 A0.24726254287060417,0.24726254287060417,0,0,1,0.5420032605066,0.6968267829415261 Z\" fill=\"white\" />\n",
       "<path d=\"M0.46105218273440407,0.4610521827344047 A1.7528807666967403,1.7528807666967403,0,0,0,0.5446321244115315,0.6987686334692284 A0.10638443580017405,0.10638443580017405,0,0,1,0.6586725703275035,0.6586725703275039 A0.10638443580017343,0.10638443580017343,0,0,1,0.698768633469229,0.544632124411533 A1.7528807666967825,1.7528807666967825,0,0,0,0.46105218273440424,0.46105218273440474 L0.4730085249181549,0.4730085249181555 A1.8601286066473974,1.8601286066473974,0,0,1,0.6922478400305615,0.545471936639311 A0.1066005875070829,0.1066005875070829,0,0,0,0.655786464322358,0.6557864643223585 A0.10660058750708347,0.10660058750708347,0,0,0,0.5454719366393077,0.6922478400305575 A1.8601286066473508,1.8601286066473508,0,0,1,0.47300852491815437,0.47300852491815437 Z\" fill=\"white\" />\n",
       "<path d=\"M0.7404594579643944,0.3652180295501041 A0.2441677901890009,0.2441677901890009,0,0,0,0.6942933899557736,0.5480694826052623 A0.10638443580017522,0.10638443580017522,0,0,1,0.7932101640359811,0.5292013644742507 A0.0558343973540341,0.0558343973540341,0,0,1,0.8234229797857673,0.4662657370001646 A0.22651642507877717,0.22651642507877717,0,0,1,0.7404594579643944,0.365218029550104 L0.7395014859186108,0.3746366211482898 A0.22616211448341408,0.22616211448341408,0,0,0,0.8202103619274443,0.46607643779660635 A0.05603275977419052,0.05603275977419052,0,0,0,0.7913220387278014,0.5271341930236023 A0.1066005875070847,0.1066005875070847,0,0,0,0.696826782941526,0.5420032605066001 A0.2472625428706022,0.2472625428706022,0,0,1,0.7395014859186108,0.37463662114828966 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8704465049361404,0.27650495513078144 A0.24416779018900012,0.24416779018900012,0,0,0,0.7355722024078193,0.37196712299834866 A0.3384592562604232,0.3384592562604232,0,0,1,0.858459758088661,0.4055389939486356 A0.050062488595674054,0.050062488595674054,0,0,1,0.8933637650066698,0.3539640989960647 A0.07736988150107589,0.07736988150107589,0,0,1,0.8704465049361404,0.27650495513078144 L0.8669915793164875,0.2801682969369379 A0.07759457849498642,0.07759457849498642,0,0,0,0.8910509690885824,0.35347145157299975 A0.05024905369934079,0.05024905369934079,0,0,0,0.8567972623912663,0.403005336433891 A0.3368035614325117,0.3368035614325117,0,0,0,0.7442072637427439,0.36808340440254717 A0.24726254287060154,0.24726254287060154,0,0,1,0.8669915793164876,0.2801682969369379 Z\" fill=\"white\" />\n",
       "<path d=\"M0.7678131354432571,0.12872656824414758 A0.37944633698407754,0.37944633698407754,0,0,0,0.8694465655902555,0.28070634846196796 A0.07736988150107456,0.07736988150107456,0,0,1,0.9302018781451181,0.22060717970112317 A0.06079034404454167,0.06079034404454167,0,0,1,0.9246954794998521,0.14698828221711885 A1.1240551530049505,1.1240551530049505,0,0,1,0.7678131354432571,0.12872656824414785 L0.776716644318353,0.1361302508002351 A1.0929916541374716,1.0929916541374716,0,0,0,0.921357988255699,0.14877115030030752 A0.06099723661864847,0.06099723661864847,0,0,0,0.9276861126552864,0.21975373751189534 A0.0775945784949852,0.0775945784949852,0,0,0,0.8680020821999102,0.27588225681687484 A0.3858371659002636,0.3858371659002636,0,0,1,0.7767166443183529,0.13613025080023516 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9185393698926129,0.05024987174347602 A0.11012336993145558,0.11012336993145558,0,0,0,0.9229949604281158,0.14975462409907525 A0.060790344044540104,0.060790344044540104,0,0,1,0.9689869517442111,0.11976714319169429 A0.027030310007300128,0.027030310007300128,0,0,1,0.9708882264323037,0.08514109195156858 A0.08722349717086923,0.08722349717086923,0,0,1,0.9185393698926129,0.05024987174347609 L0.9190974611697501,0.05480637271939694 A0.08745095412305594,0.08745095412305594,0,0,0,0.9694176888074018,0.08561481883152251 A0.027149821397525326,0.027149821397525326,0,0,0,0.967669856917638,0.1191812929337009 A0.060997236618647,0.060997236618647,0,0,0,0.9231199137167437,0.14597348660980256 A0.11106805981448228,0.11106805981448228,0,0,1,0.9190974611697501,0.05480637271939692 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9658051220195759,-0.0008766993763500153 A0.1101233699314505,0.1101233699314505,0,0,0,0.9169416877839072,0.0539647127937259 A0.22651642507876063,0.22651642507876063,0,0,1,0.9763299987288602,0.05319093045205339 A0.021292058826431443,0.021292058826431443,0,0,1,0.9834821824975657,0.027278450681871735 A0.0298770993773022,0.0298770993773022,0,0,1,0.9658051220195759,-0.0008766993763500391 L0.9647821899489638,0.0008954118105389908 A0.030006630408950293,0.030006630408950293,0,0,0,0.9824982698348007,0.027380075389595658 A0.02138988778708488,0.02138988778708488,0,0,0,0.9752580453096442,0.05236882118658325 A0.22616211448339768,0.22616211448339768,0,0,0,0.9206084979144025,0.05120080671885488 A0.11106805981447704,0.11106805981447704,0,0,1,0.9647821899489638,0.0008954118105389958 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9169416877839082,-0.05396471279372607 A0.11012336993145984,0.11012336993145984,0,0,0,0.9658051220195771,0.0008766993763495573 A0.02987709937732167,0.02987709937732167,0,0,1,0.9834821824975615,-0.02727845068187289 A0.02129205882643679,0.02129205882643679,0,0,1,0.9763299987288608,-0.05319093045205386 A0.2265164250787641,0.2265164250787641,0,0,1,0.9169416877839082,-0.053964712793726 L0.9206084979144037,-0.051200806718854935 A0.22616211448340123,0.22616211448340123,0,0,0,0.9752580453096448,-0.052368821186583564 A0.02138988778709006,0.02138988778709006,0,0,0,0.9824982698347962,-0.02738007538959722 A0.030006630408969386,0.030006630408969386,0,0,0,0.9647821899489638,-0.0008954118105402753 A0.11106805981448674,0.11106805981448674,0,0,1,0.9206084979144037,-0.051200806718854956 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9229949604281154,-0.1497546240990757 A0.11012336993145565,0.11012336993145565,0,0,0,0.9185393698926124,-0.05024987174347694 A0.08722349717087281,0.08722349717087281,0,0,1,0.970888226432305,-0.0851410919515711 A0.027030310007299014,0.027030310007299014,0,0,1,0.9689869517442138,-0.11976714319169471 A0.06079034404453903,0.06079034404453903,0,0,1,0.9229949604281154,-0.1497546240990757 L0.9231199137167437,-0.14597348660980336 A0.06099723661864581,0.06099723661864581,0,0,0,0.967669856917639,-0.11918129293370187 A0.02714982139752452,0.02714982139752452,0,0,0,0.9694176888074011,-0.08561481883152454 A0.08745095412305941,0.08745095412305941,0,0,0,0.91909746116975,-0.05480637271939802 A0.11106805981448249,0.11106805981448249,0,0,1,0.9231199137167437,-0.14597348660980333 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9585547274287987,-0.18773421056134976 A0.1101233699314582,0.1101233699314582,0,0,0,0.9214031432786195,-0.14683331200916744 A1.1240551530051155,1.1240551530051155,0,0,1,0.9704696593501654,-0.14814204025941247 A0.016948820205585732,0.016948820205585732,0,0,1,0.9733418360589711,-0.16908686438322 A0.02039534492680878,0.02039534492680878,0,0,1,0.9585547274287988,-0.18773421056134976 L0.9579469420797537,-0.18647044506577035 A0.020489606074022247,0.020489606074022247,0,0,0,0.9726216917484115,-0.16890759237788852 A0.017028916666828642,0.017028916666828642,0,0,0,0.9695115453143626,-0.14870731759165348 A1.092991654137627,1.092991654137627,0,0,0,0.9246161646996979,-0.14883375982969715 A0.111068059814485,0.111068059814485,0,0,1,0.9579469420797536,-0.18647044506577032 Z\" fill=\"white\" />\n",
       "<path d=\"M0.927956336256749,-0.22108514383153266 A0.05684738120620693,0.05684738120620693,0,0,0,0.9586471056355198,-0.18653620245599534 A0.02039534492680875,0.02039534492680875,0,0,1,0.968258902985041,-0.2060853108784193 A0.012571234569548288,0.012571234569548288,0,0,1,0.9621844543048176,-0.22103329147329148 A0.07736988150105653,0.07736988150105653,0,0,1,0.927956336256749,-0.22108514383153266 L0.9299525892388689,-0.21933268492889213 A0.07759457849496738,0.07759457849496738,0,0,0,0.9616167274979466,-0.22049828445050867 A0.01263230584986883,0.01263230584986883,0,0,0,0.9676411805498938,-0.20606938474027692 A0.02048960607402217,0.02048960607402217,0,0,0,0.9578567850527493,-0.18769449902397786 A0.057243016799634776,0.057243016799634776,0,0,1,0.9299525892388689,-0.21933268492889213 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9341973424060731,-0.2688638016975061 A0.05684738120620639,0.05684738120620639,0,0,0,0.9287117783802623,-0.21886778203938054 A0.060790344044526205,0.060790344044526205,0,0,1,0.9575795661477153,-0.2382485050340865 A0.013411747034619469,0.013411747034619469,0,0,1,0.9552943572463137,-0.255398850030575 A0.024678829112369575,0.024678829112369575,0,0,1,0.9341973424060731,-0.2688638016975061 L0.9341633296845597,-0.26720012232762236 A0.02478969550092153,0.02478969550092153,0,0,0,0.9546897841179064,-0.2550766303852056 A0.01347656098720642,0.01347656098720642,0,0,0,0.9567917241900536,-0.2384342814959413 A0.06099723661863314,0.06099723661863314,0,0,0,0.9292298694656422,-0.2214728775261445 A0.05724301679963431,0.05724301679963431,0,0,1,0.9341633296845597,-0.26720012232762236 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8662051083005851,-0.2777235867562279 A0.2441677901889883,0.2441677901889883,0,0,0,0.9348810135163225,-0.2676119183685273 A0.024678829112374026,0.024678829112374026,0,0,1,0.9382739676560353,-0.29703424575350584 A0.02382047754125088,0.02382047754125088,0,0,1,0.9198102378496267,-0.31933729294255697 A0.3794463369841015,0.3794463369841015,0,0,0,0.8662051083005851,-0.277723586756228 L0.8711073368388983,-0.2788845559526041 A0.38583716590028844,0.38583716590028844,0,0,1,0.9191026823055606,-0.31791104133734666 A0.023928105169466033,0.023928105169466033,0,0,0,0.9373445957481745,-0.2967541086244572 A0.02478969550092652,0.02478969550092652,0,0,0,0.933457186766092,-0.2684735110797288 A0.2472625428705893,0.2472625428705893,0,0,1,0.8711073368388983,-0.2788845559526041 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8914334295904596,-0.35461433456387054 A0.05087533776582794,0.05087533776582794,0,0,0,0.919901499385918,-0.31797555905123276 A0.023820477541251082,0.023820477541251082,0,0,1,0.9295885115687008,-0.33950273448283647 A0.012253158375111635,0.012253158375111635,0,0,1,0.9225730442671013,-0.3537151163334965 A0.050062488595672805,0.050062488595672805,0,0,1,0.8914334295904596,-0.35461433456387054 L0.8930158161509855,-0.3528577698078725 A0.0502490536993396,0.0502490536993396,0,0,0,0.9220737818406005,-0.35318032093066576 A0.012312802182275958,0.012312802182275958,0,0,0,0.9289556981379752,-0.3394373016352664 A0.023928105169466286,0.023928105169466286,0,0,0,0.9190203941147288,-0.3193013746270842 A0.05122019448992425,0.05122019448992425,0,0,1,0.8930158161509855,-0.3528577698078725 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8988009702693438,-0.39185684403271376 A0.05087533776582223,0.05087533776582223,0,0,0,0.8918630697391979,-0.35257406750829534 A0.07736988150110141,0.07736988150110141,0,0,1,0.9174752027175314,-0.36875015290428603 A0.010919179579626612,0.010919179579626612,0,0,1,0.9146539877201931,-0.38245818917875285 A0.016948820205572906,0.016948820205572906,0,0,1,0.8988009702693438,-0.39185684403271376 L0.8987636153137224,-0.39068452104670076 A0.017028916666816364,0.017028916666816364,0,0,0,0.9142065890102596,-0.3821752712190814 A0.010972770153437837,0.010972770153437837,0,0,0,0.9167998796424146,-0.3688650196536724 A0.07759457849501188,0.07759457849501188,0,0,0,0.8925920207337141,-0.3548234631045234 A0.051220194489918325,0.051220194489918325,0,0,1,0.8987636153137224,-0.39068452104670076 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8560886697636316,-0.4043874465493065 A0.07932869213300608,0.07932869213300608,0,0,0,0.8992743395804143,-0.39097037089991116 A0.01694882020556845,0.01694882020556845,0,0,1,0.9011529296460071,-0.4104698524154217 A0.01341174703461872,0.01341174703461872,0,0,1,0.890147344048662,-0.4232495033990591 A0.33845925626037243,0.33845925626037243,0,0,1,0.8560886697636317,-0.40438744654930664 L0.8591147078744278,-0.40421343186694175 A0.3368035614324618,0.3368035614324618,0,0,0,0.8897508064179723,-0.4224692440339267 A0.013476560987205458,0.013476560987205458,0,0,0,0.9005859620934822,-0.4102714266224551 A0.01702891666681218,0.01702891666681218,0,0,0,0.8982778169983673,-0.39158908016771027 A0.07993492984619359,0.07993492984619359,0,0,1,0.8591147078744279,-0.4042134318669419 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8209611972772458,-0.46752443139822863 A0.07932869213302145,0.07932869213302145,0,0,0,0.8583288947289498,-0.40294058587387377 A0.05006248859567423,0.05006248859567423,0,0,1,0.8775371341550792,-0.44115834031716283 A0.01980554060875167,0.01980554060875167,0,0,1,0.8654080534308642,-0.46367388938353216 A0.055834397354041665,0.055834397354041665,0,0,1,0.8209611972772458,-0.4675244313982286 L0.8227309907984073,-0.46483740071587915 A0.056032759774198075,0.056032759774198075,0,0,0,0.8646773476764866,-0.4628349386195607 A0.019897428604764948,0.019897428604764948,0,0,0,0.8764577896612907,-0.44101188482182846 A0.050249053699341024,0.050249053699341024,0,0,0,0.8569662627798825,-0.4056466609413808 A0.07993492984620951,0.07993492984620951,0,0,1,0.8227309907984073,-0.46483740071587915 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8331159560228443,-0.5125683959579019 A0.07932869213302134,0.07932869213302134,0,0,0,0.8211106607731453,-0.4646947207441535 A0.22651642507872902,0.22651642507872902,0,0,1,0.8571099772422599,-0.4849108636967985 A0.014372705828143532,0.014372705828143532,0,0,1,0.8522775980390613,-0.5024012981537396 A0.019027377176726867,0.019027377176726867,0,0,1,0.8331159560228443,-0.5125683959579019 L0.8330921386936045,-0.5112521196324001 A0.019116102008416305,0.019116102008416305,0,0,0,0.8517522156074526,-0.5020091811900905 A0.014441746506361224,0.014441746506361224,0,0,0,0.8561875795810772,-0.48501857484954264 A0.22616211448336662,0.22616211448336662,0,0,0,0.8225522129635692,-0.4675725135711224 A0.07993492984620945,0.07993492984620945,0,0,1,0.8330921386936045,-0.5112521196324001 Z\" fill=\"white\" />\n",
       "<path d=\"M0.7908891229820041,-0.5285007982853218 A0.06199307363872058,0.06199307363872058,0,0,0,0.8336627269923406,-0.5115818618185695 A0.019027377176725552,0.019027377176725552,0,0,1,0.834660334597101,-0.5325193218157562 A0.012806301669818245,0.012806301669818245,0,0,1,0.8231649386682864,-0.5441358642759524 A0.1063844358001652,0.1063844358001652,0,0,1,0.7908891229820041,-0.5285007982853218 L0.7936231904139761,-0.5278982566371516 A0.10660058750707478,0.10660058750707478,0,0,0,0.8228385320240178,-0.5433951712759991 A0.012868423965525311,0.012868423965525311,0,0,0,0.8341017765554852,-0.532272485809369 A0.019116102008415323,0.019116102008415323,0,0,0,0.8325348518236787,-0.5122608037393576 A0.062434200325533776,0.062434200325533776,0,0,1,0.7936231904139761,-0.5278982566371516 Z\" fill=\"white\" />\n",
       "<path d=\"M0.7718023637240986,-0.5801023599731183 A0.06199307363871153,0.06199307363871153,0,0,0,0.79271676997287,-0.5268425679135885 A0.055834397354023006,0.055834397354023006,0,0,1,0.8114576828194462,-0.5591493923644608 A0.015139755103970214,0.015139755103970214,0,0,1,0.8015024238158068,-0.5759987019887696 A0.031239919474239115,0.031239919474239115,0,0,1,0.7718023637240986,-0.5801023599731183 L0.7726777685366927,-0.578253040535109 A0.031374074135766206,0.031374074135766206,0,0,0,0.8010008978003433,-0.5753791879162857 A0.015212129584930312,0.015212129584930312,0,0,0,0.8105805959196356,-0.5589965532165403 A0.056032759774179736,0.056032759774179736,0,0,0,0.7918703956173452,-0.5295106235795862 A0.06243420032552435,0.06243420032552435,0,0,1,0.7726777685366927,-0.578253040535109 Z\" fill=\"white\" />\n",
       "<path d=\"M0.6935032337638959,-0.5423536447963251 A1.7528807666968291,1.7528807666968291,0,0,0,0.7732409207828621,-0.5790975270948513 A0.03123991947424273,0.03123991947424273,0,0,1,0.7608224657408952,-0.6152446083035891 A0.03510586231139189,0.03510586231139189,0,0,1,0.7232693018919778,-0.6320705335901065 A0.24416779018899476,0.24416779018899476,0,0,0,0.693503233763897,-0.542353644796325 L0.6974911261993187,-0.5475834840497371 A0.24726254287059582,0.24726254287059582,0,0,1,0.7233314191735883,-0.629707128190347 A0.03525252354441355,0.03525252354441355,0,0,0,0.7598373189823386,-0.6143708186738551 A0.03137407413576968,0.03137407413576968,0,0,0,0.7712013602086344,-0.5792643018928216 A1.8601286066474512,1.8601286066474512,0,0,1,0.6974911261993185,-0.5475834840497371 Z\" fill=\"white\" />\n",
       "<path d=\"M0.6552580529495637,-0.6578021747454572 A0.08972107003110269,0.08972107003110269,0,0,0,0.7243322985547631,-0.6303452786175204 A0.035105862311394884,0.035105862311394884,0,0,1,0.7229701155768388,-0.666631368704629 A0.020395344926808025,0.020395344926808025,0,0,1,0.7024798827907807,-0.6828001385250455 A0.10638443580017137,0.10638443580017137,0,0,1,0.6552580529495637,-0.6578021747454572 L0.6591997656837535,-0.6567448855168098 A0.10660058750708086,0.10660058750708086,0,0,0,0.7021171294310371,-0.6816135555141418 A0.020489606074021186,0.020489606074021186,0,0,0,0.722097999103838,-0.6661091672617692 A0.035252523544416534,0.035252523544416534,0,0,0,0.7222548133795832,-0.6314733939165906 A0.09043506171000971,0.09043506171000971,0,0,1,0.6591997656837535,-0.6567448855168098 Z\" fill=\"white\" />\n",
       "<path d=\"M0.6303452786175214,-0.7243322985547616 A0.08972107003110248,0.08972107003110248,0,0,0,0.657802174745458,-0.6552580529495632 A0.10638443580017817,0.10638443580017817,0,0,1,0.6828001385250441,-0.7024798827907779 A0.02039534492680329,0.02039534492680329,0,0,1,0.6666313687046304,-0.7229701155768395 A0.03510586231138929,0.03510586231138929,0,0,1,0.6303452786175214,-0.7243322985547616 L0.6314733939165914,-0.7222548133795808 A0.03525252354441118,0.03525252354441118,0,0,0,0.6661091672617704,-0.722097999103838 A0.020489606074016578,0.020489606074016578,0,0,0,0.6816135555141404,-0.7021171294310347 A0.10660058750708766,0.10660058750708766,0,0,0,0.6567448855168104,-0.6591997656837526 A0.09043506171000942,0.09043506171000942,0,0,1,0.6314733939165914,-0.7222548133795808 Z\" fill=\"white\" />\n",
       "<path d=\"M0.5423536447963263,-0.693503233763896 A0.24416779018901333,0.24416779018901333,0,0,0,0.632070533590108,-0.7232693018919776 A0.03510586231138895,0.03510586231138895,0,0,1,0.6152446083035916,-0.7608224657408944 A0.03123991947424835,0.03123991947424835,0,0,1,0.5790975270948596,-0.7732409207828705 A1.7528807666961106,1.7528807666961106,0,0,0,0.5423536447963264,-0.6935032337638951 L0.5475834840497391,-0.6974911261993196 A1.8601286066466445,1.8601286066466445,0,0,1,0.5792643018928281,-0.7712013602086317 A0.03137407413577534,0.03137407413577534,0,0,0,0.6143708186738571,-0.7598373189823366 A0.03525252354441082,0.03525252354441082,0,0,0,0.6297071281903479,-0.7233314191735877 A0.24726254287061503,0.24726254287061503,0,0,1,0.5475834840497388,-0.6974911261993182 Z\" fill=\"white\" />\n",
       "<path d=\"M0.5268425679135891,-0.7927167699728699 A0.06199307363871623,0.06199307363871623,0,0,0,0.5801023599731178,-0.7718023637240993 A0.031239919474245894,0.031239919474245894,0,0,1,0.5759987019887695,-0.8015024238158093 A0.015139755103967137,0.015139755103967137,0,0,1,0.5591493923644635,-0.8114576828194504 A0.05583439735404202,0.05583439735404202,0,0,1,0.5268425679135891,-0.7927167699728699 L0.529510623579587,-0.7918703956173456 A0.056032759774198394,0.056032759774198394,0,0,0,0.5589965532165448,-0.8105805959196427 A0.015212129584926824,0.015212129584926824,0,0,0,0.5753791879162867,-0.8010008978003486 A0.031374074135772735,0.031374074135772735,0,0,0,0.5782530405351086,-0.7726777685366938 A0.06243420032552936,0.06243420032552936,0,0,1,0.529510623579587,-0.7918703956173456 Z\" fill=\"white\" />\n",
       "<path d=\"M0.5115818618185684,-0.8336627269923376 A0.06199307363872111,0.06199307363872111,0,0,0,0.5285007982853227,-0.7908891229820031 A0.10638443580019052,0.10638443580019052,0,0,1,0.544135864275954,-0.823164938668288 A0.0128063016698192,0.0128063016698192,0,0,1,0.5325193218157588,-0.8346603345970999 A0.019027377176727436,0.019027377176727436,0,0,1,0.5115818618185684,-0.8336627269923376 L0.5122608037393566,-0.8325348518236771 A0.0191161020084169,0.0191161020084169,0,0,0,0.532272485809372,-0.8341017765554853 A0.01286842396552609,0.01286842396552609,0,0,0,0.5433951712760015,-0.8228385320240199 A0.10660058750709979,0.10660058750709979,0,0,0,0.5278982566371526,-0.7936231904139749 A0.06243420032553437,0.06243420032553437,0,0,1,0.5122608037393566,-0.8325348518236771 Z\" fill=\"white\" />\n",
       "<path d=\"M0.4646947207441534,-0.8211106607731449 A0.07932869213301641,0.07932869213301641,0,0,0,0.5125683959579074,-0.8331159560228458 A0.019027377176735867,0.019027377176735867,0,0,1,0.5024012981537418,-0.8522775980390582 A0.014372705828144554,0.014372705828144554,0,0,1,0.48491086369679803,-0.8571099772422582 A0.2265164250787698,0.2265164250787698,0,0,1,0.4646947207441534,-0.821110660773145 L0.4675725135711219,-0.8225522129635686 A0.22616211448340684,0.22616211448340684,0,0,0,0.4850185748495419,-0.8561875795810752 A0.01444174650636228,0.01444174650636228,0,0,0,0.5020091811900937,-0.8517522156074498 A0.01911610200842471,0.01911610200842471,0,0,0,0.5112521196324076,-0.833092138693607 A0.0799349298462044,0.0799349298462044,0,0,1,0.4675725135711219,-0.8225522129635686 Z\" fill=\"white\" />\n",
       "<path d=\"M0.4029405858738735,-0.8583288947289505 A0.07932869213302533,0.07932869213302533,0,0,0,0.46752443139823024,-0.8209611972772456 A0.05583439735403031,0.05583439735403031,0,0,1,0.4636738893835334,-0.8654080534308632 A0.019805540608748076,0.019805540608748076,0,0,1,0.4411583403171633,-0.8775371341550804 A0.050062488595666546,0.050062488595666546,0,0,1,0.4029405858738735,-0.8583288947289505 L0.4056466609413801,-0.8569662627798823 A0.0502490536993335,0.0502490536993335,0,0,0,0.44101188482182885,-0.8764577896612915 A0.01989742860476149,0.01989742860476149,0,0,0,0.4628349386195617,-0.8646773476764854 A0.05603275977418686,0.05603275977418686,0,0,0,0.46483740071588087,-0.8227309907984061 A0.07993492984621312,0.07993492984621312,0,0,1,0.40564666094138013,-0.8569662627798823 Z\" fill=\"white\" />\n",
       "<path d=\"M0.3909703708999125,-0.8992743395804186 A0.07932869213301669,0.07932869213301669,0,0,0,0.4043874465493063,-0.8560886697636315 A0.3384592562605425,0.3384592562605425,0,0,1,0.4232495033990592,-0.8901473440486627 A0.013411747034603292,0.013411747034603292,0,0,1,0.41046985241542894,-0.9011529296460167 A0.016948820205550694,0.016948820205550694,0,0,1,0.39097037089991243,-0.8992743395804185 L0.3915890801677112,-0.8982778169983723 A0.017028916666794684,0.017028916666794684,0,0,0,0.4102714266224606,-0.9005859620934906 A0.013476560987190763,0.013476560987190763,0,0,0,0.4224692440339265,-0.8897508064179717 A0.3368035614326289,0.3368035614326289,0,0,0,0.40421343186694164,-0.8591147078744277 A0.07993492984620434,0.07993492984620434,0,0,1,0.3915890801677112,-0.8982778169983723 Z\" fill=\"white\" />\n",
       "<path d=\"M0.35257406750829534,-0.8918630697391986 A0.050875337765811914,0.050875337765811914,0,0,0,0.39185684403271226,-0.898800970269342 A0.01694882020556861,0.01694882020556861,0,0,1,0.3824581891787536,-0.9146539877201961 A0.010919179579626756,0.010919179579626756,0,0,1,0.3687501529042862,-0.9174752027175321 A0.07736988150108987,0.07736988150108987,0,0,1,0.35257406750829534,-0.8918630697391986 L0.35482346310452284,-0.8925920207337137 A0.07759457849500041,0.07759457849500041,0,0,0,0.3688650196536701,-0.9167998796424082 A0.01097277015343908,0.01097277015343908,0,0,0,0.38217527121908185,-0.9142065890102566 A0.01702891666681227,0.01702891666681227,0,0,0,0.3906845210466997,-0.8987636153137204 A0.051220194489907535,0.051220194489907535,0,0,1,0.35482346310452284,-0.8925920207337137 Z\" fill=\"white\" />\n",
       "<path d=\"M0.31797555905123276,-0.9199014993859186 A0.05087533776581666,0.05087533776581666,0,0,0,0.3546143345638716,-0.8914334295904598 A0.0500624885956722,0.0500624885956722,0,0,1,0.3537151163334913,-0.9225730442670915 A0.012253158375120938,0.012253158375120938,0,0,1,0.33950273448283375,-0.9295885115686963 A0.023820477541264453,0.023820477541264453,0,0,1,0.31797555905123276,-0.9199014993859186 L0.31930137462708424,-0.9190203941147299 A0.023928105169479272,0.023928105169479272,0,0,0,0.3394373016352637,-0.9289556981379712 A0.01231280218228511,0.01231280218228511,0,0,0,0.35318032093066054,-0.9220737818405913 A0.05024905369933895,0.05024905369933895,0,0,0,0.35285776980787287,-0.8930158161509864 A0.051220194489912815,0.051220194489912815,0,0,1,0.31930137462708424,-0.9190203941147299 Z\" fill=\"white\" />\n",
       "<path d=\"M0.2777235867562287,-0.8662051083005857 A0.37944633698402314,0.37944633698402314,0,0,0,0.3193372929425577,-0.9198102378496269 A0.023820477541254128,0.023820477541254128,0,0,1,0.2970342457535071,-0.9382739676560387 A0.02467882911237423,0.02467882911237423,0,0,1,0.26761191836852827,-0.9348810135163217 A0.24416779018899462,0.24416779018899462,0,0,0,0.27772358675622855,-0.8662051083005856 L0.27888455595260486,-0.8711073368388987 A0.24726254287059568,0.24726254287059568,0,0,1,0.2684735110797299,-0.9334571867660937 A0.024789695500926297,0.024789695500926297,0,0,0,0.29675410862445806,-0.9373445957481795 A0.02392810516946919,0.02392810516946919,0,0,0,0.317911041337348,-0.9191026823055612 A0.3858371659002076,0.3858371659002076,0,0,1,0.2788845559526047,-0.8711073368388986 Z\" fill=\"white\" />\n",
       "<path d=\"M0.21886778203938045,-0.9287117783802635 A0.05684738120620618,0.05684738120620618,0,0,0,0.26886380169750507,-0.9341973424060732 A0.024678829112374432,0.024678829112374432,0,0,1,0.2553988500305738,-0.9552943572463194 A0.013411747034617597,0.013411747034617597,0,0,1,0.23824850503408893,-0.9575795661477193 A0.06079034404453664,0.06079034404453664,0,0,1,0.21886778203938045,-0.9287117783802635 L0.22147287752614594,-0.9292298694656438 A0.06099723661864352,0.06099723661864352,0,0,0,0.23843428149594473,-0.9567917241900606 A0.013476560987204055,0.013476560987204055,0,0,0,0.2550766303852031,-0.9546897841179139 A0.024789695500926717,0.024789695500926717,0,0,0,0.2672001223276178,-0.9341633296845584 A0.05724301679963434,0.05724301679963434,0,0,1,0.22147287752614594,-0.9292298694656438 Z\" fill=\"white\" />\n",
       "<path d=\"M0.18653620245599806,-0.9586471056355212 A0.05684738120621882,0.05684738120621882,0,0,0,0.22108514383153274,-0.9279563362567494 A0.07736988150104834,0.07736988150104834,0,0,1,0.22103329147328937,-0.9621844543048077 A0.012571234569556179,0.012571234569556179,0,0,1,0.20608531087841236,-0.9682589029850309 A0.020395344926818326,0.020395344926818326,0,0,1,0.18653620245599806,-0.9586471056355212 L0.1876944990239801,-0.9578567850527516 A0.020489606074031417,0.020489606074031417,0,0,0,0.20606938474027015,-0.9676411805498845 A0.012632305849876619,0.012632305849876619,0,0,0,0.2204982844505064,-0.9616167274979374 A0.07759457849495938,0.07759457849495938,0,0,0,0.21933268492889207,-0.9299525892388697 A0.05724301679964706,0.05724301679964706,0,0,1,0.1876944990239801,-0.9578567850527516 Z\" fill=\"white\" />\n",
       "<path d=\"M0.14683331200916855,-0.9214031432786203 A0.11012336993144795,0.11012336993144795,0,0,0,0.1877342105613505,-0.9585547274288009 A0.020395344926807647,0.020395344926807647,0,0,1,0.16908686438321946,-0.9733418360589753 A0.01694882020558036,0.01694882020558036,0,0,1,0.14814204025940791,-0.9704696593501723 A1.1240551530050742,1.1240551530050742,0,0,1,0.14683331200916805,-0.9214031432786213 L0.1488337598296977,-0.9246161646996998 A1.092991654137588,1.092991654137588,0,0,0,0.14870731759165212,-0.969511545314344 A0.017028916666823775,0.017028916666823775,0,0,0,0.16890759237788866,-0.972621691748414 A0.02048960607402107,0.02048960607402107,0,0,0,0.18647044506577154,-0.957946942079756 A0.11106805981447436,0.11106805981447436,0,0,1,0.1488337598296978,-0.9246161646996996 Z\" fill=\"white\" />\n",
       "<path d=\"M0.050249871743477545,-0.918539369892613 A0.11012336993145268,0.11012336993145268,0,0,0,0.14975462409907744,-0.9229949604281162 A0.06079034404454147,0.06079034404454147,0,0,1,0.11976714319169623,-0.968986951744212 A0.02703031000730026,0.02703031000730026,0,0,1,0.0851410919515704,-0.9708882264323044 A0.0872234971708691,0.0872234971708691,0,0,1,0.05024987174347748,-0.918539369892613 L0.054806372719398457,-0.9190974611697504 A0.08745095412305579,0.08745095412305579,0,0,0,0.08561481883152393,-0.9694176888074009 A0.027149821397525704,0.027149821397525704,0,0,0,0.11918129293370286,-0.9676698569176372 A0.060997236618648344,0.060997236618648344,0,0,0,0.14597348660980392,-0.9231199137167438 A0.11106805981447937,0.11106805981447937,0,0,1,0.05480637271939846,-0.9190974611697504 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.0008766993763479614,-0.9658051220195756 A0.11012336993145312,0.11012336993145312,0,0,0,0.053964712793725736,-0.9169416877839084 A0.2265164250787334,0.2265164250787334,0,0,1,0.0531909304520537,-0.9763299987288595 A0.0212920588264309,0.0212920588264309,0,0,1,0.02727845068187404,-0.9834821824975647 A0.029877099377315208,0.029877099377315208,0,0,1,-0.0008766993763479688,-0.9658051220195756 L0.0008954118105408707,-0.964782189948964 A0.03000663040896289,0.03000663040896289,0,0,0,0.027380075389597514,-0.9824982698347993 A0.02138988778708448,0.02138988778708448,0,0,0,0.05236882118658338,-0.975258045309643 A0.22616211448337092,0.22616211448337092,0,0,0,0.05120080671885455,-0.920608497914404 A0.1110680598144799,0.1110680598144799,0,0,1,0.0008954118105408693,-0.964782189948964 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.05396471279372496,-0.9169416877839079 A0.1101233699314597,0.1101233699314597,0,0,0,0.0008766993763502512,-0.965805122019578 A0.029877099377305486,0.029877099377305486,0,0,1,-0.027278450681870656,-0.9834821824975671 A0.02129205882643208,0.02129205882643208,0,0,1,-0.053190930452053094,-0.9763299987288601 A0.22651642507874967,0.22651642507874967,0,0,1,-0.05396471279372497,-0.9169416877839079 L-0.051200806718853825,-0.9206084979144036 A0.22616211448338694,0.22616211448338694,0,0,0,-0.052368821186582565,-0.9752580453096431 A0.021389887787085636,0.021389887787085636,0,0,0,-0.027380075389594843,-0.9824982698348006 A0.030006630408953676,0.030006630408953676,0,0,0,-0.0008954118105397402,-0.9647821899489643 A0.1110680598144866,0.1110680598144866,0,0,1,-0.0512008067188538,-0.9206084979144036 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.14975462409907447,-0.9229949604281154 A0.1101233699314598,0.1101233699314598,0,0,0,-0.05024987174347579,-0.9185393698926128 A0.08722349717087155,0.08722349717087155,0,0,1,-0.08514109195156908,-0.9708882264323058 A0.027030310007299056,0.027030310007299056,0,0,1,-0.11976714319169351,-0.9689869517442132 A0.06079034404454385,0.06079034404454385,0,0,1,-0.14975462409907447,-0.9229949604281154 L-0.14597348660980108,-0.9231199137167433 A0.06099723661865066,0.06099723661865066,0,0,0,-0.11918129293370006,-0.9676698569176405 A0.0271498213975242,0.0271498213975242,0,0,0,-0.08561481883152298,-0.9694176888074042 A0.0874509541230582,0.0874509541230582,0,0,0,-0.05480637271939676,-0.9190974611697503 A0.11106805981448672,0.11106805981448672,0,0,1,-0.14597348660980108,-0.9231199137167433 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.18773421056135073,-0.9585547274287998 A0.11012336993145579,0.11012336993145579,0,0,0,-0.1468333120091676,-0.9214031432786193 A1.1240551530048524,1.1240551530048524,0,0,1,-0.14814204025941324,-0.9704696593501793 A0.016948820205585063,0.016948820205585063,0,0,1,-0.16908686438322088,-0.9733418360589734 A0.020395344926803706,0.020395344926803706,0,0,1,-0.1877342105613507,-0.9585547274287998 L-0.18647044506577148,-0.9579469420797548 A0.02048960607401728,0.02048960607401728,0,0,0,-0.16890759237788994,-0.9726216917484124 A0.017028916666828285,0.017028916666828285,0,0,0,-0.14870731759165634,-0.96951154531436 A1.0929916541373796,1.0929916541373796,0,0,0,-0.1488337598296977,-0.9246161646997006 A0.11106805981448255,0.11106805981448255,0,0,1,-0.18647044506577148,-0.957946942079755 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.22108514383153277,-0.9279563362567501 A0.05684738120619697,0.05684738120619697,0,0,0,-0.1865362024559982,-0.9586471056355182 A0.02039534492680753,0.02039534492680753,0,0,1,-0.20608531087841653,-0.9682589029850401 A0.012571234569571096,0.012571234569571096,0,0,1,-0.2210332914732904,-0.9621844543048138 A0.07736988150107835,0.07736988150107835,0,0,1,-0.22108514383153277,-0.9279563362567501 L-0.21933268492889257,-0.9299525892388698 A0.07759457849498899,0.07759457849498899,0,0,0,-0.22049828445050806,-0.9616167274979445 A0.012632305849890781,0.012632305849890781,0,0,0,-0.20606938474027403,-0.9676411805498951 A0.02048960607402061,0.02048960607402061,0,0,0,-0.18769449902397897,-0.9578567850527512 A0.05724301679962452,0.05724301679962452,0,0,1,-0.21933268492889257,-0.9299525892388698 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.26886380169750984,-0.9341973424060752 A0.0568473812062065,0.0568473812062065,0,0,0,-0.21886778203938084,-0.9287117783802622 A0.06079034404453682,0.06079034404453682,0,0,1,-0.23824850503408745,-0.9575795661477148 A0.013411747034619254,0.013411747034619254,0,0,1,-0.2553988500305772,-0.955294357246317 A0.02467882911236514,0.02467882911236514,0,0,1,-0.26886380169750984,-0.9341973424060752 L-0.2672001223276248,-0.9341633296845607 A0.024789695500917332,0.024789695500917332,0,0,0,-0.2550766303852072,-0.9546897841179113 A0.013476560987205849,0.013476560987205849,0,0,0,-0.23843428149594287,-0.9567917241900556 A0.060997236618643515,0.060997236618643515,0,0,0,-0.22147287752614409,-0.9292298694656422 A0.05724301679963434,0.05724301679963434,0,0,1,-0.2672001223276248,-0.9341633296845607 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.277723586756228,-0.8662051083005848 A0.24416779018898252,0.24416779018898252,0,0,0,-0.26761191836852743,-0.9348810135163208 A0.024678829112378033,0.024678829112378033,0,0,1,-0.29703424575350634,-0.9382739676560364 A0.0238204775412549,0.0238204775412549,0,0,1,-0.31933729294255675,-0.9198102378496255 A0.37944633698408203,0.37944633698408203,0,0,0,-0.2777235867562281,-0.8662051083005848 L-0.27888455595260436,-0.8711073368388982 A0.3858371659002681,0.3858371659002681,0,0,1,-0.31791104133734815,-0.9191026823055616 A0.02392810516946968,0.02392810516946968,0,0,0,-0.29675410862445856,-0.9373445957481772 A0.02478969550093026,0.02478969550093026,0,0,0,-0.2684735110797291,-0.9334571867660916 A0.24726254287058344,0.24726254287058344,0,0,1,-0.2788845559526042,-0.8711073368388982 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.35461433456387237,-0.8914334295904579 A0.05087533776581676,0.05087533776581676,0,0,0,-0.31797555905123254,-0.9199014993859194 A0.02382047754123837,0.02382047754123837,0,0,1,-0.3395027344828354,-0.9295885115687023 A0.012253158375113609,0.012253158375113609,0,0,1,-0.3537151163334947,-0.922573044267096 A0.05006248859567204,0.05006248859567204,0,0,1,-0.35461433456387237,-0.8914334295904579 L-0.3528577698078738,-0.8930158161509839 A0.05024905369933885,0.05024905369933885,0,0,0,-0.353180320930664,-0.9220737818405957 A0.012312802182277842,0.012312802182277842,0,0,0,-0.339437301635266,-0.9289556981379755 A0.02392810516945424,0.02392810516945424,0,0,0,-0.31930137462708524,-0.9190203941147274 A0.05122019448991271,0.05122019448991271,0,0,1,-0.3528577698078738,-0.8930158161509839 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.39185684403271487,-0.8988009702693412 A0.050875337765821496,0.050875337765821496,0,0,0,-0.3525740675082939,-0.8918630697391967 A0.07736988150112321,0.07736988150112321,0,0,1,-0.36875015290428725,-0.9174752027175356 A0.010919179579617256,0.010919179579617256,0,0,1,-0.38245818917875196,-0.9146539877201939 A0.01694882020556208,0.01694882020556208,0,0,1,-0.39185684403271487,-0.8988009702693412 L-0.3906845210467017,-0.8987636153137201 A0.017028916666805793,0.017028916666805793,0,0,0,-0.3821752712190805,-0.9142065890102592 A0.01097277015342897,0.01097277015342897,0,0,0,-0.368865019653673,-0.9167998796424172 A0.07759457849503354,0.07759457849503354,0,0,0,-0.35482346310452256,-0.8925920207337131 A0.051220194489917714,0.051220194489917714,0,0,1,-0.3906845210467017,-0.8987636153137201 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.4043874465493055,-0.8560886697636317 A0.07932869213303194,0.07932869213303194,0,0,0,-0.39097037089991127,-0.8992743395804162 A0.016948820205585073,0.016948820205585073,0,0,1,-0.4104698524154252,-0.9011529296460111 A0.01341174703460298,0.01341174703460298,0,0,1,-0.42324950339906375,-0.8901473440486696 A0.3384592562603607,0.3384592562603607,0,0,1,-0.4043874465493056,-0.8560886697636317 L-0.4042134318669413,-0.8591147078744289 A0.3368035614324504,0.3368035614324504,0,0,0,-0.42246924403393016,-0.8897508064179784 A0.01347656098719012,0.01347656098719012,0,0,0,-0.4102714266224582,-0.9005859620934854 A0.017028916666828427,0.017028916666828427,0,0,0,-0.39158908016771066,-0.8982778169983683 A0.07993492984622018,0.07993492984622018,0,0,1,-0.40421343186694125,-0.8591147078744289 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.4675244313982309,-0.8209611972772461 A0.07932869213301989,0.07932869213301989,0,0,0,-0.4029405858738728,-0.8583288947289502 A0.05006248859567674,0.05006248859567674,0,0,1,-0.4411583403171617,-0.8775371341550756 A0.01980554060876167,0.01980554060876167,0,0,1,-0.46367388938353105,-0.8654080534308596 A0.05583439735402805,0.05583439735402805,0,0,1,-0.4675244313982309,-0.8209611972772461 L-0.46483740071588103,-0.8227309907984073 A0.05603275977418456,0.05603275977418456,0,0,0,-0.4628349386195602,-0.8646773476764842 A0.019897428604774406,0.019897428604774406,0,0,0,-0.4410118848218288,-0.8764577896612888 A0.05024905369934344,0.05024905369934344,0,0,0,-0.40564666094138013,-0.8569662627798824 A0.0799349298462079,0.0799349298462079,0,0,1,-0.464837400715881,-0.8227309907984073 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.5125683959579042,-0.8331159560228436 A0.07932869213300595,0.07932869213300595,0,0,0,-0.4646947207441528,-0.821110660773145 A0.2265164250787601,0.2265164250787601,0,0,1,-0.48491086369679787,-0.857109977242259 A0.01437270582813643,0.01437270582813643,0,0,1,-0.5024012981537409,-0.8522775980390624 A0.019027377176737498,0.019027377176737498,0,0,1,-0.5125683959579042,-0.8331159560228435 L-0.5112521196324006,-0.8330921386936029 A0.019116102008426797,0.019116102008426797,0,0,0,-0.5020091811900907,-0.8517522156074517 A0.014441746506354651,0.014441746506354651,0,0,0,-0.4850185748495414,-0.8561875795810746 A0.22616211448339715,0.22616211448339715,0,0,0,-0.4675725135711215,-0.822552212963569 A0.07993492984619374,0.07993492984619374,0,0,1,-0.5112521196324006,-0.8330921386936029 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.5285007982853223,-0.7908891229820029 A0.06199307363871133,0.06199307363871133,0,0,0,-0.5115818618185684,-0.8336627269923392 A0.019027377176746567,0.019027377176746567,0,0,1,-0.532519321815754,-0.834660334597095 A0.012806301669818911,0.012806301669818911,0,0,1,-0.5441358642759475,-0.82316493866828 A0.10638443580012823,0.10638443580012823,0,0,1,-0.5285007982853223,-0.7908891229820029 L-0.5278982566371518,-0.793623190413975 A0.10660058750703813,0.10660058750703813,0,0,0,-0.5433951712759941,-0.8228385320240116 A0.012868423965526168,0.012868423965526168,0,0,0,-0.5322724858093667,-0.8341017765554817 A0.019116102008435217,0.019116102008435217,0,0,0,-0.5122608037393563,-0.8325348518236814 A0.06243420032552439,0.06243420032552439,0,0,1,-0.5278982566371518,-0.793623190413975 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.5801023599731169,-0.7718023637240996 A0.06199307363871704,0.06199307363871704,0,0,0,-0.5268425679135892,-0.7927167699728711 A0.05583439735402437,0.05583439735402437,0,0,1,-0.5591493923644649,-0.8114576828194521 A0.015139755103962595,0.015139755103962595,0,0,1,-0.5759987019887722,-0.8015024238158145 A0.031239919474260837,0.031239919474260837,0,0,1,-0.5801023599731169,-0.7718023637240996 L-0.5782530405351068,-0.7726777685366935 A0.031374074135787536,0.031374074135787536,0,0,0,-0.5753791879162878,-0.8010008978003507 A0.01521212958492286,0.01521212958492286,0,0,0,-0.5589965532165441,-0.810580595919642 A0.05603275977418076,0.05603275977418076,0,0,0,-0.5295106235795858,-0.7918703956173468 A0.06243420032552987,0.06243420032552987,0,0,1,-0.5782530405351068,-0.7726777685366935 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.5423536447963253,-0.6935032337638963 A1.752880766696576,1.752880766696576,0,0,0,-0.5790975270948524,-0.7732409207828638 A0.03123991947423919,0.03123991947423919,0,0,1,-0.6152446083035903,-0.760822465740897 A0.03510586231139183,0.03510586231139183,0,0,1,-0.6320705335901065,-0.7232693018919775 A0.24416779018898682,0.24416779018898682,0,0,0,-0.5423536447963253,-0.6935032337638968 L-0.5475834840497359,-0.6974911261993184 A0.24726254287058771,0.24726254287058771,0,0,1,-0.6297071281903437,-0.7233314191735862 A0.035252523544414015,0.035252523544414015,0,0,0,-0.6143708186738545,-0.7598373189823395 A0.031374074135766296,0.031374074135766296,0,0,0,-0.5792643018928307,-0.7712013602086251 A1.8601286066471663,1.8601286066471663,0,0,1,-0.5475834840497362,-0.6974911261993157 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.6578021747454569,-0.6552580529495635 A0.08972107003110584,0.08972107003110584,0,0,0,-0.630345278617521,-0.7243322985547646 A0.035105862311386855,0.035105862311386855,0,0,1,-0.6666313687046291,-0.7229701155768387 A0.02039534492680667,0.02039534492680667,0,0,1,-0.6828001385250443,-0.70247988279078 A0.10638443580018256,0.10638443580018256,0,0,1,-0.6578021747454569,-0.6552580529495635 L-0.6567448855168095,-0.6591997656837534 A0.10660058750709188,0.10660058750709188,0,0,0,-0.6816135555141394,-0.7021171294310352 A0.020489606074020172,0.020489606074020172,0,0,0,-0.6661091672617679,-0.7220979991038357 A0.03525252354440905,0.03525252354440905,0,0,0,-0.6314733939165911,-0.7222548133795813 A0.09043506171001298,0.09043506171001298,0,0,1,-0.6567448855168095,-0.6591997656837534 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.7243322985547612,-0.6303452786175207 A0.0897210700311057,0.0897210700311057,0,0,0,-0.6552580529495631,-0.6578021747454574 A0.10638443580018259,0.10638443580018259,0,0,1,-0.7024798827907803,-0.6828001385250457 A0.020395344926804202,0.020395344926804202,0,0,1,-0.7229701155768391,-0.6666313687046324 A0.03510586231138969,0.03510586231138969,0,0,1,-0.7243322985547612,-0.6303452786175207 L-0.7222548133795792,-0.6314733939165909 A0.03525252354441175,0.03525252354441175,0,0,0,-0.7220979991038359,-0.6661091672617703 A0.02048960607401785,0.02048960607401785,0,0,0,-0.702117129431035,-0.6816135555141403 A0.10660058750709202,0.10660058750709202,0,0,0,-0.6591997656837526,-0.6567448855168101 A0.0904350617100128,0.0904350617100128,0,0,1,-0.7222548133795792,-0.6314733939165909 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.6935032337638963,-0.5423536447963271 A0.244167790189007,0.244167790189007,0,0,0,-0.7232693018919766,-0.6320705335901066 A0.03510586231138957,0.03510586231138957,0,0,1,-0.7608224657408943,-0.6152446083035895 A0.031239919474245387,0.031239919474245387,0,0,1,-0.7732409207828702,-0.579097527094858 A1.752880766696532,1.752880766696532,0,0,0,-0.6935032337638967,-0.5423536447963271 L-0.697491126199317,-0.547583484049738 A1.8601286066471172,1.8601286066471172,0,0,1,-0.7712013602086228,-0.5792643018928241 A0.031374074135772194,0.031374074135772194,0,0,0,-0.7598373189823373,-0.614370818673854 A0.035252523544411794,0.035252523544411794,0,0,0,-0.7233314191735859,-0.6297071281903448 A0.24726254287060878,0.24726254287060878,0,0,1,-0.6974911261993183,-0.5475834840497378 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.7927167699728707,-0.5268425679135877 A0.06199307363871121,0.06199307363871121,0,0,0,-0.7718023637240988,-0.5801023599731183 A0.031239919474255307,0.031239919474255307,0,0,1,-0.8015024238158128,-0.5759987019887727 A0.015139755103967393,0.015139755103967393,0,0,1,-0.81145768281945,-0.5591493923644641 A0.05583439735404496,0.05583439735404496,0,0,1,-0.7927167699728707,-0.5268425679135877 L-0.7918703956173461,-0.5295106235795852 A0.05603275977420117,0.05603275977420117,0,0,0,-0.8105805959196399,-0.5589965532165435 A0.01521212958492748,0.01521212958492748,0,0,0,-0.8010008978003492,-0.5753791879162885 A0.031374074135782075,0.031374074135782075,0,0,0,-0.7726777685366929,-0.5782530405351084 A0.06243420032552407,0.06243420032552407,0,0,1,-0.7918703956173461,-0.5295106235795852 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8336627269923407,-0.5115818618185695 A0.06199307363870704,0.06199307363870704,0,0,0,-0.7908891229820034,-0.5285007982853235 A0.10638443580017283,0.10638443580017283,0,0,1,-0.8231649386682852,-0.544135864275953 A0.012806301669812305,0.012806301669812305,0,0,1,-0.8346603345970987,-0.5325193218157528 A0.019027377176726146,0.019027377176726146,0,0,1,-0.8336627269923407,-0.5115818618185695 L-0.83253485182368,-0.5122608037393571 A0.01911610200841564,0.01911610200841564,0,0,0,-0.8341017765554826,-0.532272485809364 A0.012868423965520008,0.012868423965520008,0,0,0,-0.8228385320240146,-0.5433951712759982 A0.10660058750708226,0.10660058750708226,0,0,0,-0.7936231904139741,-0.5278982566371531 A0.06243420032551973,0.06243420032551973,0,0,1,-0.83253485182368,-0.5122608037393571 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8211106607731451,-0.46469472074415363 A0.0793286921330288,0.0793286921330288,0,0,0,-0.8331159560228458,-0.5125683959579089 A0.019027377176740294,0.019027377176740294,0,0,1,-0.85227759803906,-0.5024012981537436 A0.01437270582814988,0.01437270582814988,0,0,1,-0.8571099772422599,-0.4849108636967993 A0.22651642507873115,0.22651642507873115,0,0,1,-0.8211106607731451,-0.46469472074415363 L-0.8225522129635687,-0.46757251357112206 A0.22616211448336868,0.22616211448336868,0,0,0,-0.8561875795810747,-0.48501857484954214 A0.014441746506367821,0.014441746506367821,0,0,0,-0.851752215607449,-0.5020091811900934 A0.019116102008429493,0.019116102008429493,0,0,0,-0.833092138693605,-0.5112521196324054 A0.07993492984621695,0.07993492984621695,0,0,1,-0.8225522129635687,-0.46757251357112206 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8583288947289495,-0.40294058587387355 A0.0793286921330197,0.0793286921330197,0,0,0,-0.8209611972772448,-0.4675244313982302 A0.05583439735403398,0.05583439735403398,0,0,1,-0.8654080534308625,-0.4636738893835331 A0.019805540608752656,0.019805540608752656,0,0,1,-0.8775371341550803,-0.441158340317163 A0.050062488595680354,0.050062488595680354,0,0,1,-0.8583288947289494,-0.4029405858738736 L-0.8569662627798819,-0.4056466609413806 A0.05024905369934699,0.05024905369934699,0,0,0,-0.8764577896612911,-0.4410118848218281 A0.01989742860476605,0.01989742860476605,0,0,0,-0.8646773476764842,-0.4628349386195616 A0.056032759774190345,0.056032759774190345,0,0,0,-0.822730990798406,-0.4648374007158811 A0.07993492984620754,0.07993492984620754,0,0,1,-0.8569662627798819,-0.4056466609413806 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8992743395804111,-0.39097037089991116 A0.07932869213302861,0.07932869213302861,0,0,0,-0.8560886697636314,-0.4043874465493058 A0.33845925626031076,0.33845925626031076,0,0,1,-0.8901473440486594,-0.4232495033990571 A0.013411747034597849,0.013411747034597849,0,0,1,-0.9011529296460051,-0.41046985241542433 A0.016948820205586215,0.016948820205586215,0,0,1,-0.8992743395804111,-0.39097037089991116 L-0.8982778169983626,-0.3915890801677106 A0.017028916666829753,0.017028916666829753,0,0,0,-0.9005859620934783,-0.4102714266224566 A0.013476560987185563,0.013476560987185563,0,0,0,-0.8897508064179682,-0.42246924403392316 A0.33680356143240137,0.33680356143240137,0,0,0,-0.8591147078744286,-0.4042134318669414 A0.07993492984621671,0.07993492984621671,0,0,1,-0.8982778169983626,-0.3915890801677106 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8918630697391973,-0.35257406750829445 A0.05087533776582242,0.05087533776582242,0,0,0,-0.8988009702693407,-0.39185684403271315 A0.01694882020557413,0.01694882020557413,0,0,1,-0.9146539877201927,-0.3824581891787531 A0.010919179579626207,0.010919179579626207,0,0,1,-0.9174752027175306,-0.3687501529042868 A0.07736988150109493,0.07736988150109493,0,0,1,-0.8918630697391973,-0.35257406750829445 L-0.8925920207337134,-0.35482346310452245 A0.07759457849500537,0.07759457849500537,0,0,0,-0.9167998796424148,-0.3688650196536735 A0.010972770153437332,0.010972770153437332,0,0,0,-0.91420658901026,-0.38217527121908185 A0.01702891666681762,0.01702891666681762,0,0,0,-0.8987636153137196,-0.3906845210467006 A0.05122019448991857,0.05122019448991857,0,0,1,-0.8925920207337134,-0.35482346310452245 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9199014993859154,-0.31797555905123365 A0.05087533776582214,0.05087533776582214,0,0,0,-0.8914334295904591,-0.354614334563872 A0.050062488595689056,0.050062488595689056,0,0,1,-0.9225730442670915,-0.3537151163334938 A0.012253158375120667,0.012253158375120667,0,0,1,-0.929588511568699,-0.3395027344828369 A0.023820477541251446,0.023820477541251446,0,0,1,-0.9199014993859154,-0.31797555905123365 L-0.9190203941147262,-0.3193013746270852 A0.02392810516946682,0.02392810516946682,0,0,0,-0.9289556981379771,-0.3394373016352694 A0.012312802182283995,0.012312802182283995,0,0,0,-0.9220737818405962,-0.35318032093066476 A0.050249053699355554,0.050249053699355554,0,0,0,-0.893015816150985,-0.35285776980787414 A0.051220194489918276,0.051220194489918276,0,0,1,-0.9190203941147262,-0.3193013746270852 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8662051083005857,-0.2777235867562287 A0.3794463369841063,0.3794463369841063,0,0,0,-0.9198102378496278,-0.31933729294255847 A0.023820477541251026,0.023820477541251026,0,0,1,-0.9382739676560389,-0.2970342457535097 A0.024678829112373193,0.024678829112373193,0,0,1,-0.9348810135163221,-0.2676119183685284 A0.24416779018899804,0.24416779018899804,0,0,0,-0.8662051083005856,-0.27772358675622866 L-0.8711073368388988,-0.2788845559526048 A0.24726254287059932,0.24726254287059932,0,0,1,-0.933457186766094,-0.26847351107972983 A0.024789695500925493,0.024789695500925493,0,0,0,-0.9373445957481795,-0.2967541086244607 A0.023928105169466102,0.023928105169466102,0,0,0,-0.9191026823055612,-0.3179110413373481 A0.3858371659002933,0.3858371659002933,0,0,1,-0.8711073368388988,-0.27888455595260486 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9287117783802628,-0.21886778203938093 A0.056847381206205874,0.056847381206205874,0,0,0,-0.9341973424060731,-0.2688638016975057 A0.02467882911235782,0.02467882911235782,0,0,1,-0.9552943572463187,-0.25539885003057816 A0.013411747034613012,0.013411747034613012,0,0,1,-0.9575795661477121,-0.2382485050340856 A0.06079034404453001,0.06079034404453001,0,0,1,-0.9287117783802628,-0.21886778203938093 L-0.9292298694656425,-0.22147287752614542 A0.06099723661863704,0.06099723661863704,0,0,0,-0.9567917241900548,-0.23843428149594187 A0.013476560987199526,0.013476560987199526,0,0,0,-0.954689784117914,-0.25507663038520756 A0.024789695500910466,0.024789695500910466,0,0,0,-0.9341633296845585,-0.26720012232761997 A0.05724301679963377,0.05724301679963377,0,0,1,-0.9292298694656425,-0.2214728775261454 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9586471056355198,-0.1865362024559983 A0.056847381206200996,0.056847381206200996,0,0,0,-0.9279563362567493,-0.22108514383153322 A0.07736988150104947,0.07736988150104947,0,0,1,-0.9621844543048131,-0.2210332914732915 A0.012571234569547653,0.012571234569547653,0,0,1,-0.9682589029850363,-0.2060853108784187 A0.020395344926812758,0.020395344926812758,0,0,1,-0.9586471056355198,-0.1865362024559983 L-0.957856785052752,-0.18769449902397942 A0.020489606074025744,0.020489606074025744,0,0,0,-0.9676411805498932,-0.2060693847402777 A0.012632305849867666,0.012632305849867666,0,0,0,-0.9616167274979467,-0.22049828445050973 A0.07759457849496047,0.07759457849496047,0,0,0,-0.9299525892388694,-0.21933268492889268 A0.05724301679962864,0.05724301679962864,0,0,1,-0.957856785052752,-0.1876944990239794 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9214031432786196,-0.14683331200916774 A0.11012336993146014,0.11012336993146014,0,0,0,-0.9585547274287997,-0.18773421056135134 A0.020395344926804046,0.020395344926804046,0,0,1,-0.9733418360589732,-0.1690868643832187 A0.016948820205580466,0.016948820205580466,0,0,1,-0.9704696593501673,-0.14814204025941546 A1.124055153004897,1.124055153004897,0,0,1,-0.9214031432786188,-0.14683331200916816 L-0.9246161646997003,-0.1488337598296976 A1.0929916541374212,1.0929916541374212,0,0,0,-0.9695115453143657,-0.14870731759165157 A0.017028916666823584,0.017028916666823584,0,0,0,-0.9726216917484134,-0.1689075923778871 A0.020489606074017664,0.020489606074017664,0,0,0,-0.9579469420797541,-0.1864704450657716 A0.11106805981448693,0.11106805981448693,0,0,1,-0.9246161646996996,-0.14883375982969785 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9185393698926126,-0.050249871743477 A0.11012336993145855,0.11012336993145855,0,0,0,-0.9229949604281156,-0.14975462409907736 A0.06079034404454167,0.06079034404454167,0,0,1,-0.9689869517442123,-0.11976714319169679 A0.027030310007300204,0.027030310007300204,0,0,1,-0.9708882264323027,-0.08514109195157055 A0.08722349717087163,0.08722349717087163,0,0,1,-0.9185393698926126,-0.050249871743476976 L-0.91909746116975,-0.054806372719398005 A0.08745095412305827,0.08745095412305827,0,0,0,-0.9694176888074005,-0.08561481883152446 A0.02714982139752545,0.02714982139752545,0,0,0,-0.9676698569176391,-0.11918129293370365 A0.06099723661864844,0.06099723661864844,0,0,0,-0.9231199137167438,-0.14597348660980503 A0.11106805981448539,0.11106805981448539,0,0,1,-0.91909746116975,-0.05480637271939802 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9658051220195756,0.0008766993763485165 A0.11012336993145835,0.11012336993145835,0,0,0,-0.9169416877839073,-0.05396471279372592 A0.22651642507877337,0.22651642507877337,0,0,1,-0.9763299987288612,-0.053190930452054086 A0.021292058826426923,0.021292058826426923,0,0,1,-0.9834821824975657,-0.02727845068187412 A0.029877099377315298,0.029877099377315298,0,0,1,-0.9658051220195756,0.0008766993763484887 L-0.9647821899489621,-0.0008954118105414244 A0.03000663040896325,0.03000663040896325,0,0,0,-0.9824982698347999,-0.027380075389598385 A0.021389887787080522,0.021389887787080522,0,0,0,-0.9752580453096447,-0.052368821186583814 A0.2261621144834103,0.2261621144834103,0,0,0,-0.920608497914403,-0.05120080671885485 A0.11106805981448517,0.11106805981448517,0,0,1,-0.9647821899489621,-0.0008954118105414244 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9169416877839076,0.053964712793724945 A0.11012336993145541,0.11012336993145541,0,0,0,-0.9658051220195771,-0.000876699376349932 A0.029877099377315117,0.029877099377315117,0,0,1,-0.9834821824975641,0.027278450681871215 A0.02129205882643265,0.02129205882643265,0,0,1,-0.9763299987288586,0.05319093045205279 A0.2265164250787832,0.2265164250787832,0,0,1,-0.9169416877839076,0.05396471279372497 L-0.9206084979144031,0.05120080671885388 A0.22616211448342002,0.22616211448342002,0,0,0,-0.9752580453096434,0.05236882118658254 A0.02138988778708609,0.02138988778708609,0,0,0,-0.9824982698347986,0.02738007538959562 A0.030006630408963023,0.030006630408963023,0,0,0,-0.9647821899489638,0.0008954118105397731 A0.11106805981448215,0.11106805981448215,0,0,1,-0.920608497914403,0.051200806718853846 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9229949604281158,0.14975462409907506 A0.11012336993145845,0.11012336993145845,0,0,0,-0.9185393698926133,0.050249871743476955 A0.08722349717087165,0.08722349717087165,0,0,1,-0.9708882264323045,0.08514109195156994 A0.027030310007295683,0.027030310007295683,0,0,1,-0.9689869517442106,0.11976714319169428 A0.06079034404454907,0.06079034404454907,0,0,1,-0.9229949604281158,0.14975462409907503 L-0.9231199137167438,0.14597348660980244 A0.060997236618655734,0.060997236618655734,0,0,0,-0.9676698569176373,0.11918129293370112 A0.02714982139752111,0.02714982139752111,0,0,0,-0.9694176888074023,0.08561481883152372 A0.08745095412305827,0.08745095412305827,0,0,0,-0.9190974611697507,0.05480637271939788 A0.11106805981448532,0.11106805981448532,0,0,1,-0.9231199137167438,0.14597348660980242 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9585547274288005,0.18773421056135203 A0.11012336993145823,0.11012336993145823,0,0,0,-0.92140314327862,0.14683331200916827 A1.1240551530048488,1.1240551530048488,0,0,1,-0.9704696593501623,0.14814204025941258 A0.016948820205579408,0.016948820205579408,0,0,1,-0.9733418360589754,0.16908686438321974 A0.02039534492679847,0.02039534492679847,0,0,1,-0.9585547274288005,0.18773421056135203 L-0.9579469420797572,0.18647044506577387 A0.020489606074011932,0.020489606074011932,0,0,0,-0.9726216917484163,0.1689075923778892 A0.017028916666822543,0.017028916666822543,0,0,0,-0.9695115453143636,0.14870731759165062 A1.0929916541373759,1.0929916541373759,0,0,0,-0.9246161646996996,0.14883375982969704 A0.11106805981448506,0.11106805981448506,0,0,1,-0.9579469420797572,0.18647044506577387 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.9279563362567493,0.2210851438315328 A0.05684738120621144,0.05684738120621144,0,0,0,-0.958647105635518,0.186536202455997 A0.02039534492679949,0.02039534492679949,0,0,1,-0.9682589029850425,0.20608531087841936 A0.012571234569554382,0.012571234569554382,0,0,1,-0.9621844543048158,0.2210332914732908 A0.07736988150107313,0.07736988150107313,0,0,1,-0.9279563362567493,0.22108514383153277 L-0.9299525892388707,0.2193326849288923 A0.07759457849498379,0.07759457849498379,0,0,0,-0.9616167274979451,0.22049828445050812 A0.012632305849874728,0.012632305849874728,0,0,0,-0.967641180549895,0.20606938474027717 A0.020489606074013258,0.020489606074013258,0,0,0,-0.9578567850527474,0.18769449902398044 A0.05724301679963983,0.05724301679963983,0,0,1,-0.9299525892388707,0.2193326849288923 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.934197342406073,0.26886380169750457 A0.0568473812062061,0.0568473812062061,0,0,0,-0.9287117783802626,0.21886778203937984 A0.06079034404452792,0.06079034404452792,0,0,1,-0.957579566147716,0.23824850503408598 A0.013411747034611137,0.013411747034611137,0,0,1,-0.955294357246322,0.2553988500305752 A0.024678829112361775,0.024678829112361775,0,0,1,-0.934197342406073,0.26886380169750457 L-0.9341633296845584,0.26720012232761753 A0.02478969550091438,0.02478969550091438,0,0,0,-0.9546897841179172,0.25507663038520456 A0.01347656098719773,0.01347656098719773,0,0,0,-0.9567917241900583,0.2384342814959421 A0.06099723661863495,0.06099723661863495,0,0,0,-0.9292298694656431,0.22147287752614492 A0.05724301679963434,0.05724301679963434,0,0,1,-0.9341633296845584,0.26720012232761753 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8662051083005848,0.2777235867562273 A0.2441677901890114,0.2441677901890114,0,0,0,-0.9348810135163227,0.2676119183685264 A0.024678829112373336,0.024678829112373336,0,0,1,-0.9382739676560379,0.2970342457535065 A0.023820477541251727,0.023820477541251727,0,0,1,-0.9198102378496267,0.31933729294255575 A0.3794463369840711,0.3794463369840711,0,0,0,-0.8662051083005848,0.2777235867562274 L-0.8711073368388984,0.2788845559526037 A0.38583716590025713,0.38583716590025713,0,0,1,-0.9191026823055611,0.31791104133734627 A0.02392810516946689,0.02392810516946689,0,0,0,-0.9373445957481784,0.2967541086244575 A0.024789695500925486,0.024789695500925486,0,0,0,-0.933457186766094,0.2684735110797281 A0.24726254287061317,0.24726254287061317,0,0,1,-0.8711073368388984,0.2788845559526036 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8914334295904589,0.354614334563872 A0.050875337765822565,0.050875337765822565,0,0,0,-0.9199014993859196,0.31797555905122993 A0.023820477541259072,0.023820477541259072,0,0,1,-0.9295885115687004,0.3395027344828372 A0.012253158375106462,0.012253158375106462,0,0,1,-0.9225730442670919,0.35371511633349306 A0.0500624885956928,0.0500624885956928,0,0,1,-0.8914334295904589,0.354614334563872 L-0.8930158161509849,0.35285776980787376 A0.05024905369935939,0.05024905369935939,0,0,0,-0.9220737818405927,0.3531803209306627 A0.012312802182270821,0.012312802182270821,0,0,0,-0.9289556981379747,0.33943730163526803 A0.023928105169474342,0.023928105169474342,0,0,0,-0.9190203941147284,0.3193013746270825 A0.05122019448991872,0.05122019448991872,0,0,1,-0.8930158161509849,0.3528577698078738 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8988009702693418,0.39185684403271054 A0.05087533776582834,0.05087533776582834,0,0,0,-0.8918630697391982,0.3525740675082935 A0.07736988150105217,0.07736988150105217,0,0,1,-0.9174752027175352,0.3687501529042861 A0.010919179579633408,0.010919179579633408,0,0,1,-0.91465398772019,0.38245818917874996 A0.01694882020557516,0.01694882020557516,0,0,1,-0.8988009702693418,0.39185684403271054 L-0.8987636153137207,0.3906845210466977 A0.01702891666681864,0.01702891666681864,0,0,0,-0.9142065890102529,0.3821752712190785 A0.01097277015344516,0.01097277015344516,0,0,0,-0.9167998796424138,0.3688650196536705 A0.077594578494963,0.077594578494963,0,0,0,-0.8925920207337145,0.354823463104522 A0.05122019448992472,0.05122019448992472,0,0,1,-0.8987636153137207,0.3906845210466977 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8560886697636313,0.40438744654930525 A0.07932869213301989,0.07932869213301989,0,0,0,-0.8992743395804121,0.39097037089991105 A0.01694882020558129,0.01694882020558129,0,0,1,-0.9011529296460046,0.410469852415424 A0.0134117470346116,0.0134117470346116,0,0,1,-0.8901473440486626,0.423249503399059 A0.3384592562602873,0.3384592562602873,0,0,1,-0.8560886697636313,0.40438744654930525 L-0.8591147078744277,0.40421343186694053 A0.3368035614323783,0.3368035614323783,0,0,0,-0.8897508064179751,0.4224692440339279 A0.013476560987198273,0.013476560987198273,0,0,0,-0.9005859620934823,0.4102714266224584 A0.017028916666824344,0.017028916666824344,0,0,0,-0.8982778169983678,0.39158908016770994 A0.07993492984620774,0.07993492984620774,0,0,1,-0.8591147078744278,0.40421343186694064 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8209611972772463,0.4675244313982291 A0.07932869213301975,0.07932869213301975,0,0,0,-0.8583288947289502,0.4029405858738729 A0.050062488595676344,0.050062488595676344,0,0,1,-0.8775371341550768,0.44115834031716145 A0.019805540608752382,0.019805540608752382,0,0,1,-0.8654080534308604,0.46367388938353077 A0.055834397354033866,0.055834397354033866,0,0,1,-0.8209611972772463,0.4675244313982291 L-0.8227309907984075,0.46483740071588014 A0.056032759774190186,0.056032759774190186,0,0,0,-0.8646773476764853,0.4628349386195603 A0.019897428604765306,0.019897428604765306,0,0,0,-0.8764577896612903,0.4410118848218287 A0.05024905369934308,0.05024905369934308,0,0,0,-0.8569662627798824,0.40564666094138024 A0.07993492984620766,0.07993492984620766,0,0,1,-0.8227309907984075,0.46483740071588014 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.8331159560228469,0.5125683959579065 A0.0793286921330125,0.0793286921330125,0,0,0,-0.8211106607731454,0.46469472074415175 A0.2265164250787713,0.2265164250787713,0,0,1,-0.8571099772422593,0.48491086369679676 A0.014372705828156626,0.014372705828156626,0,0,1,-0.8522775980390542,0.5024012981537374 A0.019027377176740766,0.019027377176740766,0,0,1,-0.8331159560228469,0.5125683959579065 L-0.8330921386936059,0.5112521196324029 A0.019116102008429885,0.019116102008429885,0,0,0,-0.8517522156074445,0.5020091811900874 A0.01444174650637422,0.01444174650637422,0,0,0,-0.8561875795810758,0.48501857484954053 A0.22616211448340817,0.22616211448340817,0,0,0,-0.8225522129635692,0.4675725135711203 A0.07993492984620026,0.07993492984620026,0,0,1,-0.8330921386936059,0.5112521196324029 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.7908891229820032,0.5285007982853209 A0.061993073638721016,0.061993073638721016,0,0,0,-0.8336627269923392,0.5115818618185686 A0.0190273771767409,0.0190273771767409,0,0,1,-0.8346603345970968,0.5325193218157577 A0.012806301669811507,0.012806301669811507,0,0,1,-0.8231649386682885,0.5441358642759528 A0.10638443580017748,0.10638443580017748,0,0,1,-0.7908891229820032,0.5285007982853209 L-0.7936231904139749,0.5278982566371504 A0.10660058750708701,0.10660058750708701,0,0,0,-0.8228385320240196,0.5433951712759995 A0.0128684239655188,0.0128684239655188,0,0,0,-0.8341017765554827,0.5322724858093703 A0.019116102008429885,0.019116102008429885,0,0,0,-0.8325348518236805,0.5122608037393565 A0.062434200325534074,0.062434200325534074,0,0,1,-0.7936231904139749,0.5278982566371504 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.771802363724099,0.5801023599731171 A0.061993073638721426,0.061993073638721426,0,0,0,-0.7927167699728709,0.526842567913589 A0.055834397354028335,0.055834397354028335,0,0,1,-0.8114576828194482,0.5591493923644603 A0.015139755103963148,0.015139755103963148,0,0,1,-0.8015024238158105,0.5759987019887717 A0.031239919474248555,0.031239919474248555,0,0,1,-0.771802363724099,0.5801023599731171 L-0.7726777685366932,0.578253040535108 A0.03137407413577542,0.03137407413577542,0,0,0,-0.8010008978003493,0.5753791879162887 A0.015212129584923021,0.015212129584923021,0,0,0,-0.8105805959196406,0.5589965532165412 A0.05603275977418463,0.05603275977418463,0,0,0,-0.7918703956173467,0.529510623579586 A0.06243420032553457,0.06243420032553457,0,0,1,-0.7726777685366932,0.578253040535108 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.6935032337638964,0.5423536447963258 A1.7528807666972208,1.7528807666972208,0,0,0,-0.7732409207828776,0.5790975270948593 A0.031239919474251476,0.031239919474251476,0,0,1,-0.7608224657408946,0.6152446083035891 A0.03510586231138909,0.03510586231138909,0,0,1,-0.7232693018919787,0.6320705335901085 A0.24416779018900345,0.24416779018900345,0,0,0,-0.6935032337638962,0.5423536447963261 L-0.6974911261993181,0.5475834840497367 A0.2472625428706048,0.2472625428706048,0,0,1,-0.7233314191735878,0.6297071281903467 A0.035252523544411246,0.035252523544411246,0,0,0,-0.7598373189823381,0.614370818673854 A0.031374074135778154,0.031374074135778154,0,0,0,-0.7712013602086304,0.5792643018928251 A1.860128606647889,1.860128606647889,0,0,1,-0.6974911261993164,0.5475834840497367 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.6552580529495637,0.6578021747454571 A0.08972107003110198,0.08972107003110198,0,0,0,-0.7243322985547621,0.6303452786175213 A0.03510586231139677,0.03510586231139677,0,0,1,-0.7229701155768399,0.6666313687046288 A0.02039534492680405,0.02039534492680405,0,0,1,-0.7024798827907798,0.682800138525045 A0.10638443580016647,0.10638443580016647,0,0,1,-0.6552580529495637,0.6578021747454571 L-0.6591997656837534,0.6567448855168099 A0.10660058750707609,0.10660058750707609,0,0,0,-0.7021171294310352,0.6816135555141404 A0.020489606074017605,0.020489606074017605,0,0,0,-0.7220979991038385,0.6661091672617678 A0.03525252354441837,0.03525252354441837,0,0,0,-0.7222548133795825,0.6314733939165914 A0.09043506171000909,0.09043506171000909,0,0,1,-0.6591997656837534,0.6567448855168099 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.6303452786175217,0.7243322985547608 A0.0897210700311059,0.0897210700311059,0,0,0,-0.6578021747454578,0.6552580529495627 A0.10638443580017147,0.10638443580017147,0,0,1,-0.6828001385250445,0.7024798827907786 A0.020395344926790394,0.020395344926790394,0,0,1,-0.6666313687046317,0.7229701155768389 A0.03510586231138609,0.03510586231138609,0,0,1,-0.6303452786175217,0.7243322985547608 L-0.6314733939165917,0.7222548133795796 A0.0352525235444083,0.0352525235444083,0,0,0,-0.6661091672617706,0.7220979991038367 A0.020489606074004307,0.020489606074004307,0,0,0,-0.6816135555141398,0.7021171294310341 A0.10660058750708101,0.10660058750708101,0,0,0,-0.6567448855168103,0.6591997656837523 A0.09043506171001289,0.09043506171001289,0,0,1,-0.6314733939165917,0.7222548133795796 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.5423536447963274,0.6935032337638964 A0.24416779018899584,0.24416779018899584,0,0,0,-0.6320705335901066,0.7232693018919767 A0.03510586231138413,0.03510586231138413,0,0,1,-0.6152446083035914,0.7608224657408931 A0.031239919474251407,0.031239919474251407,0,0,1,-0.5790975270948587,0.773240920782865 A1.7528807666966124,1.7528807666966124,0,0,0,-0.5423536447963273,0.6935032337638969 L-0.5475834840497398,0.6974911261993203 A1.860128606647208,1.860128606647208,0,0,1,-0.5792643018928318,0.7712013602086395 A0.03137407413577797,0.03137407413577797,0,0,0,-0.6143708186738576,0.7598373189823374 A0.03525252354440615,0.03525252354440615,0,0,0,-0.6297071281903467,0.7233314191735871 A0.2472625428705971,0.2472625428705971,0,0,1,-0.54758348404974,0.6974911261993185 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.5268425679135897,0.7927167699728697 A0.061993073638711704,0.061993073638711704,0,0,0,-0.5801023599731171,0.7718023637241 A0.03123991947425877,0.03123991947425877,0,0,1,-0.5759987019887701,0.8015024238158109 A0.015139755103963938,0.015139755103963938,0,0,1,-0.5591493923644621,0.8114576828194472 A0.05583439735402127,0.05583439735402127,0,0,1,-0.5268425679135897,0.7927167699728697 L-0.5295106235795857,0.7918703956173456 A0.05603275977417768,0.05603275977417768,0,0,0,-0.5589965532165423,0.8105805959196384 A0.015212129584924029,0.015212129584924029,0,0,0,-0.5753791879162875,0.8010008978003487 A0.03137407413578508,0.03137407413578508,0,0,0,-0.5782530405351104,0.7726777685366936 A0.06243420032552427,0.06243420032552427,0,0,1,-0.5295106235795857,0.7918703956173456 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.5115818618185698,0.8336627269923338 A0.06199307363872127,0.06199307363872127,0,0,0,-0.5285007982853237,0.7908891229820028 A0.1063844358001406,0.1063844358001406,0,0,1,-0.5441358642759558,0.8231649386682883 A0.012806301669794764,0.012806301669794764,0,0,1,-0.5325193218157631,0.8346603345971007 A0.01902737717674239,0.01902737717674239,0,0,1,-0.5115818618185698,0.8336627269923338 L-0.5122608037393577,0.8325348518236751 A0.019116102008431432,0.019116102008431432,0,0,0,-0.5322724858093727,0.8341017765554842 A0.012868423965503265,0.012868423965503265,0,0,0,-0.5433951712759997,0.8228385320240157 A0.10660058750705044,0.10660058750705044,0,0,0,-0.5278982566371531,0.793623190413974 A0.06243420032553416,0.06243420032553416,0,0,1,-0.5122608037393577,0.8325348518236751 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.4646947207441533,0.8211106607731453 A0.07932869213301981,0.07932869213301981,0,0,0,-0.5125683959579072,0.8331159560228454 A0.019027377176741123,0.019027377176741123,0,0,1,-0.5024012981537381,0.8522775980390552 A0.014372705828156676,0.014372705828156676,0,0,1,-0.48491086369679703,0.8571099772422562 A0.22651642507878997,0.22651642507878997,0,0,1,-0.4646947207441533,0.8211106607731452 L-0.46757251357112173,0.8225522129635688 A0.22616211448342668,0.22616211448342668,0,0,0,-0.48501857484954125,0.856187579581074 A0.014441746506373993,0.014441746506373993,0,0,0,-0.5020091811900883,0.8517522156074464 A0.01911610200843034,0.01911610200843034,0,0,0,-0.5112521196324035,0.8330921386936043 A0.07993492984620784,0.07993492984620784,0,0,1,-0.46757251357112173,0.8225522129635688 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.4029405858738738,0.8583288947289505 A0.07932869213301551,0.07932869213301551,0,0,0,-0.46752443139823024,0.8209611972772458 A0.055834397354033775,0.055834397354033775,0,0,1,-0.4636738893835327,0.8654080534308604 A0.019805540608767214,0.019805540608767214,0,0,1,-0.4411583403171603,0.8775371341550772 A0.05006248859568235,0.05006248859568235,0,0,1,-0.4029405858738738,0.8583288947289505 L-0.405646660941381,0.8569662627798827 A0.05024905369934897,0.05024905369934897,0,0,0,-0.4410118848218269,0.8764577896612897 A0.01989742860477988,0.01989742860477988,0,0,0,-0.46283493861956165,0.8646773476764843 A0.056032759774190255,0.056032759774190255,0,0,0,-0.4648374007158804,0.8227309907984072 A0.0799349298462034,0.0799349298462034,0,0,1,-0.405646660941381,0.8569662627798827 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.390970370899913,0.8992743395804079 A0.07932869213303081,0.07932869213303081,0,0,0,-0.40438744654930625,0.8560886697636307 A0.33845925626060713,0.33845925626060713,0,0,1,-0.42324950339905876,0.8901473440486609 A0.013411747034612247,0.013411747034612247,0,0,1,-0.41046985241542616,0.9011529296460049 A0.016948820205587332,0.016948820205587332,0,0,1,-0.390970370899913,0.8992743395804079 L-0.39158908016771227,0.8982778169983647 A0.017028916666830166,0.017028916666830166,0,0,0,-0.4102714266224591,0.9005859620934817 A0.013476560987199166,0.013476560987199166,0,0,0,-0.4224692440339259,0.8897508064179702 A0.33680356143269236,0.33680356143269236,0,0,0,-0.4042134318669422,0.8591147078744278 A0.07993492984621917,0.07993492984621917,0,0,1,-0.3915890801677123,0.8982778169983648 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.3525740675082943,0.891863069739197 A0.050875337765817076,0.050875337765817076,0,0,0,-0.3918568440327132,0.8988009702693408 A0.016948820205573548,0.016948820205573548,0,0,1,-0.3824581891787555,0.9146539877201951 A0.010919179579620495,0.010919179579620495,0,0,1,-0.36875015290428526,0.9174752027175259 A0.07736988150110644,0.07736988150110644,0,0,1,-0.3525740675082943,0.891863069739197 L-0.35482346310452334,0.8925920207337141 A0.07759457849501677,0.07759457849501677,0,0,0,-0.36886501965367013,0.916799879642405 A0.010972770153432688,0.010972770153432688,0,0,0,-0.3821752712190838,0.9142065890102578 A0.017028916666817138,0.017028916666817138,0,0,0,-0.3906845210466997,0.89876361531372 A0.05122019448991346,0.05122019448991346,0,0,1,-0.35482346310452334,0.8925920207337141 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.3179755590512308,0.9199014993859184 A0.05087533776582247,0.05087533776582247,0,0,0,-0.3546143345638731,0.8914334295904589 A0.0500624885956679,0.0500624885956679,0,0,1,-0.3537151163334955,0.9225730442670976 A0.012253158375105697,0.012253158375105697,0,0,1,-0.33950273448283674,0.9295885115687018 A0.023820477541241974,0.023820477541241974,0,0,1,-0.3179755590512308,0.9199014993859184 L-0.3193013746270825,0.919020394114729 A0.023928105169457394,0.023928105169457394,0,0,0,-0.3394373016352661,0.9289556981379754 A0.012312802182270396,0.012312802182270396,0,0,0,-0.35318032093066454,0.9220737818405961 A0.050249053699334696,0.050249053699334696,0,0,0,-0.3528577698078747,0.893015816150985 A0.051220194489918734,0.051220194489918734,0,0,1,-0.3193013746270825,0.919020394114729 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.27772358675622855,0.8662051083005848 A0.37944633698400576,0.37944633698400576,0,0,0,-0.3193372929425573,0.9198102378496266 A0.023820477541251803,0.023820477541251803,0,0,1,-0.2970342457535043,0.9382739676560358 A0.024678829112374023,0.024678829112374023,0,0,1,-0.26761191836852793,0.9348810135163189 A0.2441677901889961,0.2441677901889961,0,0,0,-0.2777235867562285,0.8662051083005848 L-0.2788845559526048,0.871107336838898 A0.2472625428705972,0.2472625428705972,0,0,1,-0.2684735110797295,0.9334571867660918 A0.024789695500926086,0.024789695500926086,0,0,0,-0.29675410862445484,0.9373445957481766 A0.023928105169467077,0.023928105169467077,0,0,0,-0.3179110413373466,0.9191026823055589 A0.38583716590018935,0.38583716590018935,0,0,1,-0.2788845559526048,0.871107336838898 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.21886778203938123,0.928711778380263 A0.05684738120622421,0.05684738120622421,0,0,0,-0.26886380169750734,0.9341973424060728 A0.024678829112382006,0.024678829112382006,0,0,1,-0.2553988500305769,0.9552943572463197 A0.013411747034626848,0.013411747034626848,0,0,1,-0.23824850503408682,0.9575795661477154 A0.060790344044545454,0.060790344044545454,0,0,1,-0.21886778203938123,0.928711778380263 L-0.2214728775261449,0.929229869465643 A0.06099723661865215,0.06099723661865215,0,0,0,-0.23843428149594137,0.9567917241900534 A0.013476560987213629,0.013476560987213629,0,0,0,-0.25507663038520634,0.954689784117911 A0.024789695500934104,0.024789695500934104,0,0,0,-0.2672001223276206,0.9341633296845577 A0.057243016799652637,0.057243016799652637,0,0,1,-0.22147287752614486,0.929229869465643 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.18653620245599659,0.9586471056355191 A0.05684738120620638,0.05684738120620638,0,0,0,-0.22108514383153363,0.9279563362567499 A0.07736988150105381,0.07736988150105381,0,0,1,-0.22103329147329137,0.9621844543048119 A0.01257123456955435,0.01257123456955435,0,0,1,-0.2060853108784185,0.968258902985037 A0.020395344926818507,0.020395344926818507,0,0,1,-0.18653620245599659,0.9586471056355191 L-0.1876944990239774,0.9578567850527522 A0.020489606074031257,0.020489606074031257,0,0,0,-0.2060693847402755,0.9676411805498916 A0.01263230584987473,0.01263230584987473,0,0,0,-0.2204982844505086,0.9616167274979415 A0.07759457849496475,0.07759457849496475,0,0,0,-0.21933268492889318,0.9299525892388699 A0.05724301679963428,0.05724301679963428,0,0,1,-0.1876944990239774,0.9578567850527522 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.14683331200916966,0.9214031432786202 A0.11012336993145602,0.11012336993145602,0,0,0,-0.18773421056135053,0.9585547274287971 A0.020395344926798804,0.020395344926798804,0,0,1,-0.16908686438322099,0.9733418360589774 A0.01694882020558003,0.01694882020558003,0,0,1,-0.1481420402594083,0.9704696593501725 A1.1240551530051077,1.1240551530051077,0,0,1,-0.14683331200916827,0.9214031432786236 L-0.14883375982969782,0.9246161646996975 A1.0929916541376195,1.0929916541376195,0,0,0,-0.14870731759165134,0.9695115453143826 A0.017028916666822956,0.017028916666822956,0,0,0,-0.16890759237789055,0.9726216917484194 A0.02048960607401219,0.02048960607401219,0,0,0,-0.186470445065773,0.9579469420797548 A0.11106805981448284,0.11106805981448284,0,0,1,-0.148833759829697,0.9246161646996989 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.05024987174347763,0.9185393698926131 A0.11012336993145881,0.11012336993145881,0,0,0,-0.1497546240990777,0.9229949604281164 A0.06079034404454169,0.06079034404454169,0,0,1,-0.11976714319169657,0.9689869517442122 A0.02703031000729604,0.02703031000729604,0,0,1,-0.08514109195157064,0.9708882264323053 A0.08722349717086919,0.08722349717086919,0,0,1,-0.05024987174347768,0.9185393698926131 L-0.05480637271939858,0.9190974611697504 A0.08745095412305588,0.08745095412305588,0,0,0,-0.08561481883152455,0.9694176888074034 A0.027149821397521368,0.027149821397521368,0,0,0,-0.11918129293370315,0.9676698569176392 A0.06099723661864854,0.06099723661864854,0,0,0,-0.14597348660980453,0.9231199137167441 A0.1110680598144857,0.1110680598144857,0,0,1,-0.054806372719398595,0.9190974611697504 Z\" fill=\"white\" />\n",
       "<path d=\"M0.000876699376347656,0.9658051220195754 A0.1101233699314595,0.1101233699314595,0,0,0,-0.053964712793725805,0.9169416877839073 A0.22651642507875897,0.22651642507875897,0,0,1,-0.05319093045205389,0.976329998728861 A0.02129205882642716,0.02129205882642716,0,0,1,-0.027278450681873356,0.9834821824975675 A0.029877099377312012,0.029877099377312012,0,0,1,0.0008766993763476864,0.9658051220195754 L-0.0008954118105410679,0.9647821899489639 A0.0300066304089598,0.0300066304089598,0,0,0,-0.027380075389596713,0.9824982698348018 A0.021389887787080862,0.021389887787080862,0,0,0,-0.05236882118658351,0.9752580453096442 A0.2261621144833961,0.2261621144833961,0,0,0,-0.05120080671885463,0.920608497914403 A0.11106805981448636,0.11106805981448636,0,0,1,-0.0008954118105411052,0.9647821899489638 Z\" fill=\"white\" />\n",
       "<path d=\"M0.05396471279372514,0.9169416877839079 A0.11012336993145813,0.11012336993145813,0,0,0,-0.000876699376350612,0.9658051220195778 A0.02987709937730477,0.02987709937730477,0,0,1,0.027278450681869834,0.9834821824975682 A0.021292058826431974,0.021292058826431974,0,0,1,0.053190930452052955,0.9763299987288601 A0.22651642507875902,0.22651642507875902,0,0,1,0.05396471279372511,0.9169416877839079 L0.051200806718854075,0.9206084979144035 A0.22616211448339624,0.22616211448339624,0,0,0,0.05236882118658223,0.9752580453096402 A0.0213898877870859,0.0213898877870859,0,0,0,0.027380075389593188,0.9824982698347999 A0.030006630408952975,0.030006630408952975,0,0,0,0.0008954118105393387,0.9647821899489641 A0.11106805981448496,0.11106805981448496,0,0,1,0.0512008067188541,0.9206084979144035 Z\" fill=\"white\" />\n",
       "<path d=\"M0.14975462409907442,0.9229949604281159 A0.1101233699314529,0.1101233699314529,0,0,0,0.05024987174347608,0.9185393698926133 A0.08722349717087517,0.08722349717087517,0,0,1,0.0851410919515688,0.9708882264323069 A0.027030310007299482,0.027030310007299482,0,0,1,0.11976714319169418,0.9689869517442112 A0.060790344044542075,0.060790344044542075,0,0,1,0.14975462409907445,0.9229949604281159 L0.14597348660980253,0.9231199137167438 A0.06099723661864884,0.06099723661864884,0,0,0,0.11918129293370103,0.9676698569176387 A0.027149821397524643,0.027149821397524643,0,0,0,0.08561481883152282,0.9694176888074051 A0.08745095412306182,0.08745095412306182,0,0,0,0.054806372719396854,0.9190974611697501 A0.11106805981447936,0.11106805981447936,0,0,1,0.14597348660980247,0.9231199137167438 Z\" fill=\"white\" />\n",
       "<path d=\"M0.18773421056135065,0.9585547274287997 A0.11012336993143175,0.11012336993143175,0,0,0,0.1468333120091679,0.9214031432786203 A1.1240551530049077,1.1240551530049077,0,0,1,0.14814204025941335,0.9704696593501868 A0.016948820205574772,0.016948820205574772,0,0,1,0.16908686438321988,0.9733418360589775 A0.020395344926800417,0.020395344926800417,0,0,1,0.18773421056135062,0.9585547274287997 L0.1864704450657716,0.957946942079755 A0.02048960607401407,0.02048960607401407,0,0,0,0.1689075923778891,0.972621691748416 A0.017028916666818335,0.017028916666818335,0,0,0,0.14870731759165345,0.9695115453143617 A1.0929916541374312,1.0929916541374312,0,0,0,0.1488337598296975,0.9246161646996994 A0.11106805981445794,0.11106805981445794,0,0,1,0.1864704450657716,0.957946942079755 Z\" fill=\"white\" />\n",
       "<path d=\"M0.221085143831534,0.9279563362567492 A0.056847381206196854,0.056847381206196854,0,0,0,0.18653620245599806,0.9586471056355189 A0.020395344926821837,0.020395344926821837,0,0,1,0.206085310878417,0.9682589029850394 A0.012571234569571287,0.012571234569571287,0,0,1,0.22103329147329084,0.9621844543048099 A0.07736988150106461,0.07736988150106461,0,0,1,0.221085143831534,0.9279563362567492 L0.21933268492889388,0.9299525892388688 A0.07759457849497534,0.07759457849497534,0,0,0,0.22049828445050945,0.9616167274979451 A0.01263230584989038,0.01263230584989038,0,0,0,0.20606938474027678,0.9676411805498966 A0.020489606074034848,0.020489606074034848,0,0,0,0.1876944990239796,0.95785678505275 A0.057243016799624444,0.057243016799624444,0,0,1,0.21933268492889385,0.9299525892388688 Z\" fill=\"white\" />\n",
       "<path d=\"M0.26886380169750435,0.9341973424060731 A0.05684738120620116,0.05684738120620116,0,0,0,0.21886778203937945,0.9287117783802613 A0.06079034404453503,0.06079034404453503,0,0,1,0.23824850503408718,0.9575795661477194 A0.01341174703460392,0.01341174703460392,0,0,1,0.255398850030575,0.9552943572463246 A0.024678829112361515,0.024678829112361515,0,0,1,0.26886380169750435,0.9341973424060731 L0.2672001223276178,0.9341633296845593 A0.024789695500913943,0.024789695500913943,0,0,0,0.25507663038520484,0.9546897841179156 A0.013476560987191414,0.013476560987191414,0,0,0,0.23843428149594154,0.9567917241900568 A0.060997236618641856,0.060997236618641856,0,0,0,0.22147287752614436,0.9292298694656427 A0.05724301679962938,0.05724301679962938,0,0,1,0.26720012232761786,0.9341633296845593 Z\" fill=\"white\" />\n",
       "<path d=\"M0.2777235867562281,0.8662051083005852 A0.24416779018902354,0.24416779018902354,0,0,0,0.2676119183685276,0.9348810135163234 A0.02467882911237767,0.02467882911237767,0,0,1,0.2970342457535059,0.9382739676560391 A0.023820477541250187,0.023820477541250187,0,0,1,0.3193372929425585,0.9198102378496286 A0.37944633698408703,0.37944633698408703,0,0,0,0.2777235867562282,0.8662051083005853 L0.2788845559526044,0.8711073368388984 A0.38583716590027334,0.38583716590027334,0,0,1,0.3179110413373492,0.9191026823055638 A0.02392810516946524,0.02392810516946524,0,0,0,0.2967541086244575,0.9373445957481796 A0.024789695500929798,0.024789695500929798,0,0,0,0.268473511079729,0.9334571867660945 A0.2472625428706254,0.2472625428706254,0,0,1,0.2788845559526043,0.8711073368388983 Z\" fill=\"white\" />\n",
       "<path d=\"M0.3546143345638706,0.8914334295904609 A0.050875337765811234,0.050875337765811234,0,0,0,0.3179755590512353,0.9199014993859188 A0.02382047754125505,0.02382047754125505,0,0,1,0.3395027344828362,0.9295885115686965 A0.012253158375119384,0.012253158375119384,0,0,1,0.3537151163334939,0.9225730442670992 A0.05006248859569709,0.05006248859569709,0,0,1,0.3546143345638706,0.8914334295904609 L0.35285776980787353,0.8930158161509866 A0.050249053699363395,0.050249053699363395,0,0,0,0.35318032093066476,0.9220737818406025 A0.012312802182282867,0.012312802182282867,0,0,0,0.3394373016352682,0.9289556981379739 A0.023928105169470092,0.023928105169470092,0,0,0,0.3193013746270866,0.9190203941147296 A0.05122019448990704,0.05122019448990704,0,0,1,0.35285776980787353,0.8930158161509866 Z\" fill=\"white\" />\n",
       "<path d=\"M0.3918568440327127,0.8988009702693421 A0.05087533776582807,0.05087533776582807,0,0,0,0.35257406750829334,0.8918630697391962 A0.07736988150111893,0.07736988150111893,0,0,1,0.3687501529042852,0.9174752027175292 A0.010919179579637128,0.010919179579637128,0,0,1,0.38245818917875146,0.9146539877201839 A0.016948820205574068,0.016948820205574068,0,0,1,0.3918568440327127,0.8988009702693421 L0.3906845210467031,0.898763615313723 A0.017028916666817016,0.017028916666817016,0,0,0,0.3821752712190818,0.9142065890102531 A0.010972770153447832,0.010972770153447832,0,0,0,0.3688650196536722,0.9167998796424144 A0.0775945784950292,0.0775945784950292,0,0,0,0.35482346310452184,0.8925920207337126 A0.05122019448992444,0.05122019448992444,0,0,1,0.3906845210467031,0.898763615313723 Z\" fill=\"white\" />\n",
       "<path d=\"M0.4043874465493064,0.8560886697636323 A0.07932869213301955,0.07932869213301955,0,0,0,0.39097037089991155,0.899274339580417 A0.0169488202055784,0.0169488202055784,0,0,1,0.41046985241542117,0.9011529296460111 A0.013411747034626824,0.013411747034626824,0,0,1,0.4232495033990556,0.8901473440486583 A0.33845925626043605,0.33845925626043605,0,0,1,0.4043874465493064,0.8560886697636323 L0.4042134318669419,0.8591147078744288 A0.33680356143252427,0.33680356143252427,0,0,0,0.4224692440339222,0.8897508064179662 A0.01347656098721367,0.01347656098721367,0,0,0,0.410271426622453,0.9005859620934858 A0.017028916666821575,0.017028916666821575,0,0,0,0.39158908016771055,0.8982778169983717 A0.07993492984620736,0.07993492984620736,0,0,1,0.4042134318669419,0.8591147078744288 Z\" fill=\"white\" />\n",
       "<path d=\"M0.46752443139822697,0.8209611972772461 A0.07932869213301937,0.07932869213301937,0,0,0,0.4029405858738737,0.8583288947289502 A0.05006248859567816,0.05006248859567816,0,0,1,0.4411583403171622,0.8775371341550792 A0.01980554060875118,0.01980554060875118,0,0,1,0.4636738893835313,0.865408053430863 A0.055834397354035746,0.055834397354035746,0,0,1,0.46752443139822697,0.8209611972772461 L0.4648374007158785,0.8227309907984073 A0.05603275977419212,0.05603275977419212,0,0,0,0.46283493861956054,0.8646773476764866 A0.019897428604764265,0.019897428604764265,0,0,0,0.44101188482182857,0.8764577896612915 A0.050249053699344896,0.050249053699344896,0,0,0,0.4056466609413806,0.8569662627798826 A0.07993492984620724,0.07993492984620724,0,0,1,0.46483740071587853,0.8227309907984073 Z\" fill=\"white\" />\n",
       "<path d=\"M0.5125683959579034,0.8331159560228435 A0.07932869213302472,0.07932869213302472,0,0,0,0.4646947207441532,0.8211106607731453 A0.2265164250787385,0.2265164250787385,0,0,1,0.48491086369679703,0.8571099772422569 A0.014372705828150617,0.014372705828150617,0,0,1,0.5024012981537389,0.8522775980390559 A0.01902737717673273,0.01902737717673273,0,0,1,0.5125683959579034,0.8331159560228435 L0.5112521196324035,0.8330921386936048 A0.019116102008421728,0.019116102008421728,0,0,0,0.5020091811900906,0.8517522156074462 A0.014441746506368494,0.014441746506368494,0,0,0,0.4850185748495406,0.8561875795810723 A0.22616211448337586,0.22616211448337586,0,0,0,0.4675725135711214,0.8225522129635688 A0.0799349298462129,0.0799349298462129,0,0,1,0.5112521196324035,0.8330921386936048 Z\" fill=\"white\" />\n",
       "<path d=\"M0.5285007982853223,0.7908891229820031 A0.06199307363871645,0.06199307363871645,0,0,0,0.5115818618185681,0.8336627269923402 A0.019027377176731388,0.019027377176731388,0,0,1,0.5325193218157583,0.8346603345970945 A0.012806301669810534,0.012806301669810534,0,0,1,0.5441358642759508,0.8231649386682849 A0.10638443580015398,0.10638443580015398,0,0,1,0.5285007982853223,0.7908891229820031 L0.5278982566371515,0.7936231904139743 A0.10660058750706371,0.10660058750706371,0,0,0,0.5433951712759938,0.8228385320240115 A0.012868423965518768,0.012868423965518768,0,0,0,0.5322724858093673,0.8341017765554776 A0.01911610200842061,0.01911610200842061,0,0,0,0.5122608037393558,0.8325348518236807 A0.06243420032552923,0.06243420032552923,0,0,1,0.5278982566371515,0.7936231904139743 Z\" fill=\"white\" />\n",
       "<path d=\"M0.5801023599731191,0.7718023637240987 A0.061993073638716506,0.061993073638716506,0,0,0,0.526842567913589,0.7927167699728696 A0.055834397354036086,0.055834397354036086,0,0,1,0.5591493923644604,0.8114576828194435 A0.015139755103981176,0.015139755103981176,0,0,1,0.575998701988773,0.8015024238158126 A0.03123991947424281,0.03123991947424281,0,0,1,0.5801023599731191,0.7718023637240987 L0.5782530405351075,0.7726777685366929 A0.031374074135769994,0.031374074135769994,0,0,0,0.5753791879162886,0.8010008978003499 A0.01521212958494072,0.01521212958494072,0,0,0,0.5589965532165407,0.8105805959196345 A0.05603275977419245,0.05603275977419245,0,0,0,0.5295106235795869,0.791870395617345 A0.06243420032552958,0.06243420032552958,0,0,1,0.5782530405351075,0.7726777685366929 Z\" fill=\"white\" />\n",
       "<path d=\"M0.542353644796326,0.6935032337638972 A1.7528807666969044,1.7528807666969044,0,0,0,0.579097527094854,0.7732409207828669 A0.031239919474235957,0.031239919474235957,0,0,1,0.6152446083035896,0.7608224657408973 A0.035105862311389215,0.035105862311389215,0,0,1,0.632070533590105,0.7232693018919774 A0.2441677901889881,0.2441677901889881,0,0,0,0.542353644796326,0.6935032337638971 L0.5475834840497378,0.6974911261993191 A0.24726254287058902,0.24726254287058902,0,0,1,0.629707128190344,0.723331419173587 A0.03525252354441125,0.03525252354441125,0,0,0,0.6143708186738547,0.7598373189823403 A0.031374074135763125,0.031374074135763125,0,0,0,0.5792643018928251,0.7712013602086318 A1.860128606647534,1.860128606647534,0,0,1,0.5475834840497378,0.6974911261993189 Z\" fill=\"white\" />\n",
       "<path d=\"M0.657802174745457,0.6552580529495637 A0.0897210700311054,0.0897210700311054,0,0,0,0.6303452786175212,0.7243322985547609 A0.03510586231138633,0.03510586231138633,0,0,1,0.6666313687046302,0.7229701155768394 A0.020395344926804452,0.020395344926804452,0,0,1,0.6828001385250428,0.7024798827907784 A0.10638443580017366,0.10638443580017366,0,0,1,0.657802174745457,0.6552580529495637 L0.6567448855168097,0.6591997656837532 A0.1066005875070831,0.1066005875070831,0,0,0,0.6816135555141374,0.7021171294310328 A0.020489606074018212,0.020489606074018212,0,0,0,0.666109167261768,0.7220979991038369 A0.035252523544408325,0.035252523544408325,0,0,0,0.6314733939165912,0.7222548133795803 A0.09043506171001241,0.09043506171001241,0,0,1,0.6567448855168097,0.6591997656837532 Z\" fill=\"white\" />\n",
       "<path d=\"M0.7243322985547618,0.6303452786175214 A0.08972107003110229,0.08972107003110229,0,0,0,0.6552580529495632,0.6578021747454581 A0.10638443580018721,0.10638443580018721,0,0,1,0.7024798827907784,0.6828001385250446 A0.020395344926804476,0.020395344926804476,0,0,1,0.7229701155768383,0.6666313687046289 A0.035105862311397396,0.035105862311397396,0,0,1,0.7243322985547618,0.6303452786175214 L0.7222548133795813,0.6314733939165913 A0.03525252354441915,0.03525252354441915,0,0,0,0.7220979991038368,0.6661091672617687 A0.020489606074017817,0.020489606074017817,0,0,0,0.7021171294310347,0.6816135555141409 A0.10660058750709643,0.10660058750709643,0,0,0,0.659199765683752,0.6567448855168108 A0.0904350617100091,0.0904350617100091,0,0,1,0.7222548133795813,0.6314733939165913 Z\" fill=\"white\" />\n",
       "<path d=\"M0.6935032337638959,0.5423536447963259 A0.2441677901890116,0.2441677901890116,0,0,0,0.7232693018919774,0.6320705335901085 A0.03510586231139475,0.03510586231139475,0,0,1,0.7608224657408932,0.6152446083035904 A0.031239919474248555,0.031239919474248555,0,0,1,0.7732409207828705,0.5790975270948564 A1.7528807666966129,1.7528807666966129,0,0,0,0.6935032337638954,0.542353644796326 L0.6974911261993181,0.5475834840497382 A1.8601286066472074,1.8601286066472074,0,0,1,0.771201360208625,0.5792643018928245 A0.031374074135775115,0.031374074135775115,0,0,0,0.7598373189823375,0.6143708186738552 A0.03525252354441674,0.03525252354441674,0,0,0,0.7233314191735863,0.6297071281903466 A0.2472625428706132,0.2472625428706132,0,0,1,0.6974911261993179,0.5475834840497382 Z\" fill=\"white\" />\n",
       "<path d=\"M0.7927167699728698,0.5268425679135882 A0.06199307363872081,0.06199307363872081,0,0,0,0.7718023637240978,0.5801023599731174 A0.031239919474246054,0.031239919474246054,0,0,1,0.8015024238158138,0.5759987019887731 A0.015139755103963048,0.015139755103963048,0,0,1,0.8114576828194506,0.5591493923644628 A0.05583439735403242,0.05583439735403242,0,0,1,0.7927167699728698,0.5268425679135882 L0.7918703956173456,0.5295106235795863 A0.056032759774188874,0.056032759774188874,0,0,0,0.8105805959196413,0.5589965532165428 A0.015212129584923158,0.015212129584923158,0,0,0,0.8010008978003511,0.57537918791629 A0.031374074135772805,0.031374074135772805,0,0,0,0.7726777685366926,0.578253040535109 A0.06243420032553424,0.06243420032553424,0,0,1,0.7918703956173456,0.5295106235795863 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8336627269923385,0.5115818618185675 A0.06199307363872591,0.06199307363872591,0,0,0,0.7908891229820038,0.5285007982853221 A0.1063844358001642,0.1063844358001642,0,0,1,0.8231649386682871,0.5441358642759521 A0.012806301669803994,0.012806301669803994,0,0,1,0.8346603345970995,0.5325193218157602 A0.01902737717672723,0.01902737717672723,0,0,1,0.8336627269923385,0.5115818618185675 L0.8325348518236768,0.5122608037393556 A0.019116102008416857,0.019116102008416857,0,0,0,0.8341017765554829,0.5322724858093714 A0.01286842396551186,0.01286842396551186,0,0,0,0.8228385320240162,0.5433951712759973 A0.10660058750707373,0.10660058750707373,0,0,0,0.7936231904139751,0.5278982566371518 A0.06243420032553915,0.06243420032553915,0,0,1,0.8325348518236768,0.5122608037393556 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8211106607731453,0.4646947207441532 A0.07932869213301996,0.07932869213301996,0,0,0,0.8331159560228448,0.5125683959579058 A0.019027377176726725,0.019027377176726725,0,0,1,0.852277598039062,0.5024012981537433 A0.014372705828148372,0.014372705828148372,0,0,1,0.857109977242261,0.48491086369679903 A0.22651642507875827,0.22651642507875827,0,0,1,0.8211106607731453,0.46469472074415324 L0.8225522129635692,0.4675725135711218 A0.22616211448339527,0.22616211448339527,0,0,0,0.8561875795810735,0.48501857484954125 A0.014441746506366569,0.014441746506366569,0,0,0,0.8517522156074495,0.5020091811900931 A0.019116102008416264,0.019116102008416264,0,0,0,0.8330921386936041,0.5112521196324024 A0.07993492984620794,0.07993492984620794,0,0,1,0.8225522129635691,0.4675725135711218 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8583288947289494,0.4029405858738738 A0.07932869213302321,0.07932869213302321,0,0,0,0.8209611972772448,0.46752443139822925 A0.05583439735404535,0.05583439735404535,0,0,1,0.8654080534308635,0.46367388938353216 A0.019805540608751625,0.019805540608751625,0,0,1,0.8775371341550805,0.4411583403171651 A0.05006248859567609,0.05006248859567609,0,0,1,0.8583288947289494,0.4029405858738739 L0.8569662627798823,0.4056466609413806 A0.050249053699342766,0.050249053699342766,0,0,0,0.8764577896612927,0.441011884821831 A0.019897428604764764,0.019897428604764764,0,0,0,0.8646773476764866,0.4628349386195614 A0.05603275977420147,0.05603275977420147,0,0,0,0.822730990798406,0.464837400715881 A0.0799349298462113,0.0799349298462113,0,0,1,0.8569662627798823,0.4056466609413806 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8992743395804149,0.3909703708999124 A0.07932869213302486,0.07932869213302486,0,0,0,0.8560886697636307,0.4043874465493063 A0.3384592562603434,0.3384592562603434,0,0,1,0.8901473440486621,0.42324950339905965 A0.013411747034619372,0.013411747034619372,0,0,1,0.9011529296460087,0.41046985241542294 A0.01694882020556906,0.01694882020556906,0,0,1,0.899274339580415,0.3909703708999124 L0.8982778169983684,0.39158908016771143 A0.017028916666812693,0.017028916666812693,0,0,0,0.900585962093484,0.41027142662245636 A0.013476560987206027,0.013476560987206027,0,0,0,0.8897508064179724,0.42246924403392694 A0.33680356143243334,0.33680356143243334,0,0,0,0.8591147078744275,0.40421343186694186 A0.07993492984621288,0.07993492984621288,0,0,1,0.8982778169983684,0.39158908016771143 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8918630697391986,0.35257406750829495 A0.05087533776582805,0.05087533776582805,0,0,0,0.8988009702693425,0.39185684403271287 A0.016948820205579394,0.016948820205579394,0,0,1,0.91465398772019,0.38245818917875546 A0.010919179579627144,0.010919179579627144,0,0,1,0.9174752027175284,0.3687501529042843 A0.07736988150108288,0.07736988150108288,0,0,1,0.8918630697391986,0.352574067508295 L0.8925920207337149,0.3548234631045234 A0.0775945784949935,0.0775945784949935,0,0,0,0.9167998796424122,0.36886501965367097 A0.010972770153438364,0.010972770153438364,0,0,0,0.914206589010257,0.382175271219084 A0.0170289166668228,0.0170289166668228,0,0,0,0.8987636153137215,0.3906845210466998 A0.05122019448992428,0.05122019448992428,0,0,1,0.8925920207337149,0.35482346310452334 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9199014993859183,0.31797555905123404 A0.050875337765816965,0.050875337765816965,0,0,0,0.8914334295904601,0.3546143345638721 A0.050062488595659364,0.050062488595659364,0,0,1,0.9225730442670991,0.35371511633349656 A0.012253158375112651,0.012253158375112651,0,0,1,0.9295885115686977,0.33950273448283824 A0.0238204775412548,0.0238204775412548,0,0,1,0.9199014993859183,0.31797555905123404 L0.9190203941147294,0.3193013746270854 A0.02392810516946973,0.02392810516946973,0,0,0,0.928955698137973,0.3394373016352686 A0.012312802182276724,0.012312802182276724,0,0,0,0.9220737818405992,0.35318032093066615 A0.05024905369932627,0.05024905369932627,0,0,0,0.8930158161509861,0.35285776980787437 A0.05122019448991311,0.05122019448991311,0,0,1,0.9190203941147294,0.3193013746270854 Z\" fill=\"white\" />\n",
       "<path d=\"M0.8662051083005847,0.2777235867562285 A0.37944633698408764,0.37944633698408764,0,0,0,0.919810237849626,0.3193372929425576 A0.02382047754125178,0.02382047754125178,0,0,1,0.9382739676560384,0.2970342457535062 A0.024678829112369394,0.024678829112369394,0,0,1,0.934881013516323,0.2676119183685277 A0.2441677901889792,0.2441677901889792,0,0,0,0.8662051083005846,0.2777235867562282 L0.8711073368388977,0.27888455595260453 A0.24726254287057986,0.24726254287057986,0,0,1,0.9334571867660951,0.26847351107972933 A0.024789695500921683,0.024789695500921683,0,0,0,0.9373445957481791,0.2967541086244571 A0.023928105169466925,0.023928105169466925,0,0,0,0.9191026823055599,0.3179110413373471 A0.38583716590027406,0.38583716590027406,0,0,1,0.8711073368388977,0.27888455595260453 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9287117783802629,0.2188677820393809 A0.05684738120620619,0.05684738120620619,0,0,0,0.9341973424060745,0.26886380169750784 A0.024678829112356783,0.024678829112356783,0,0,1,0.9552943572463204,0.25539885003058055 A0.013411747034613118,0.013411747034613118,0,0,1,0.9575795661477122,0.23824850503408543 A0.06079034404453006,0.06079034404453006,0,0,1,0.9287117783802629,0.21886778203938087 L0.9292298694656425,0.22147287752614542 A0.060997236618637124,0.060997236618637124,0,0,0,0.9567917241900546,0.23843428149594176 A0.013476560987199649,0.013476560987199649,0,0,0,0.9546897841179158,0.2550766303852102 A0.02478969550090928,0.02478969550090928,0,0,0,0.93416332968456,0.26720012232762225 A0.057243016799633964,0.057243016799633964,0,0,1,0.9292298694656425,0.22147287752614545 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9586471056355199,0.18653620245599828 A0.05684738120620116,0.05684738120620116,0,0,0,0.9279563362567492,0.22108514383153322 A0.07736988150104959,0.07736988150104959,0,0,1,0.9621844543048131,0.22103329147329148 A0.012571234569547505,0.012571234569547505,0,0,1,0.9682589029850365,0.20608531087841883 A0.020395344926812473,0.020395344926812473,0,0,1,0.9586471056355199,0.18653620245599828 L0.9578567850527521,0.18769449902397944 A0.020489606074025467,0.020489606074025467,0,0,0,0.9676411805498935,0.20606938474027775 A0.01263230584986749,0.01263230584986749,0,0,0,0.9616167274979466,0.2204982844505098 A0.07759457849496053,0.07759457849496053,0,0,0,0.9299525892388695,0.21933268492889274 A0.057243016799628864,0.057243016799628864,0,0,1,0.9578567850527521,0.18769449902397944 Z\" fill=\"white\" />\n",
       "<path d=\"M0.9214031432786196,0.14683331200916738 A0.11012336993145948,0.11012336993145948,0,0,0,0.9585547274287999,0.18773421056135084 A0.020395344926803904,0.020395344926803904,0,0,1,0.9733418360589732,0.1690868643832187 A0.016948820205580466,0.016948820205580466,0,0,1,0.9704696593501672,0.14814204025941557 A1.1240551530048968,1.1240551530048968,0,0,1,0.9214031432786182,0.14683331200916816 L0.9246161646996991,0.1488337598296977 A1.092991654137421,1.092991654137421,0,0,0,0.9695115453143651,0.14870731759165168 A0.01702891666682356,0.01702891666682356,0,0,0,0.9726216917484132,0.1689075923778871 A0.02048960607401758,0.02048960607401758,0,0,0,0.9579469420797543,0.1864704450657712 A0.11106805981448628,0.11106805981448628,0,0,1,0.9246161646996996,0.14883375982969752 Z\" fill=\"white\" />\n",
       "<path d=\"M-0.002499979167041877,0.002499979167055244 A200.00166666388887,200.00166666388887,0,0,0,0.409229803927067,0.0020813252613152144 A1.1963354629846217,1.1963354629846217,0,0,1,0.2885175128162327,-0.28851751281623245 A1.1963354629846061,1.1963354629846061,0,0,1,-0.0020813252599075627,-0.4092298039211353 A200.0016666638613,200.0016666638613,0,0,0,-0.002499979167055244,0.0024999791670438204 L0.002499979167055244,-0.002499979167064426 A200.00166666391644,200.00166666391644,0,0,0,0.0020959987529067803,-0.4019945260129191 A1.182192591627257,1.182192591627257,0,0,0,0.28510670857749354,-0.28510670857749276 A1.1821925916272724,1.1821925916272724,0,0,0,0.4019945260080917,-0.0020959987500468458 A200.00166666388887,200.00166666388887,0,0,0,0.0024999791671107795,-0.002499979167055244 Z\" fill=\"black\" />\n",
       "<path d=\"M0.002499979167055244,0.0024999791670418776 A200.0016666638889,200.0016666638889,0,0,0,0.0020813252613152144,-0.40922980391851116 A1.1963354629846221,1.1963354629846221,0,0,1,-0.28851751281623284,-0.2885175128162325 A1.1963354629846072,1.1963354629846072,0,0,1,-0.4092298039210933,0.002081325259834399 A200.0016666638791,200.0016666638791,0,0,0,0.0024999791671106567,0.002499979167055244 L-0.0024999791670864083,-0.002499979167055244 A200.00166666389865,200.00166666389865,0,0,0,-0.4019945260130199,-0.0020959987529067803 A1.1821925916272582,1.1821925916272582,0,0,0,-0.28510670857749365,-0.2851067085774925 A1.1821925916272729,1.1821925916272729,0,0,0,-0.002095998750027195,-0.40199452600810215 A200.00166666388887,200.00166666388887,0,0,0,-0.002499979167055244,-0.002499979167021961 Z\" fill=\"black\" />\n",
       "<path d=\"M0.002499979167041877,-0.002499979167055244 A200.00166666388887,200.00166666388887,0,0,0,-0.409229803927067,-0.0020813252613152144 A1.1963354629846195,1.1963354629846195,0,0,1,-0.2885175128162327,0.28851751281623267 A1.1963354629846081,1.1963354629846081,0,0,1,0.002081325259834621,0.4092298039210933 A200.0016666638809,200.0016666638809,0,0,0,0.002499979167055244,-0.0024999791670552453 L-0.002499979167055244,0.0024999791670687575 A200.00166666389683,200.00166666389683,0,0,0,-0.002095998752935202,0.4019945260042944 A1.1821925916272595,1.1821925916272595,0,0,0,-0.2851067085774934,0.2851067085774932 A1.18219259162727,1.18219259162727,0,0,0,-0.4019945260080904,0.002095998750048511 A200.00166666388887,200.00166666388887,0,0,0,-0.002499979167017384,0.002499979167055244 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.002499979167055244,-0.0024999791670242497 A200.00166666388887,200.00166666388887,0,0,0,-0.0020813252613152144,0.40922980392713365 A1.1963354629846186,1.1963354629846186,0,0,1,0.28851751281623234,0.2885175128162327 A1.1963354629846075,1.1963354629846075,0,0,1,0.4092298039232507,-0.0020813252635545343 A200.00166666387906,200.00166666387906,0,0,0,-0.0024999791670662474,-0.002499979167055244 L0.002499979167090986,0.002499979167055244 A200.0016666638987,200.0016666638987,0,0,0,0.40199452601298014,0.0020959987529067803 A1.1821925916272586,1.1821925916272586,0,0,0,0.2851067085774932,0.2851067085774933 A1.1821925916272695,1.1821925916272695,0,0,0,0.002095998753825934,0.4019945260059201 A200.0016666638889,200.0016666638889,0,0,0,0.002499979167055244,0.0024999791670552445 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5966702618164729,-0.24629465360014952 A0.4938080919680644,0.4938080919680644,0,0,1,0.46784473131482185,-0.4698259991656426 A200.0016666638736,200.0016666638736,0,0,0,0.28448375958450356,-0.28744105732420167 A1.1821925916272782,1.1821925916272782,0,0,0,0.4056248724761524,0.00417727247136801 A1.1963354629846095,1.1963354629846095,0,0,1,0.596670261816472,-0.2462946536001489 L0.5925281455452058,-0.24629466876492467 A1.1821925916272606,1.1821925916272606,0,0,0,0.405624872476152,-0.004177272471368787 A1.1963354629846277,1.1963354629846277,0,0,1,0.2891429937541976,-0.28619261335310775 A200.00166666389765,200.00166666389765,0,0,0,0.46638607281198574,-0.46438200581440015 A0.49138162993747175,0.49138162993747175,0,0,0,0.5925281455452058,-0.24629466876492462 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946079037209308,-0.24836209733822512 A1.1821925916272633,1.1821925916272633,0,0,0,0.4019945260080915,0.0020959987500467347 A200.00166666388887,200.00166666388887,0,0,0,0.661412574120275,0.00140633443223237 A0.4938080919680622,0.4938080919680622,0,0,1,0.7742005507888263,-0.13283181452192222 A0.493808091968061,0.493808091968061,0,0,1,0.5946079037209309,-0.2483620973382254 L0.5946079188854839,-0.24422001139628607 A0.4913816299374686,0.4913816299374686,0,0,0,0.770396303205386,-0.13217910882585404 A0.4913816299374698,0.4913816299374698,0,0,0,0.6597855882016764,-0.0014117083423086096 A200.00166666388887,200.00166666388887,0,0,0,0.409229803927067,-0.0020813252613152144 A1.1963354629846126,1.1963354629846126,0,0,1,0.5946079188854839,-0.24422001139628613 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5925281455452063,-0.24629466876492428 A0.49138162993746926,0.49138162993746926,0,0,0,0.7735421417592517,-0.13102973992136496 A0.24659961630592075,0.24659961630592075,0,0,1,0.7857029276881691,-0.2617476168097078 A0.20424660328989733,0.20424660328989733,0,0,1,0.7405705512433043,-0.3713941003281019 A1.1821925916272853,1.1821925916272853,0,0,0,0.5925281455452065,-0.24629466876492434 L0.5966702618164739,-0.24629465360014946 A1.196335462984635,1.196335462984635,0,0,1,0.7392765500276076,-0.36851514870594315 A0.2038302903147226,0.2038302903147226,0,0,0,0.7839040102192228,-0.26145614862673056 A0.24599300355810488,0.24599300355810488,0,0,0,0.7710748545201151,-0.13399792657933765 A0.49380809196806175,0.49380809196806175,0,0,1,0.5966702618164732,-0.2462946536001489 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946079188854831,-0.24422001139628557 A1.1963354629846303,1.1963354629846303,0,0,1,0.7414856938994805,-0.3701219917727857 A0.246599616305925,0.246599616305925,0,0,1,0.640265600154779,-0.4534158110057255 A0.4938080919680671,0.4938080919680671,0,0,1,0.46512697217716215,-0.4691121765961757 A0.4913816299374757,0.4913816299374757,0,0,0,0.5946079188854836,-0.2442200113962864 L0.5946079037209306,-0.24836209733822517 A0.49380809196806796,0.49380809196806796,0,0,1,0.46911217659617566,-0.46512697217716215 A0.49138162993747464,0.49138162993747464,0,0,0,0.6393331403610947,-0.4513917889333144 A0.24599300355810916,0.24599300355810916,0,0,0,0.7383454096204208,-0.3698032391593701 A1.182192591627281,1.182192591627281,0,0,0,0.5946079037209306,-0.24836209733822523 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24629465360014924,-0.596670261816473 A1.1963354629846035,1.1963354629846035,0,0,1,-0.00417727247136801,-0.40562487247615264 A1.1821925916272562,1.1821925916272562,0,0,0,0.2874410573186287,-0.2844837595804097 A200.00166666388884,200.00166666388884,0,0,0,0.4698259991659768,-0.4678447313159779 A0.49380809196806325,0.49380809196806325,0,0,1,0.24629465360014918,-0.5966702618164728 L0.24629466876492406,-0.5925281455452058 A0.49138162993747053,0.49138162993747053,0,0,0,0.46438200583275596,-0.4663860728197119 A200.00166666388697,200.00166666388697,0,0,0,0.2861926133516306,-0.2891429937484702 A1.1963354629846046,1.1963354629846046,0,0,1,0.004177272471368565,-0.40562487247615264 A1.1821925916272547,1.1821925916272547,0,0,0,0.246294668764924,-0.592528145545206 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24422001139628657,-0.5946079188854834 A0.4913816299374718,0.4913816299374718,0,0,0,0.4691121765961757,-0.4651269721771618 A0.49380809196806363,0.49380809196806363,0,0,1,0.45341581100572553,-0.6402656001547788 A0.2465996163059244,0.2465996163059244,0,0,1,0.37012199177278593,-0.7414856938994808 A1.1963354629845666,1.1963354629845666,0,0,1,0.24422001139628668,-0.5946079188854835 L0.24836209733822523,-0.5946079037209306 A1.182192591627219,1.182192591627219,0,0,0,0.36980323915936975,-0.7383454096204204 A0.24599300355810846,0.24599300355810846,0,0,0,0.4513917889333142,-0.639333140361094 A0.4913816299374711,0.4913816299374711,0,0,0,0.4651269721771617,-0.46911217659617604 A0.49380809196806436,0.49380809196806436,0,0,1,0.2483620973382254,-0.5946079037209306 Z\" fill=\"black\" />\n",
       "<path d=\"M0.246294668764924,-0.5925281455452056 A1.1821925916272311,1.1821925916272311,0,0,0,0.3713941003281027,-0.7405705512433038 A0.2042466032898993,0.2042466032898993,0,0,1,0.26174761680970804,-0.7857029276881691 A0.24659961630591995,0.24659961630591995,0,0,1,0.13102973992136496,-0.7735421417592511 A0.4913816299374778,0.4913816299374778,0,0,0,0.24629466876492445,-0.5925281455452058 L0.24629465360014957,-0.5966702618164725 A0.4938080919680706,0.4938080919680706,0,0,1,0.13399792657933773,-0.7710748545201143 A0.24599300355810413,0.24599300355810413,0,0,0,0.26145614862673083,-0.783904010219223 A0.20383029031472455,0.20383029031472455,0,0,0,0.36851514870594415,-0.7392765500276075 A1.1963354629845788,1.1963354629845788,0,0,1,0.2462946536001499,-0.5966702618164729 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24836209733822545,-0.5946079037209306 A0.4938080919680709,0.4938080919680709,0,0,1,0.1328318145219224,-0.7742005507888259 A0.4938080919680725,0.4938080919680725,0,0,1,-0.0014063344340990158,-0.6614125741235571 A200.00166666388887,200.00166666388887,0,0,0,-0.0020959987529067803,-0.40199452601309366 A1.1821925916272646,1.1821925916272646,0,0,0,0.24836209733822545,-0.5946079037209308 L0.24422001139628646,-0.5946079188854834 A1.196335462984614,1.196335462984614,0,0,1,0.0020813252598184118,-0.40922980392108377 A200.0016666638889,200.0016666638889,0,0,0,0.0014117083437383826,-0.6597855882199577 A0.49138162993748,0.49138162993748,0,0,0,0.13217910882585385,-0.7703963032053853 A0.4913816299374781,0.4913816299374781,0,0,0,0.2442200113962864,-0.5946079188854831 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24629465360014918,-0.5966702618164734 A0.49380809196806713,0.49380809196806713,0,0,1,-0.4698259991706767,-0.4678447313134908 A200.00166666386733,200.00166666386733,0,0,0,-0.28744105732420167,-0.284483759584532 A1.182192591627274,1.182192591627274,0,0,0,0.004177272471368454,-0.40562487247615264 A1.196335462984613,1.196335462984613,0,0,1,-0.2462946536001498,-0.5966702618164741 L-0.246294668764924,-0.5925281455452064 A1.1821925916272642,1.1821925916272642,0,0,0,-0.004177272471368121,-0.40562487247615286 A1.196335462984623,1.196335462984623,0,0,1,-0.2861926133572138,-0.2891429937530885 A200.0016666639191,200.0016666639191,0,0,0,-0.46438200582920786,-0.46638607282667977 A0.4913816299374746,0.4913816299374746,0,0,0,-0.24629466876492417,-0.5925281455452066 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24836209733822578,-0.5946079037209312 A1.1821925916272662,1.1821925916272662,0,0,0,0.0020959987538097247,-0.4019945260059288 A200.0016666638809,200.0016666638809,0,0,0,0.00140633443223237,-0.6614125741203076 A0.4938080919680675,0.4938080919680675,0,0,1,-0.13283181452192214,-0.7742005507888259 A0.4938080919680615,0.4938080919680615,0,0,1,-0.24836209733822529,-0.5946079037209309 L-0.24422001139628646,-0.5946079188854838 A0.4913816299374691,0.4913816299374691,0,0,0,-0.1321791088258541,-0.7703963032053858 A0.49138162993747486,0.49138162993747486,0,0,0,-0.0014117083422719168,-0.659785588201655 A200.00166666389683,200.00166666389683,0,0,0,-0.0020813252613152144,-0.4092298039184013 A1.1963354629846152,1.1963354629846152,0,0,1,-0.24422001139628635,-0.5946079188854837 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24629466876492428,-0.5925281455452065 A0.4913816299374713,0.4913816299374713,0,0,0,-0.13102973992136485,-0.7735421417592516 A0.24659961630592633,0.24659961630592633,0,0,1,-0.2617476168097077,-0.7857029276881689 A0.20424660328989863,0.20424660328989863,0,0,1,-0.37139410032810205,-0.7405705512433041 A1.1821925916272713,1.1821925916272713,0,0,0,-0.2462946687649239,-0.592528145545206 L-0.24629465360014946,-0.5966702618164732 A1.1963354629846206,1.1963354629846206,0,0,1,-0.36851514870594326,-0.7392765500276072 A0.20383029031472386,0.20383029031472386,0,0,0,-0.2614561486267304,-0.7839040102192226 A0.2459930035581104,0.2459930035581104,0,0,0,-0.1339979265793375,-0.7710748545201149 A0.4938080919680638,0.4938080919680638,0,0,1,-0.2462946536001493,-0.5966702618164731 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24422001139628535,-0.5946079188854829 A1.1963354629846183,1.1963354629846183,0,0,1,-0.37012199177278593,-0.7414856938994809 A0.24659961630592622,0.24659961630592622,0,0,1,-0.45341581100572514,-0.6402656001547785 A0.4938080919680624,0.4938080919680624,0,0,1,-0.4691121765961755,-0.46512697217716215 A0.49138162993747553,0.49138162993747553,0,0,0,-0.24422001139628624,-0.5946079188854838 L-0.24836209733822529,-0.5946079037209306 A0.49380809196806796,0.49380809196806796,0,0,1,-0.4651269721771615,-0.46911217659617593 A0.4913816299374701,0.4913816299374701,0,0,0,-0.45139178893331394,-0.6393331403610943 A0.24599300355811038,0.24599300355811038,0,0,0,-0.3698032391593697,-0.7383454096204211 A1.182192591627269,1.182192591627269,0,0,0,-0.24836209733822512,-0.5946079037209305 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5966702618164731,-0.24629465360014968 A1.1963354629846052,1.1963354629846052,0,0,1,-0.4056248724761524,0.004177272471368121 A1.182192591627247,1.182192591627247,0,0,0,-0.2844837595804255,-0.2874410573185686 A200.00166666388688,200.00166666388688,0,0,0,-0.4678447313159495,-0.4698259991658915 A0.49380809196806785,0.49380809196806785,0,0,1,-0.596670261816473,-0.24629465360014946 L-0.5925281455452062,-0.24629466876492478 A0.4913816299374755,0.4913816299374755,0,0,0,-0.4663860728210829,-0.46438200582770883 A200.00166666388878,200.00166666388878,0,0,0,-0.28914299374844177,-0.2861926133516022 A1.1963354629845961,1.1963354629845961,0,0,1,-0.4056248724761522,-0.004177272471369009 A1.1821925916272569,1.1821925916272569,0,0,0,-0.5925281455452062,-0.24629466876492467 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946079188854836,-0.24422001139628646 A0.4913816299374743,0.4913816299374743,0,0,0,-0.4651269721771617,-0.4691121765961756 A0.49380809196807035,0.49380809196807035,0,0,1,-0.6402656001547786,-0.45341581100572553 A0.24659961630592384,0.24659961630592384,0,0,1,-0.7414856938994809,-0.3701219917727865 A1.196335462984631,1.196335462984631,0,0,1,-0.5946079188854833,-0.24422001139628624 L-0.5946079037209305,-0.24836209733822556 A1.1821925916272822,1.1821925916272822,0,0,0,-0.7383454096204195,-0.3698032391593695 A0.24599300355810788,0.24599300355810788,0,0,0,-0.6393331403610941,-0.45139178893331433 A0.49138162993747797,0.49138162993747797,0,0,0,-0.4691121765961757,-0.46512697217716165 A0.49380809196806685,0.49380809196806685,0,0,1,-0.5946079037209306,-0.24836209733822567 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5925281455452062,-0.24629466876492423 A1.1821925916272786,1.1821925916272786,0,0,0,-0.7405705512433041,-0.3713941003281025 A0.20424660328989996,0.20424660328989996,0,0,1,-0.7857029276881685,-0.2617476168097077 A0.24659961630592164,0.24659961630592164,0,0,1,-0.7735421417592513,-0.1310297399213649 A0.491381629937474,0.491381629937474,0,0,0,-0.5925281455452063,-0.24629466876492412 L-0.5966702618164728,-0.24629465360014935 A0.4938080919680665,0.4938080919680665,0,0,1,-0.7710748545201147,-0.13399792657933768 A0.2459930035581056,0.2459930035581056,0,0,0,-0.7839040102192223,-0.2614561486267306 A0.20383029031472524,0.20383029031472524,0,0,0,-0.7392765500276073,-0.3685151487059444 A1.1963354629846277,1.1963354629846277,0,0,1,-0.5966702618164728,-0.24629465360014924 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946079037209306,-0.24836209733822567 A0.4938080919680683,0.4938080919680683,0,0,1,-0.7742005507888264,-0.1328318145219226 A0.4938080919680681,0.4938080919680681,0,0,1,-0.6614125741235559,0.001406334434100931 A200.00166666388884,200.00166666388884,0,0,0,-0.4019945259956361,0.002095998752935202 A1.1821925916272624,1.1821925916272624,0,0,0,-0.5946079037209308,-0.24836209733822567 L-0.5946079188854835,-0.24422001139628635 A1.196335462984611,1.196335462984611,0,0,1,-0.4092298039232336,-0.0020813252635245583 A200.00166666388887,200.00166666388887,0,0,0,-0.6597855881991412,-0.001411708343795226 A0.49138162993747575,0.49138162993747575,0,0,0,-0.7703963032053858,-0.13217910882585426 A0.49138162993747575,0.49138162993747575,0,0,0,-0.5946079188854836,-0.24422001139628652 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5966702618164732,0.24629465360014918 A0.4938080919680654,0.4938080919680654,0,0,1,-0.46784473131348386,0.4698259991707018 A200.00166666381554,200.00166666381554,0,0,0,-0.28448375957859184,0.28744105731828995 A1.182192591627268,1.182192591627268,0,0,0,-0.4056248724761524,-0.004177272471368232 A1.1963354629846192,1.1963354629846192,0,0,1,-0.5966702618164735,0.24629465360014957 L-0.5925281455452066,0.24629466876492456 A1.18219259162727,1.18219259162727,0,0,0,-0.4056248724761524,0.004177272471368454 A1.1963354629846175,1.1963354629846175,0,0,1,-0.2891429937531178,0.28619261335710483 A200.0016666639664,200.0016666639664,0,0,0,-0.4663860728265661,0.464382005829151 A0.491381629937473,0.491381629937473,0,0,0,-0.5925281455452065,0.2462946687649244 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946079037209305,0.2483620973382249 A1.1821925916272726,1.1821925916272726,0,0,0,-0.4019945260081217,-0.00209599874999411 A200.00166666386318,200.00166666386318,0,0,0,-0.6614125741203185,-0.00140633443223237 A0.49380809196806086,0.49380809196806086,0,0,1,-0.7742005507888263,0.13283181452192208 A0.49380809196805836,0.49380809196805836,0,0,1,-0.5946079037209309,0.24836209733822517 L-0.5946079188854836,0.24422001139628619 A0.4913816299374658,0.4913816299374658,0,0,0,-0.770396303205386,0.13217910882585376 A0.4913816299374685,0.4913816299374685,0,0,0,-0.6597855882069064,0.0014117083512983075 A200.0016666639146,200.0016666639146,0,0,0,-0.4092298039269864,0.0020813252613152144 A1.196335462984621,1.196335462984621,0,0,1,-0.5946079188854838,0.24422001139628635 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5925281455452065,0.24629466876492417 A0.4913816299374684,0.4913816299374684,0,0,0,-0.7735421417592518,0.13102973992136474 A0.246599616305921,0.246599616305921,0,0,1,-0.785702927688169,0.26174761680970726 A0.20424660328989455,0.20424660328989455,0,0,1,-0.7405705512433042,0.3713941003281021 A1.1821925916272602,1.1821925916272602,0,0,0,-0.5925281455452068,0.24629466876492445 L-0.5966702618164735,0.24629465360014913 A1.196335462984609,1.196335462984609,0,0,1,-0.739276550027607,0.3685151487059426 A0.20383029031471983,0.20383029031471983,0,0,0,-0.7839040102192227,0.2614561486267303 A0.24599300355810516,0.24599300355810516,0,0,0,-0.771074854520115,0.13399792657933762 A0.49380809196806097,0.49380809196806097,0,0,1,-0.5966702618164734,0.24629465360014913 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946079188854838,0.24422001139628613 A1.1963354629846124,1.1963354629846124,0,0,1,-0.741485693899481,0.37012199177278593 A0.24659961630592228,0.24659961630592228,0,0,1,-0.640265600154779,0.45341581100572514 A0.4938080919680663,0.4938080919680663,0,0,1,-0.4651269721771625,0.4691121765961754 A0.49138162993747303,0.49138162993747303,0,0,0,-0.594607918885484,0.24422001139628624 L-0.5946079037209309,0.24836209733822534 A0.4938080919680656,0.4938080919680656,0,0,1,-0.4691121765961762,0.4651269721771616 A0.49138162993747375,0.49138162993747375,0,0,0,-0.6393331403610946,0.45139178893331394 A0.24599300355810638,0.24599300355810638,0,0,0,-0.7383454096204205,0.36980323915936975 A1.1821925916272633,1.1821925916272633,0,0,0,-0.594607903720931,0.24836209733822534 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.2462946536001499,0.5966702618164733 A1.1963354629846064,1.1963354629846064,0,0,1,0.00417727247136801,0.4056248724761524 A1.1821925916272493,1.1821925916272493,0,0,0,-0.28744105731859493,0.28448375958041816 A200.00166666388876,200.00166666388876,0,0,0,-0.4698259991731959,0.4678447313232823 A0.4938080919680647,0.4938080919680647,0,0,1,-0.24629465360014963,0.5966702618164731 L-0.24629466876492462,0.5925281455452065 A0.49138162993747214,0.49138162993747214,0,0,0,-0.46438200583276323,0.46638607281971056 A200.00166666389322,200.00166666389322,0,0,0,-0.286192613357656,0.28914299375446717 A1.196335462984598,1.196335462984598,0,0,1,-0.00417727247136801,0.4056248724761524 A1.1821925916272575,1.1821925916272575,0,0,0,-0.24629466876492467,0.5925281455452066 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24422001139628685,0.5946079188854836 A0.4913816299374704,0.4913816299374704,0,0,0,-0.4691121765961759,0.4651269721771619 A0.4938080919680558,0.4938080919680558,0,0,1,-0.4534158110057257,0.6402656001547787 A0.2465996163059232,0.2465996163059232,0,0,1,-0.3701219917727867,0.7414856938994803 A1.196335462984596,1.196335462984596,0,0,1,-0.24422001139628657,0.5946079188854834 L-0.24836209733822567,0.5946079037209304 A1.1821925916272478,1.1821925916272478,0,0,0,-0.36980323915937097,0.7383454096204215 A0.24599300355810733,0.24599300355810733,0,0,0,-0.45139178893331455,0.6393331403610943 A0.49138162993746337,0.49138162993746337,0,0,0,-0.46512697217716203,0.46911217659617566 A0.49380809196806286,0.49380809196806286,0,0,1,-0.24836209733822578,0.5946079037209306 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.246294668764925,0.5925281455452067 A1.1821925916272478,1.1821925916272478,0,0,0,-0.3713941003281036,0.7405705512433053 A0.2042466032899023,0.2042466032899023,0,0,1,-0.26174761680970743,0.7857029276881686 A0.24659961630591792,0.24659961630591792,0,0,1,-0.1310297399213651,0.7735421417592518 A0.4913816299374717,0.4913816299374717,0,0,0,-0.2462946687649244,0.592528145545206 L-0.24629465360014963,0.5966702618164724 A0.49380809196806436,0.49380809196806436,0,0,1,-0.13399792657933757,0.7710748545201151 A0.24599300355810205,0.24599300355810205,0,0,0,-0.2614561486267303,0.7839040102192225 A0.20383029031472752,0.20383029031472752,0,0,0,-0.3685151487059442,0.7392765500276073 A1.196335462984596,1.196335462984596,0,0,1,-0.24629465360014946,0.5966702618164722 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24836209733822534,0.5946079037209309 A0.49380809196806247,0.49380809196806247,0,0,1,-0.1328318145219226,0.7742005507888265 A0.4938080919680661,0.4938080919680661,0,0,1,0.00140633443410354,0.6614125741235541 A200.0016666638889,200.0016666638889,0,0,0,0.002095998752935202,0.4019945260043653 A1.182192591627265,1.182192591627265,0,0,0,-0.24836209733822556,0.594607903720931 L-0.24422001139628657,0.5946079188854838 A1.1963354629846141,1.1963354629846141,0,0,1,-0.0020813252635265567,0.40922980392323494 A200.00166666388887,200.00166666388887,0,0,0,-0.001411708343795226,0.659785588199057 A0.49138162993747364,0.49138162993747364,0,0,0,-0.13217910882585449,0.7703963032053861 A0.49138162993747014,0.49138162993747014,0,0,0,-0.24422001139628652,0.5946079188854838 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24629465360014946,0.5966702618164731 A0.49380809196806635,0.49380809196806635,0,0,1,0.4698259991656817,0.4678447313148115 A200.00166666384592,200.00166666384592,0,0,0,0.2874410573182331,0.28448375957847816 A1.1821925916272746,1.1821925916272746,0,0,0,-0.004177272471368565,0.40562487247615264 A1.1963354629846088,1.1963354629846088,0,0,1,0.24629465360014946,0.5966702618164734 L0.24629466876492412,0.5925281455452065 A1.1821925916272598,1.1821925916272598,0,0,0,0.004177272471368121,0.40562487247615264 A1.1963354629846237,1.1963354629846237,0,0,1,0.2861926133571748,0.28914299375309893 A200.0016666639254,200.0016666639254,0,0,0,0.4643820058365691,0.46638607283401257 A0.4913816299374737,0.4913816299374737,0,0,0,0.24629466876492428,0.5925281455452065 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24836209733822512,0.5946079037209308 A1.1821925916272589,1.1821925916272589,0,0,0,-0.0020959987500465127,0.4019945260080915 A200.00166666388887,200.00166666388887,0,0,0,-0.00140633443223237,0.6614125741201862 A0.49380809196806247,0.49380809196806247,0,0,1,0.13283181452192225,0.7742005507888262 A0.49380809196805886,0.49380809196805886,0,0,1,0.24836209733822529,0.5946079037209309 L0.2442200113962864,0.5946079188854838 A0.4913816299374664,0.4913816299374664,0,0,0,0.1321791088258542,0.7703963032053858 A0.4913816299374699,0.4913816299374699,0,0,0,0.0014117083513195128,0.6597855882069183 A200.0016666638889,200.0016666638889,0,0,0,0.0020813252613152144,0.40922980391849817 A1.196335462984608,1.196335462984608,0,0,1,0.24422001139628646,0.5946079188854838 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24629466876492445,0.5925281455452065 A0.4913816299374691,0.4913816299374691,0,0,0,0.13102973992136507,0.7735421417592514 A0.24659961630592117,0.24659961630592117,0,0,1,0.26174761680970815,0.7857029276881687 A0.20424660328989871,0.20424660328989871,0,0,1,0.3713941003281024,0.7405705512433043 A1.182192591627277,1.182192591627277,0,0,0,0.24629466876492445,0.5925281455452065 L0.24629465360014957,0.5966702618164735 A1.196335462984626,1.196335462984626,0,0,1,0.36851514870594326,0.7392765500276072 A0.20383029031472386,0.20383029031472386,0,0,0,0.2614561486267304,0.7839040102192227 A0.24599300355810536,0.24599300355810536,0,0,0,0.13399792657933765,0.7710748545201151 A0.49380809196806175,0.49380809196806175,0,0,1,0.2462946536001494,0.5966702618164731 Z\" fill=\"black\" />\n",
       "<path d=\"M0.2442200113962859,0.5946079188854837 A1.1963354629846328,1.1963354629846328,0,0,1,0.37012199177278604,0.7414856938994812 A0.24659961630592508,0.24659961630592508,0,0,1,0.45341581100572526,0.6402656001547793 A0.4938080919680583,0.4938080919680583,0,0,1,0.4691121765961756,0.4651269721771622 A0.49138162993747486,0.49138162993747486,0,0,0,0.24422001139628602,0.5946079188854839 L0.24836209733822534,0.5946079037209311 A0.49380809196806735,0.49380809196806735,0,0,1,0.4651269721771616,0.46911217659617616 A0.491381629937466,0.491381629937466,0,0,0,0.4513917889333142,0.6393331403610949 A0.2459930035581091,0.2459930035581091,0,0,0,0.36980323915936986,0.738345409620421 A1.1821925916272829,1.1821925916272829,0,0,0,0.24836209733822512,0.594607903720931 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5966702618164723,0.24629465360014902 A1.1963354629846084,1.1963354629846084,0,0,1,0.4056248724761524,-0.004177272471368121 A1.1821925916272495,1.1821925916272495,0,0,0,0.2844837595804135,0.28744105731861397 A200.00166666388697,200.00166666388697,0,0,0,0.4678447313159211,0.46982599916591994 A0.49380809196806447,0.49380809196806447,0,0,1,0.5966702618164728,0.24629465360014946 L0.592528145545206,0.24629466876492456 A0.49138162993747186,0.49138162993747186,0,0,0,0.46638607282108996,0.4643820058276823 A200.00166666388884,200.00166666388884,0,0,0,0.2891429937544956,0.2861926133576276 A1.196335462984598,1.196335462984598,0,0,1,0.4056248724761522,0.004177272471369564 A1.18219259162726,1.18219259162726,0,0,0,0.5925281455452064,0.2462946687649249 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946079188854833,0.24422001139628652 A0.491381629937472,0.491381629937472,0,0,0,0.4651269721771618,0.4691121765961755 A0.4938080919680568,0.4938080919680568,0,0,1,0.6402656001547791,0.45341581100572537 A0.2465996163059251,0.2465996163059251,0,0,1,0.7414856938994802,0.37012199177278643 A1.1963354629845757,1.1963354629845757,0,0,1,0.5946079188854837,0.2442200113962869 L0.5946079037209303,0.248362097338225 A1.1821925916272276,1.1821925916272276,0,0,0,0.7383454096204204,0.36980323915936975 A0.24599300355810913,0.24599300355810913,0,0,0,0.6393331403610941,0.45139178893331433 A0.4913816299374643,0.4913816299374643,0,0,0,0.469112176596176,0.46512697217716165 A0.49380809196806463,0.49380809196806463,0,0,1,0.5946079037209308,0.2483620973382254 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5925281455452054,0.246294668764924 A1.1821925916272247,1.1821925916272247,0,0,0,0.7405705512433034,0.3713941003281024 A0.20424660328989996,0.20424660328989996,0,0,1,0.7857029276881687,0.26174761680970815 A0.2465996163059219,0.2465996163059219,0,0,1,0.7735421417592507,0.1310297399213653 A0.49138162993747725,0.49138162993747725,0,0,0,0.592528145545206,0.2462946687649244 L0.5966702618164728,0.24629465360014957 A0.4938080919680699,0.4938080919680699,0,0,1,0.7710748545201145,0.13399792657933796 A0.24599300355810608,0.24599300355810608,0,0,0,0.7839040102192228,0.26145614862673094 A0.20383029031472533,0.20383029031472533,0,0,0,0.7392765500276074,0.3685151487059445 A1.1963354629845722,1.1963354629845722,0,0,1,0.5966702618164724,0.24629465360014913 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946079037209304,0.24836209733822573 A0.493808091968072,0.493808091968072,0,0,1,0.7742005507888261,0.1328318145219224 A0.4938080919680733,0.4938080919680733,0,0,1,0.6614125741235679,-0.0014063344340804473 A200.00166666386312,200.00166666386312,0,0,0,0.4019945260132149,-0.0020959987529067803 A1.1821925916272686,1.1821925916272686,0,0,0,0.5946079037209308,0.248362097338226 L0.5946079188854835,0.24422001139628646 A1.196335462984618,1.196335462984618,0,0,1,0.4092298039210456,0.0020813252597522425 A200.00166666391462,200.00166666391462,0,0,0,0.6597855881990532,0.001411708343795226 A0.49138162993748047,0.49138162993748047,0,0,0,0.7703963032053853,0.13217910882585387 A0.49138162993747925,0.49138162993747925,0,0,0,0.5946079188854834,0.2442200113962863 Z\" fill=\"black\" />\n",
       "<path d=\"M0.841928871046507,-3.0531133177191805e-16 A0.24659961630592173,0.24659961630592173,0,0,1,0.7729791052691645,-0.13431135707240782 A0.491381629937456,0.491381629937456,0,0,0,0.6589674235137764,6.106226635438361e-16 A0.49138162993746287,0.49138162993746287,0,0,0,0.7729791052691646,0.1343113570724079 A0.24659961630592017,0.24659961630592017,0,0,1,0.841928871046507,-3.608224830031759e-16 L0.8398578021876755,-3.0531133177191805e-16 A0.24599300355810427,0.24599300355810427,0,0,0,0.7716423201045843,0.13069049477445605 A0.49380809196805514,0.49380809196805514,0,0,1,0.6622214308578381,4.718447854656915e-16 A0.4938080919680482,0.4938080919680482,0,0,1,0.7716423201045841,-0.130690494774456 A0.24599300355810585,0.24599300355810585,0,0,0,0.8398578021876755,-1.1102230246251565e-16 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8408994938359162,-0.0010355161240475363 A0.24599300355810297,0.24599300355810297,0,0,0,0.7710748545201151,0.13399792657933707 A0.49380809196808095,0.49380809196808095,0,0,1,0.8775817251428947,0.10692087727073735 A0.12874973442080975,0.12874973442080975,0,0,1,0.9195455218832878,0.05245430208254036 A0.24659961630591912,0.24659961630591912,0,0,1,0.8408994938359162,-0.0010355161240476196 L0.8408994938359162,0.0010355161240470923 A0.24599300355810327,0.24599300355810327,0,0,0,0.9180262590311121,0.05264066355740915 A0.12858418400498067,0.12858418400498067,0,0,0,0.8768083778640049,0.10591908122537434 A0.4913816299374882,0.4913816299374882,0,0,0,0.7735421417592515,0.13102973992136446 A0.24659961630591884,0.24659961630591884,0,0,1,0.8408994938359162,0.0010355161240470645 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8398578021876757,-2.7755575615628914e-16 A0.2459930035581045,0.2459930035581045,0,0,0,0.9192505146902777,0.053154271791970326 A0.08455113301770899,0.08455113301770899,0,0,1,0.9298750742566173,-1.457167719820518e-16 A0.08455113301770925,0.08455113301770925,0,0,1,0.9192505146902776,-0.053154271791970804 A0.24599300355810277,0.24599300355810277,0,0,0,0.8398578021876757,-2.220446049250313e-16 L0.8419288710465074,-2.7755575615628914e-17 A0.24659961630591867,0.24659961630591867,0,0,1,0.9183295455718188,-0.05193173472903659 A0.08447970506513859,0.08447970506513859,0,0,0,0.9290895250826432,-1.1102230246251565e-16 A0.08447970506513831,0.08447970506513831,0,0,0,0.9183295455718189,0.05193173472903618 A0.24659961630592028,0.24659961630592028,0,0,1,0.8419288710465074,-8.326672684688674e-17 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8408994938359162,0.0010355161240469257 A0.2465996163059192,0.2465996163059192,0,0,1,0.9195455218832882,-0.05245430208254093 A0.12874973442080978,0.12874973442080978,0,0,1,0.8775817251428947,-0.10692087727073846 A0.493808091968049,0.493808091968049,0,0,1,0.7710748545201154,-0.13399792657933762 A0.24599300355810313,0.24599300355810313,0,0,0,0.8408994938359162,0.0010355161240469257 L0.8408994938359161,-0.0010355161240474808 A0.24659961630591895,0.24659961630591895,0,0,1,0.7735421417592514,-0.13102973992136507 A0.49138162993745665,0.49138162993745665,0,0,0,0.8768083778640049,-0.10591908122537541 A0.12858418400498067,0.12858418400498067,0,0,0,0.9180262590311128,-0.05264066355740979 A0.24599300355810336,0.24599300355810336,0,0,0,0.840899493835916,-0.0010355161240474253 Z\" fill=\"black\" />\n",
       "<path d=\"M0.875551874913139,-0.19797278066177126 A0.11165451424460973,0.11165451424460973,0,0,1,0.8693091933487364,-0.27888413017540803 A1.1963354629847265,1.1963354629847265,0,0,1,0.7842308020332197,-0.26230984692506243 A0.24599300355810916,0.24599300355810916,0,0,0,0.7716423201045843,-0.1306904947744561 A0.4938080919680618,0.4938080919680618,0,0,1,0.8755518749131387,-0.19797278066177115 L0.8742501366561508,-0.1984330279291271 A0.49138162993746926,0.49138162993746926,0,0,0,0.7729791052691646,-0.1343113570724081 A0.2465996163059251,0.2465996163059251,0,0,1,0.7853826656807693,-0.26089768418080406 A1.1821925916273743,1.1821925916273743,0,0,0,0.8680877851584634,-0.2777320602469999 A0.11152998701709388,0.11152998701709388,0,0,0,0.8742501366561508,-0.19843302792912706 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8751338292293369,-0.1988503350745266 A0.4913816299374716,0.4913816299374716,0,0,0,0.7703963032053852,-0.13217910882585387 A0.4913816299374568,0.4913816299374568,0,0,0,0.8774365566638643,-0.10583724939570144 A0.17430931194939406,0.17430931194939406,0,0,1,0.9236587501634884,-0.14788024680951745 A0.11165451424460536,0.11165451424460536,0,0,1,0.8751338292293369,-0.1988503350745266 L0.874673609583968,-0.19754859974878472 A0.11152998701708958,0.11152998701708958,0,0,0,0.9223979308113345,-0.14783851227587405 A0.17400600580547093,0.17400600580547093,0,0,0,0.8769556636397515,-0.10700788411025747 A0.4938080919680492,0.4938080919680492,0,0,1,0.7742005507888258,-0.13283181452192228 A0.493808091968064,0.493808091968064,0,0,1,0.8746736095839678,-0.19754859974878464 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8742501366561504,-0.19843302792912687 A0.11152998701708845,0.11152998701708845,0,0,0,0.9233662386588974,-0.1473260114196755 A0.06803588115719973,0.06803588115719973,0,0,1,0.9339698780441709,-0.18672833263526112 A0.051022571697022755,0.051022571697022755,0,0,1,0.929248222928429,-0.22051730698760175 A0.4913816299374117,0.4913816299374117,0,0,0,0.8742501366561503,-0.19843302792912676 L0.8755518749131382,-0.19797278066177101 A0.4938080919680038,0.4938080919680038,0,0,1,0.9286641947314027,-0.2198516199775639 A0.0509965521614624,0.0509965521614624,0,0,0,0.9334315871835978,-0.18675266477470193 A0.0679896242027519,0.0679896242027519,0,0,0,0.9226997209995965,-0.14839701348583473 A0.11165451424460425,0.11165451424460425,0,0,1,0.8755518749131385,-0.19797278066177112 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8746736095839682,-0.19754859974878447 A0.4938080919680031,0.4938080919680031,0,0,1,0.9293889694779445,-0.22010131684486345 A0.05691814191861594,0.05691814191861594,0,0,1,0.910979980684409,-0.25170126066495957 A0.10207118284828336,0.10207118284828336,0,0,1,0.868510159427875,-0.27912913642081416 A0.111529987017093,0.111529987017093,0,0,0,0.8746736095839682,-0.19754859974878441 L0.875133829229337,-0.19885033507452654 A0.11165451424460877,0.11165451424460877,0,0,1,0.8688971429379921,-0.2774953808191087 A0.10196710468573116,0.10196710468573116,0,0,0,0.91051693818099,-0.25128983634943275 A0.05688576386862237,0.05688576386862237,0,0,0,0.9285204537964862,-0.22027429154325268 A0.4913816299374114,0.4913816299374114,0,0,0,0.8751338292293372,-0.1988503350745266 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8413245968792695,-0.3487378312179158 A0.24659961630592714,0.24659961630592714,0,0,1,0.7390033956266674,-0.3712455991124034 A0.20383029031471428,0.20383029031471428,0,0,0,0.7844832204912875,-0.26074817869900274 A1.1821925916272862,1.1821925916272862,0,0,0,0.8695016646336647,-0.2780737524170398 A0.10207118284829551,0.10207118284829551,0,0,1,0.8413245968792695,-0.3487378312179158 L0.8404667396518237,-0.34787996142746724 A0.10196710468574323,0.10196710468574323,0,0,0,0.8678932648062345,-0.27855554255189047 A1.1963354629846354,1.1963354629846354,0,0,1,0.7851302435405483,-0.2624518146430985 A0.20424660328988878,0.20424660328988878,0,0,1,0.7408495471994292,-0.3686854947298595 A0.2459930035581112,0.2459930035581112,0,0,0,0.8404667396518236,-0.3478799614274672 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8404682399249475,-0.348741431751695 A0.10196710468574299,0.10196710468574299,0,0,0,0.8688971429379924,-0.27749538081910924 A0.11165451424461109,0.11165451424461109,0,0,1,0.8925933979986809,-0.32049909548499894 A0.0533097832377405,0.0533097832377405,0,0,1,0.8925117363807907,-0.35397972951328893 A0.2465996163059022,0.2465996163059022,0,0,1,0.8404682399249475,-0.3487414317516949 L0.8413260845897585,-0.34788357452424906 A0.2459930035580865,0.2459930035580865,0,0,0,0.891926197259709,-0.3534519798296258 A0.05328137928663583,0.05328137928663583,0,0,0,0.8920222752007364,-0.3206175974069209 A0.11152998701709517,0.11152998701709517,0,0,0,0.868510159427875,-0.27912913642081544 A0.1020711828482953,0.1020711828482953,0,0,1,0.8413260845897584,-0.34788357452424906 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8404667396518243,-0.34787996142746724 A0.24599300355808618,0.24599300355808618,0,0,0,0.8925937255679034,-0.3535975067231173 A0.043824206686974974,0.043824206686974974,0,0,1,0.8812012058801144,-0.3809020537630804 A0.053309783237736184,0.053309783237736184,0,0,1,0.8576568407852074,-0.40479177687056994 A0.10196710468574299,0.10196710468574299,0,0,0,0.8404667396518244,-0.34787996142746724 L0.8413245968792696,-0.3487378312179157 A0.10207118284829521,0.10207118284829521,0,0,1,0.857599085171524,-0.40378317872232894 A0.0532813792866317,0.0532813792866317,0,0,0,0.8808193969447596,-0.3806543646704139 A0.043805009648982214,0.043805009648982214,0,0,0,0.8918439303703183,-0.3538407486894351 A0.24659961630590194,0.24659961630590194,0,0,1,0.8413245968792697,-0.3487378312179157 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8413260845897578,-0.34788357452424945 A0.10207118284829433,0.10207118284829433,0,0,1,0.8580750117266926,-0.404514748241563 A0.11165451424462085,0.11165451424462085,0,0,1,0.8110466377784056,-0.41795146736263755 A1.182192591627381,1.182192591627381,0,0,0,0.7383454096204204,-0.3698032391593694 A0.24599300355811388,0.24599300355811388,0,0,0,0.8413260845897578,-0.34788357452424945 L0.8404682399249472,-0.34874143175169525 A0.2465996163059298,0.2465996163059298,0,0,1,0.7414856938994809,-0.3701219917727858 A1.196335462984733,1.196335462984733,0,0,1,0.8110749659064118,-0.4169825003089559 A0.11152998701710486,0.11152998701710486,0,0,0,0.857172622976979,-0.4040604672109217 A0.10196710468574212,0.10196710468574212,0,0,0,0.8404682399249471,-0.34874143175169525 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7594474967512015,-0.4787298512091043 A0.12874973442080564,0.12874973442080564,0,0,1,0.6956646316241412,-0.5461021760963659 A0.4913816299374534,0.4913816299374534,0,0,0,0.6386873066892629,-0.45230513567105624 A0.24599300355810733,0.24599300355810733,0,0,0,0.7408495471994293,-0.36868549472985945 A0.2042466032898972,0.2042466032898972,0,0,1,0.7594474967512015,-0.47872985120910433 L0.758145746148605,-0.47826961921851113 A0.2038302903147224,0.2038302903147224,0,0,0,0.7390033956266673,-0.37124559911240385 A0.24659961630592317,0.24659961630592317,0,0,1,0.6409063929307219,-0.45250959317131667 A0.4938080919680457,0.4938080919680457,0,0,1,0.6953849013020049,-0.5439281065466566 A0.1285841840049766,0.1285841840049766,0,0,0,0.758145746148605,-0.47826961921851113 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7585708530533442,-0.4791511081274254 A0.2038302903147224,0.2038302903147224,0,0,0,0.7392765500276071,-0.36851514870594393 A1.1963354629847043,1.1963354629847043,0,0,1,0.8114861540773256,-0.41723878890925503 A0.10207118284830491,0.10207118284830491,0,0,1,0.8222773284984304,-0.4664554730637883 A0.12874973442080784,0.12874973442080784,0,0,1,0.7585708530533442,-0.4791511081274254 L0.7590310879751834,-0.477849385146816 A0.1285841840049788,0.1285841840049788,0,0,0,0.8213814303378308,-0.4658652158605905 A0.10196710468575258,0.10196710468575258,0,0,0,0.8106328438058882,-0.4176987505357001 A1.1821925916273526,1.1821925916273526,0,0,0,0.740570551243305,-0.37139410032810305 A0.20424660328989705,0.20424660328989705,0,0,1,0.7590310879751834,-0.47784938514681596 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7581457461486051,-0.4782696192185113 A0.12858418400498248,0.12858418400498248,0,0,0,0.8223106238590181,-0.46592401558613794 A0.056918141918613684,0.056918141918613684,0,0,1,0.8127953991634587,-0.5012888420494426 A0.05102257169704131,0.05102257169704131,0,0,1,0.7923733958650954,-0.5286351375727896 A0.2038302903147131,0.2038302903147131,0,0,0,0.7581457461486051,-0.47826961921851124 L0.7594474967512013,-0.47872985120910416 A0.20424660328988775,0.20424660328988775,0,0,1,0.7921728170781295,-0.5277236682630044 A0.05099655216148079,0.05099655216148079,0,0,0,0.8123368864977603,-0.5010626027740799 A0.056885763868620036,0.056885763868620036,0,0,0,0.8213515377530314,-0.46640476546981713 A0.12874973442081156,0.12874973442081156,0,0,1,0.7594474967512013,-0.47872985120910416 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7590310879751833,-0.4778493851468162 A0.20424660328988958,0.20424660328988958,0,0,1,0.7927145607385944,-0.5283222411256367 A0.06803588115719443,0.06803588115719443,0,0,1,0.7573400306255024,-0.54847702219195 A0.17430931194939267,0.17430931194939267,0,0,1,0.69465227500475,-0.5456881188988468 A0.12858418400498065,0.12858418400498065,0,0,0,0.7590310879751833,-0.47784938514681613 L0.7585708530533444,-0.4791511081274256 A0.12874973442080978,0.12874973442080978,0,0,1,0.6963951405147808,-0.5443588029944206 A0.17400600580546952,0.17400600580546952,0,0,0,0.7571283545655326,-0.5477801293551889 A0.06798962420274655,0.06798962420274655,0,0,0,0.791824889686714,-0.5280402385294957 A0.2038302903147149,0.2038302903147149,0,0,0,0.7585708530533444,-0.4791511081274256 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946057252746755,-0.5956369058927748 A200.0016666638886,200.0016666638886,0,0,0,0.46438200583665434,-0.4663860728340694 A0.4913816299374633,0.4913816299374633,0,0,0,0.6404445002570492,-0.4514979966241155 A0.4938080919680909,0.4938080919680909,0,0,1,0.6965283932890407,-0.5454407520923714 A0.1743093119493903,0.1743093119493903,0,0,1,0.5946057252734898,-0.5956369058915989 L0.5946057435788822,-0.5935658553384359 A0.17400600580546727,0.17400600580546727,0,0,0,0.6945056704006469,-0.5445960166747018 A0.49138162993749795,0.49138162993749795,0,0,0,0.6391578935590871,-0.45331753326581337 A0.49380809196805575,0.49380809196805575,0,0,1,0.4698259991656231,-0.4678447313148267 A200.0016666638931,200.0016666638931,0,0,0,0.5946057436011927,-0.5935658553609358 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5935658553384358,-0.5946057435788823 A0.17400600580546702,0.17400600580546702,0,0,0,0.6963951405147798,-0.5443588029944213 A0.12874973442081752,0.12874973442081752,0,0,1,0.6872465896112645,-0.6126915941361394 A0.08455113301770596,0.08455113301770596,0,0,1,0.657420862067989,-0.6578980478676864 A200.00166666388247,200.00166666388247,0,0,0,0.5935658553609642,-0.5946057436012211 L0.5956369059106521,-0.5946057252927517 A200.00166666389313,200.00166666389313,0,0,0,0.6570687392018897,-0.6565838091010505 A0.08447970506513527,0.08447970506513527,0,0,0,0.686427172886021,-0.612360651230857 A0.12858418400498853,0.12858418400498853,0,0,0,0.6946522750047492,-0.5456881188988476 A0.17430931194939003,0.17430931194939003,0,0,1,0.5956369058915749,-0.5946057252735142 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946057436012495,-0.593565855361021 A200.00166666380028,200.00166666380028,0,0,0,0.6578980479038137,-0.6574208620861555 A0.08455113301770903,0.08455113301770903,0,0,1,0.6126915941361404,-0.6872465896112641 A0.12874973442080986,0.12874973442080986,0,0,1,0.5443588029944215,-0.6963951405147798 A0.17400600580546957,0.17400600580546957,0,0,0,0.5946057435788823,-0.5935658553384355 L0.5946057252735185,-0.5956369058915703 A0.17430931194939267,0.17430931194939267,0,0,1,0.5456881188988478,-0.694652275004749 A0.12858418400498073,0.12858418400498073,0,0,0,0.6123606512308577,-0.6864271728860205 A0.08447970506513838,0.08447970506513838,0,0,0,0.6565838090375223,-0.6570687391998209 A200.00166666397078,200.00166666397078,0,0,0,0.5946057252746186,-0.5956369058926612 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5956369058915896,-0.5946057252734995 A0.1743093119493928,0.1743093119493928,0,0,1,0.5454407520923723,-0.6965283932890404 A0.49380809196806036,0.49380809196806036,0,0,1,0.4514979966241159,-0.6404445002570491 A0.49138162993747386,0.49138162993747386,0,0,0,0.4663860728196779,-0.46438200583288386 A200.00166666375108,200.00166666375108,0,0,0,0.5956369059107658,-0.594605725292837 L0.5935658553245844,-0.5946057435651539 A200.00166666402433,200.00166666402433,0,0,0,0.46784473131572213,-0.469825999165721 A0.4938080919680664,0.4938080919680664,0,0,1,0.45331753326581375,-0.6391578935590873 A0.49138162993746787,0.49138162993746787,0,0,0,0.5445960166747025,-0.6945056704006465 A0.17400600580546965,0.17400600580546965,0,0,0,0.5935658553384325,-0.5946057435788856 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4787298512091044,-0.7594474967512008 A0.2042466032898999,0.2042466032898999,0,0,1,0.36868549472985934,-0.7408495471994292 A0.24599300355810425,0.24599300355810425,0,0,0,0.4523051356710558,-0.6386873066892623 A0.49138162993746665,0.49138162993746665,0,0,0,0.5461021760963666,-0.6956646316241408 A0.12874973442080687,0.12874973442080687,0,0,1,0.4787298512091044,-0.7594474967512008 L0.4782696192185112,-0.7581457461486044 A0.12858418400497784,0.12858418400497784,0,0,0,0.5439281065466575,-0.6953849013020046 A0.4938080919680589,0.4938080919680589,0,0,1,0.45250959317131645,-0.6409063929307213 A0.24659961630592012,0.24659961630592012,0,0,1,0.3712455991124035,-0.7390033956266674 A0.2038302903147252,0.2038302903147252,0,0,0,0.47826961921851124,-0.7581457461486044 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4778493851468156,-0.7590310879751833 A0.12858418400497576,0.12858418400497576,0,0,0,0.5456881188988474,-0.6946522750047489 A0.17430931194938237,0.17430931194938237,0,0,1,0.5484770221919502,-0.7573400306255014 A0.068035881157216,0.068035881157216,0,0,1,0.5283222411256366,-0.792714560738594 A0.20424660328990293,0.20424660328990293,0,0,1,0.47784938514681563,-0.7590310879751833 L0.47915110812742545,-0.7585708530533443 A0.20383029031472813,0.20383029031472813,0,0,0,0.5280402385294956,-0.7918248896867135 A0.06798962420276809,0.06798962420276809,0,0,0,0.5477801293551892,-0.7571283545655317 A0.17400600580545933,0.17400600580545933,0,0,0,0.5443588029944211,-0.6963951405147801 A0.12874973442080473,0.12874973442080473,0,0,1,0.47915110812742545,-0.7585708530533443 Z\" fill=\"black\" />\n",
       "<path d=\"M0.47826961921851174,-0.758145746148605 A0.2038302903147283,0.2038302903147283,0,0,0,0.5286351375727907,-0.7923733958650954 A0.05102257169704516,0.05102257169704516,0,0,1,0.5012888420494446,-0.8127953991634586 A0.05691814191862016,0.05691814191862016,0,0,1,0.4659240155861386,-0.8223106238590185 A0.1285841840049729,0.1285841840049729,0,0,0,0.4782696192185117,-0.758145746148605 L0.4787298512091046,-0.7594474967512013 A0.1287497344208019,0.1287497344208019,0,0,1,0.4664047654698178,-0.8213515377530315 A0.05688576386862649,0.05688576386862649,0,0,0,0.5010626027740815,-0.8123368864977596 A0.05099655216148447,0.05099655216148447,0,0,0,0.5277236682630049,-0.792172817078129 A0.20424660328990304,0.20424660328990304,0,0,1,0.47872985120910455,-0.7594474967512014 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4791511081274255,-0.7585708530533442 A0.12874973442080292,0.12874973442080292,0,0,1,0.46645547306378876,-0.8222773284984316 A0.1020711828482956,0.1020711828482956,0,0,1,0.41723878890925453,-0.8114861540773255 A1.1963354629842013,1.1963354629842013,0,0,1,0.36851514870594426,-0.739276550027608 A0.20383029031471445,0.20383029031471445,0,0,0,0.47915110812742556,-0.7585708530533442 L0.47784938514681596,-0.7590310879751831 A0.20424660328988903,0.20424660328988903,0,0,1,0.371394100328103,-0.7405705512433045 A1.182192591626862,1.182192591626862,0,0,0,0.4176987505356994,-0.8106328438058874 A0.10196710468574328,0.10196710468574328,0,0,0,0.4658652158605909,-0.821381430337832 A0.12858418400497393,0.12858418400497393,0,0,0,0.477849385146816,-0.7590310879751831 Z\" fill=\"black\" />\n",
       "<path d=\"M0.34873783121791624,-0.8413245968792703 A0.10207118284828823,0.10207118284828823,0,0,1,0.27807375241703985,-0.8695016646336647 A1.182192591627164,1.182192591627164,0,0,0,0.2607481786990027,-0.7844832204912864 A0.20383029031473202,0.20383029031473202,0,0,0,0.3712455991124037,-0.7390033956266671 A0.24659961630592983,0.24659961630592983,0,0,1,0.34873783121791624,-0.8413245968792702 L0.3478799614274678,-0.8404667396518244 A0.24599300355811382,0.24599300355811382,0,0,0,0.3686854947298599,-0.7408495471994291 A0.2042466032899069,0.2042466032899069,0,0,1,0.26245181464309986,-0.785130243540547 A1.1963354629845104,1.1963354629845104,0,0,1,0.2785555425518904,-0.8678932648062334 A0.101967104685736,0.101967104685736,0,0,0,0.3478799614274678,-0.8404667396518243 Z\" fill=\"black\" />\n",
       "<path d=\"M0.34788357452425,-0.8413260845897587 A0.24599300355810316,0.24599300355810316,0,0,0,0.36980323915936997,-0.7383454096204214 A1.1821925916272857,1.1821925916272857,0,0,0,0.4179514673626372,-0.8110466377784037 A0.11165451424460299,0.11165451424460299,0,0,1,0.404514748241564,-0.8580750117266938 A0.10207118284830007,0.10207118284830007,0,0,1,0.34788357452425,-0.8413260845897585 L0.3487414317516958,-0.8404682399249475 A0.10196710468574767,0.10196710468574767,0,0,0,0.40406046721092276,-0.8571726229769798 A0.11152998701708729,0.11152998701708729,0,0,0,0.4169825003089566,-0.8110749659064121 A1.1963354629846354,1.1963354629846354,0,0,1,0.3701219917727867,-0.7414856938994813 A0.24659961630591903,0.24659961630591903,0,0,1,0.3487414317516958,-0.8404682399249473 Z\" fill=\"black\" />\n",
       "<path d=\"M0.34787996142746735,-0.8404667396518244 A0.10196710468574766,0.10196710468574766,0,0,0,0.40479177687057016,-0.8576568407852082 A0.05330978323773601,0.05330978323773601,0,0,1,0.38090205376308006,-0.8812012058801124 A0.043824206686991996,0.043824206686991996,0,0,1,0.3535975067231169,-0.8925937255679006 A0.24599300355815687,0.24599300355815687,0,0,0,0.34787996142746735,-0.8404667396518246 L0.348737831217916,-0.8413245968792701 A0.24659961630597318,0.24659961630597318,0,0,1,0.3538407486894348,-0.8918439303703152 A0.043805009648999124,0.043805009648999124,0,0,0,0.380654364670413,-0.8808193969447574 A0.053281379286631445,0.053281379286631445,0,0,0,0.40378317872232833,-0.8575990851715244 A0.10207118284830001,0.10207118284830001,0,0,1,0.348737831217916,-0.8413245968792701 Z\" fill=\"black\" />\n",
       "<path d=\"M0.34874143175169536,-0.8404682399249481 A0.24659961630597318,0.24659961630597318,0,0,1,0.35397972951328915,-0.8925117363807893 A0.053309783237745004,0.053309783237745004,0,0,1,0.3204990954849993,-0.8925933979986818 A0.11165451424460109,0.11165451424460109,0,0,1,0.2774953808191095,-0.8688971429379923 A0.10196710468574786,0.10196710468574786,0,0,0,0.34874143175169536,-0.8404682399249481 L0.3478835745242497,-0.8413260845897593 A0.10207118284830034,0.10207118284830034,0,0,1,0.2791291364208157,-0.8685101594278751 A0.1115299870170853,0.1115299870170853,0,0,0,0.3206175974069224,-0.8920222752007385 A0.05328137928664045,0.05328137928664045,0,0,0,0.3534519798296264,-0.8919261972597091 A0.24599300355815693,0.24599300355815693,0,0,0,0.3478835745242497,-0.8413260845897593 Z\" fill=\"black\" />\n",
       "<path d=\"M0.19797278066177149,-0.8755518749131384 A0.49380809196807957,0.49380809196807957,0,0,1,0.13069049477445654,-0.7716423201045849 A0.24599300355810488,0.24599300355810488,0,0,0,0.2623098469250625,-0.7842308020332212 A1.1963354629848308,1.1963354629848308,0,0,1,0.2788841301754088,-0.8693091933487369 A0.11165451424461083,0.11165451424461083,0,0,1,0.19797278066177143,-0.8755518749131381 L0.19843302792912737,-0.8742501366561504 A0.11152998701709503,0.11152998701709503,0,0,0,0.2777320602470006,-0.8680877851584651 A1.1821925916274763,1.1821925916274763,0,0,0,0.2608976841808044,-0.7853826656807692 A0.24659961630592067,0.24659961630592067,0,0,1,0.13431135707240838,-0.7729791052691651 A0.491381629937487,0.491381629937487,0,0,0,0.19843302792912734,-0.8742501366561504 Z\" fill=\"black\" />\n",
       "<path d=\"M0.19754859974878516,-0.874673609583968 A0.11152998701709489,0.11152998701709489,0,0,0,0.2791291364208144,-0.8685101594278756 A0.10207118284830627,0.10207118284830627,0,0,1,0.25170126066496046,-0.9109799806844074 A0.056918141918609805,0.056918141918609805,0,0,1,0.22010131684486398,-0.9293889694779439 A0.4938080919681057,0.4938080919681057,0,0,1,0.1975485997487852,-0.8746736095839681 L0.198850335074527,-0.8751338292293369 A0.49138162993751255,0.49138162993751255,0,0,0,0.22027429154325315,-0.9285204537964861 A0.05688576386861637,0.05688576386861637,0,0,0,0.25128983634943297,-0.9105169381809904 A0.10196710468575389,0.10196710468575389,0,0,0,0.2774953808191091,-0.8688971429379925 A0.11165451424461072,0.11165451424461072,0,0,1,0.19885033507452704,-0.8751338292293368 Z\" fill=\"black\" />\n",
       "<path d=\"M0.19843302792912784,-0.8742501366561499 A0.49138162993751305,0.49138162993751305,0,0,0,0.22051730698760327,-0.9292482229284297 A0.05102257169701835,0.05102257169701835,0,0,1,0.1867283326352619,-0.9339698780441705 A0.06803588115719997,0.06803588115719997,0,0,1,0.14732601141967655,-0.9233662386588967 A0.11152998701710023,0.11152998701710023,0,0,0,0.19843302792912784,-0.8742501366561499 L0.1979727806617721,-0.8755518749131385 A0.1116545142446162,0.1116545142446162,0,0,1,0.14839701348583606,-0.9226997209995959 A0.06798962420275213,0.06798962420275213,0,0,0,0.18675266477470234,-0.9334315871835973 A0.05099655216145798,0.05099655216145798,0,0,0,0.2198516199775655,-0.9286641947314033 A0.49380809196810604,0.49380809196810604,0,0,1,0.1979727806617722,-0.8755518749131386 Z\" fill=\"black\" />\n",
       "<path d=\"M0.19885033507452704,-0.8751338292293365 A0.1116545142446166,0.1116545142446166,0,0,1,0.1478802468095174,-0.9236587501634886 A0.17430931194938215,0.17430931194938215,0,0,1,0.10583724939570222,-0.877436556663865 A0.491381629937479,0.491381629937479,0,0,0,0.13217910882585404,-0.7703963032053858 A0.49138162993747564,0.49138162993747564,0,0,0,0.19885033507452715,-0.8751338292293365 L0.19754859974878508,-0.8746736095839677 A0.49380809196806824,0.49380809196806824,0,0,1,0.1328318145219224,-0.7742005507888262 A0.4938080919680717,0.4938080919680717,0,0,1,0.10700788411025802,-0.8769556636397524 A0.17400600580545908,0.17400600580545908,0,0,0,0.14783851227587405,-0.9223979308113347 A0.11152998701710068,0.11152998701710068,0,0,0,0.19754859974878497,-0.8746736095839674 Z\" fill=\"black\" />\n",
       "<path d=\"M2.7755575615628914e-16,-0.8419288710465074 A0.24659961630592628,0.24659961630592628,0,0,1,-0.13431135707240735,-0.7729791052691648 A0.4913816299374657,0.4913816299374657,0,0,0,3.608224830031759e-16,-0.6589674235137766 A0.4913816299374692,0.4913816299374692,0,0,0,0.13431135707240816,-0.7729791052691648 A0.24659961630591787,0.24659961630591787,0,0,1,2.220446049250313e-16,-0.8419288710465073 L1.1102230246251565e-16,-0.8398578021876755 A0.245993003558102,0.245993003558102,0,0,0,0.1306904947744561,-0.7716423201045843 A0.4938080919680617,0.4938080919680617,0,0,1,4.718447854656915e-16,-0.6622214308578385 A0.49380809196805814,0.49380809196805814,0,0,1,-0.13069049477445535,-0.7716423201045846 A0.2459930035581104,0.2459930035581104,0,0,0,1.1102230246251565e-16,-0.8398578021876756 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.0010355161240471755,-0.8408994938359163 A0.24599300355810183,0.24599300355810183,0,0,0,0.13399792657933787,-0.771074854520115 A0.4938080919680621,0.4938080919680621,0,0,1,0.10692087727073835,-0.8775817251428951 A0.12874973442080975,0.12874973442080975,0,0,1,0.05245430208254105,-0.9195455218832893 A0.24659961630592364,0.24659961630592364,0,0,1,-0.0010355161240472033,-0.8408994938359162 L0.0010355161240475363,-0.8408994938359164 A0.2459930035581078,0.2459930035581078,0,0,0,0.05264066355740982,-0.9180262590311137 A0.12858418400498056,0.12858418400498056,0,0,0,0.10591908122537522,-0.8768083778640051 A0.49138162993746953,0.49138162993746953,0,0,0,0.13102973992136513,-0.7735421417592518 A0.24659961630591767,0.24659961630591767,0,0,1,0.0010355161240473976,-0.8408994938359164 Z\" fill=\"black\" />\n",
       "<path d=\"M4.718447854656915e-16,-0.8398578021876761 A0.2459930035581078,0.2459930035581078,0,0,0,0.053154271791970326,-0.9192505146902774 A0.084551133017725,0.084551133017725,0,0,1,2.7755575615628914e-16,-0.9298750742566175 A0.08455113301770928,0.08455113301770928,0,0,1,-0.05315427179196966,-0.9192505146902777 A0.24599300355811296,0.24599300355811296,0,0,0,4.440892098500626e-16,-0.8398578021876761 L5.273559366969494e-16,-0.8419288710465078 A0.24659961630592886,0.24659961630592886,0,0,1,-0.051931734729035395,-0.9183295455718189 A0.08447970506513862,0.08447970506513862,0,0,0,4.3021142204224816e-16,-0.9290895250826434 A0.08447970506515418,0.08447970506515418,0,0,0,0.051931734729036214,-0.9183295455718189 A0.24659961630592364,0.24659961630592364,0,0,1,5.273559366969494e-16,-0.8419288710465078 Z\" fill=\"black\" />\n",
       "<path d=\"M0.0010355161240476751,-0.8408994938359167 A0.2465996163059288,0.2465996163059288,0,0,1,-0.0524543020825399,-0.9195455218832886 A0.12874973442080762,0.12874973442080762,0,0,1,-0.1069208772707376,-0.8775817251428947 A0.4938080919680669,0.4938080919680669,0,0,1,-0.13399792657933712,-0.7710748545201153 A0.24599300355810436,0.24599300355810436,0,0,0,0.0010355161240476474,-0.8408994938359167 L-0.0010355161240471478,-0.8408994938359166 A0.24659961630592014,0.24659961630592014,0,0,1,-0.1310297399213646,-0.7735421417592516 A0.49138162993747436,0.49138162993747436,0,0,0,-0.10591908122537447,-0.8768083778640057 A0.12858418400497862,0.12858418400497862,0,0,0,-0.05264066355740908,-0.9180262590311135 A0.24599300355811282,0.24599300355811282,0,0,0,-0.00103551612404712,-0.8408994938359166 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.1979727806617712,-0.875551874913139 A0.11165451424460643,0.11165451424460643,0,0,1,-0.27888413017540914,-0.8693091933487371 A1.1963354629846439,1.1963354629846439,0,0,1,-0.2623098469250622,-0.7842308020332205 A0.24599300355810802,0.24599300355810802,0,0,0,-0.13069049477445555,-0.7716423201045841 A0.4938080919680467,0.4938080919680467,0,0,1,-0.19797278066177104,-0.8755518749131388 L-0.198433027929127,-0.874250136656151 A0.49138162993745443,0.49138162993745443,0,0,0,-0.13431135707240774,-0.7729791052691646 A0.24659961630592397,0.24659961630592397,0,0,1,-0.2608976841808039,-0.7853826656807694 A1.1821925916272937,1.1821925916272937,0,0,0,-0.27773206024700015,-0.8680877851584644 A0.11152998701709062,0.11152998701709062,0,0,0,-0.19843302792912693,-0.8742501366561508 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.1988503350745263,-0.875133829229337 A0.4913816299374545,0.4913816299374545,0,0,0,-0.13217910882585396,-0.770396303205386 A0.4913816299374791,0.4913816299374791,0,0,0,-0.10583724939570166,-0.8774365566638644 A0.17430931194939256,0.17430931194939256,0,0,1,-0.1478802468095176,-0.9236587501634898 A0.11165451424461614,0.11165451424461614,0,0,1,-0.19885033507452632,-0.875133829229337 L-0.19754859974878425,-0.8746736095839679 A0.11152998701710023,0.11152998701710023,0,0,0,-0.14783851227587408,-0.9223979308113357 A0.17400600580546943,0.17400600580546943,0,0,0,-0.10700788411025754,-0.8769556636397519 A0.4938080919680718,0.4938080919680718,0,0,1,-0.13283181452192222,-0.7742005507888263 A0.49380809196804687,0.49380809196804687,0,0,1,-0.19754859974878408,-0.8746736095839676 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.198433027929127,-0.8742501366561506 A0.11152998701709284,0.11152998701709284,0,0,0,-0.14732601141967672,-0.9233662386588964 A0.0680358811572032,0.0680358811572032,0,0,1,-0.18672833263526056,-0.9339698780441698 A0.05102257169702778,0.05102257169702778,0,0,1,-0.2205173069876016,-0.929248222928428 A0.49138162993740014,0.49138162993740014,0,0,0,-0.19843302792912698,-0.8742501366561506 L-0.19797278066177112,-0.8755518749131386 A0.49380809196799197,0.49380809196799197,0,0,1,-0.21985161997756406,-0.9286641947314027 A0.05099655216146739,0.05099655216146739,0,0,0,-0.18675266477470104,-0.9334315871835978 A0.06798962420275544,0.06798962420275544,0,0,0,-0.14839701348583528,-0.9226997209995971 A0.11165451424460865,0.11165451424460865,0,0,1,-0.19797278066177124,-0.8755518749131389 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.19754859974878453,-0.8746736095839682 A0.4938080919680586,0.4938080919680586,0,0,1,-0.22010131684486428,-0.929388969477946 A0.05691814191860996,0.05691814191860996,0,0,1,-0.25170126066495846,-0.9109799806844088 A0.10207118284830712,0.10207118284830712,0,0,1,-0.27912913642081383,-0.8685101594278749 A0.11152998701709385,0.11152998701709385,0,0,0,-0.19754859974878453,-0.8746736095839682 L-0.19885033507452665,-0.8751338292293372 A0.11165451424460972,0.11165451424460972,0,0,1,-0.2774953808191085,-0.8688971429379921 A0.10196710468575468,0.10196710468575468,0,0,0,-0.25128983634943175,-0.9105169381809899 A0.05688576386861642,0.05688576386861642,0,0,0,-0.22027429154325273,-0.9285204537964863 A0.49138162993746615,0.49138162993746615,0,0,0,-0.19885033507452668,-0.8751338292293372 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3487378312179156,-0.8413245968792703 A0.24659961630591468,0.24659961630591468,0,0,1,-0.37124559911240373,-0.7390033956266677 A0.20383029031472386,0.20383029031472386,0,0,0,-0.2607481786990024,-0.7844832204912877 A1.1821925916274483,1.1821925916274483,0,0,0,-0.2780737524170398,-0.8695016646336635 A0.10207118284829546,0.10207118284829546,0,0,1,-0.3487378312179156,-0.8413245968792703 L-0.34787996142746713,-0.8404667396518242 A0.10196710468574309,0.10196710468574309,0,0,0,-0.2785555425518896,-0.8678932648062354 A1.196335462984802,1.196335462984802,0,0,1,-0.26245181464309875,-0.7851302435405472 A0.20424660328989866,0.20424660328989866,0,0,1,-0.3686854947298597,-0.7408495471994299 A0.24599300355809894,0.24599300355809894,0,0,0,-0.34787996142746713,-0.8404667396518243 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3487414317516955,-0.8404682399249477 A0.10196710468574299,0.10196710468574299,0,0,0,-0.2774953808191089,-0.8688971429379924 A0.1116545142446205,0.1116545142446205,0,0,1,-0.32049909548499833,-0.8925933979986824 A0.05330978323772728,0.05330978323772728,0,0,1,-0.3539797295132895,-0.8925117363807903 A0.2465996163059201,0.2465996163059201,0,0,1,-0.3487414317516955,-0.8404682399249477 L-0.34788357452424984,-0.8413260845897582 A0.2459930035581042,0.2459930035581042,0,0,0,-0.3534519798296265,-0.8919261972597089 A0.053281379286622826,0.053281379286622826,0,0,0,-0.32061759740692036,-0.8920222752007383 A0.11152998701710454,0.11152998701710454,0,0,0,-0.2791291364208143,-0.8685101594278751 A0.10207118284829532,0.10207118284829532,0,0,1,-0.34788357452424984,-0.8413260845897583 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.34787996142746724,-0.8404667396518241 A0.24599300355806317,0.24599300355806317,0,0,0,-0.35359750672311735,-0.8925937255679034 A0.04382420668698594,0.04382420668698594,0,0,1,-0.3809020537630791,-0.8812012058801147 A0.053309783237748924,0.053309783237748924,0,0,1,-0.4047917768705698,-0.8576568407852084 A0.10196710468573587,0.10196710468573587,0,0,0,-0.34787996142746724,-0.8404667396518241 L-0.34873783121791585,-0.84132459687927 A0.10207118284828813,0.10207118284828813,0,0,1,-0.4037831787223287,-0.8575990851715254 A0.0532813792866443,0.0532813792866443,0,0,0,-0.38065436467041314,-0.8808193969447592 A0.043805009648993004,0.043805009648993004,0,0,0,-0.35384074868943505,-0.8918439303703174 A0.2465996163058788,0.2465996163058788,0,0,1,-0.34873783121791585,-0.84132459687927 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3478835745242488,-0.8413260845897583 A0.10207118284828814,0.10207118284828814,0,0,1,-0.40451474824156347,-0.8580750117266945 A0.11165451424462695,0.11165451424462695,0,0,1,-0.4179514673626381,-0.8110466377784032 A1.1821925916272966,1.1821925916272966,0,0,0,-0.36980323915936963,-0.7383454096204206 A0.24599300355810866,0.24599300355810866,0,0,0,-0.3478835745242488,-0.8413260845897584 L-0.34874143175169464,-0.8404682399249475 A0.24659961630592453,0.24659961630592453,0,0,1,-0.37012199177278593,-0.7414856938994812 A1.1963354629846463,1.1963354629846463,0,0,1,-0.4169825003089557,-0.811074965906412 A0.1115299870171111,0.1115299870171111,0,0,0,-0.4040604672109225,-0.857172622976981 A0.101967104685736,0.101967104685736,0,0,0,-0.3487414317516947,-0.8404682399249475 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4787298512091043,-0.7594474967512015 A0.12874973442081186,0.12874973442081186,0,0,1,-0.5461021760963658,-0.6956646316241408 A0.4913816299374549,0.4913816299374549,0,0,0,-0.4523051356710558,-0.6386873066892629 A0.24599300355810796,0.24599300355810796,0,0,0,-0.36868549472985956,-0.7408495471994291 A0.20424660328989597,0.20424660328989597,0,0,1,-0.47872985120910416,-0.7594474967512015 L-0.47826961921851097,-0.7581457461486051 A0.20383029031472133,0.20383029031472133,0,0,0,-0.37124559911240346,-0.7390033956266674 A0.24659961630592384,0.24659961630592384,0,0,1,-0.45250959317131617,-0.6409063929307218 A0.49380809196804715,0.49380809196804715,0,0,1,-0.5439281065466564,-0.6953849013020044 A0.1285841840049826,0.1285841840049826,0,0,0,-0.47826961921851086,-0.758145746148605 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.47915110812742534,-0.7585708530533443 A0.20383029031472222,0.20383029031472222,0,0,0,-0.36851514870594415,-0.7392765500276073 A1.1963354629848473,1.1963354629848473,0,0,1,-0.41723878890925437,-0.8114861540773247 A0.10207118284828262,0.10207118284828262,0,0,1,-0.4664554730637883,-0.8222773284984309 A0.12874973442078938,0.12874973442078938,0,0,1,-0.47915110812742545,-0.7585708530533443 L-0.4778493851468158,-0.7590310879751831 A0.12858418400496038,0.12858418400496038,0,0,0,-0.4658652158605903,-0.8213814303378314 A0.1019671046857304,0.1019671046857304,0,0,0,-0.41769875053570005,-0.8106328438058885 A1.1821925916274925,1.1821925916274925,0,0,0,-0.3713941003281026,-0.7405705512433047 A0.204246603289897,0.204246603289897,0,0,1,-0.47784938514681574,-0.7590310879751831 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4782696192185114,-0.7581457461486047 A0.12858418400497393,0.12858418400497393,0,0,0,-0.46592401558613816,-0.8223106238590175 A0.056918141918607945,0.056918141918607945,0,0,1,-0.5012888420494447,-0.8127953991634572 A0.05102257169702003,0.05102257169702003,0,0,1,-0.528635137572792,-0.7923733958650974 A0.20383029031470287,0.20383029031470287,0,0,0,-0.47826961921851135,-0.7581457461486047 L-0.4787298512091041,-0.759447496751201 A0.20424660328987743,0.20424660328987743,0,0,1,-0.5277236682630064,-0.7921728170781311 A0.05099655216145979,0.05099655216145979,0,0,0,-0.5010626027740817,-0.8123368864977589 A0.0568857638686145,0.0568857638686145,0,0,0,-0.46640476546981724,-0.8213515377530312 A0.12874973442080284,0.12874973442080284,0,0,1,-0.47872985120910405,-0.759447496751201 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.477849385146816,-0.7590310879751831 A0.20424660328987723,0.20424660328987723,0,0,1,-0.5283222411256367,-0.7927145607385947 A0.06803588115718744,0.06803588115718744,0,0,1,-0.5484770221919488,-0.7573400306255025 A0.17430931194940014,0.17430931194940014,0,0,1,-0.5456881188988462,-0.69465227500475 A0.12858418400497662,0.12858418400497662,0,0,0,-0.477849385146816,-0.7590310879751831 L-0.47915110812742584,-0.7585708530533444 A0.1287497344208057,0.1287497344208057,0,0,1,-0.5443588029944199,-0.6963951405147811 A0.17400600580547693,0.17400600580547693,0,0,0,-0.5477801293551878,-0.7571283545655327 A0.06798962420273967,0.06798962420273967,0,0,0,-0.5280402385294958,-0.7918248896867142 A0.2038302903147027,0.2038302903147027,0,0,0,-0.4791511081274258,-0.7585708530533444 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5956369058927748,-0.5946057252747323 A200.0016666638889,200.0016666638889,0,0,0,-0.4663860728266229,-0.46438200582917943 A0.49138162993746337,0.49138162993746337,0,0,0,-0.4514979966241156,-0.6404445002570494 A0.4938080919680627,0.4938080919680627,0,0,1,-0.5454407520923713,-0.6965283932890409 A0.17430931194939203,0.17430931194939203,0,0,1,-0.5956369058915707,-0.5946057252735182 L-0.5935658553384359,-0.5946057435788821 A0.174006005805469,0.174006005805469,0,0,0,-0.5445960166747014,-0.6945056704006473 A0.49138162993747014,0.49138162993747014,0,0,0,-0.45331753326581326,-0.6391578935590874 A0.4938080919680556,0.4938080919680556,0,0,1,-0.46784473131481946,-0.46982599916564954 A200.00166666388895,200.00166666388895,0,0,0,-0.5935658553609358,-0.5946057436011927 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946057435788678,-0.5935658553384497 A0.17400600580546782,0.17400600580546782,0,0,0,-0.5443588029944206,-0.6963951405147806 A0.12874973442081397,0.12874973442081397,0,0,1,-0.6126915941361396,-0.687246589611265 A0.08455113301770904,0.08455113301770904,0,0,1,-0.6578980478676795,-0.6574208620679911 A200.00166666388904,200.00166666388904,0,0,0,-0.5946057436011927,-0.5935658553609642 L-0.5946057252385231,-0.5956369058569067 A200.0016666638891,200.0016666638891,0,0,0,-0.6565838090147338,-0.6570687391164256 A0.0844797050651383,0.0844797050651383,0,0,0,-0.6123606512308573,-0.6864271728860212 A0.1285841840049848,0.1285841840049848,0,0,0,-0.5456881188988472,-0.6946522750047494 A0.1743093119493909,0.1743093119493909,0,0,1,-0.5946057252734985,-0.5956369058915905 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5935658553248686,-0.5946057435654382 A200.00166666359178,200.00166666359178,0,0,0,-0.657420862043125,-0.6578980478611811 A0.08455113301770363,0.08455113301770363,0,0,1,-0.6872465896112645,-0.6126915941361396 A0.12874973442080986,0.12874973442080986,0,0,1,-0.6963951405147802,-0.5443588029944211 A0.17400600580546957,0.17400600580546957,0,0,0,-0.5935658553384309,-0.5946057435788864 L-0.5956369058915696,-0.5946057252735188 A0.17430931194939275,0.17430931194939275,0,0,1,-0.694652275004749,-0.5456881188988476 A0.12858418400498073,0.12858418400498073,0,0,0,-0.6864271728860208,-0.6123606512308576 A0.08447970506513298,0.08447970506513298,0,0,0,-0.6570687391838439,-0.6565838090960495 A200.00166666419076,200.00166666419076,0,0,0,-0.5956369058924622,-0.5946057252744197 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946057252734993,-0.5956369058915896 A0.17430931194939422,0.17430931194939422,0,0,1,-0.6965283932890405,-0.545440752092372 A0.49380809196806585,0.49380809196806585,0,0,1,-0.6404445002570494,-0.4514979966241164 A0.4913816299374698,0.4913816299374698,0,0,0,-0.46438200582787037,-0.46638607282103933 A200.0016666637381,200.0016666637381,0,0,0,-0.5946057252928938,-0.5956369059107942 L-0.5946057436009937,-0.5935658553607652 A200.0016666640443,200.0016666640443,0,0,0,-0.46982599917299694,-0.46784473132305493 A0.4938080919680623,0.4938080919680623,0,0,1,-0.6391578935590875,-0.45331753326581425 A0.49138162993747314,0.49138162993747314,0,0,0,-0.6945056704006466,-0.5445960166747019 A0.1740060058054711,0.1740060058054711,0,0,0,-0.5946057435788673,-0.5935658553384504 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7594474967512008,-0.4787298512091043 A0.204246603289893,0.204246603289893,0,0,1,-0.7408495471994292,-0.3686854947298597 A0.24599300355810855,0.24599300355810855,0,0,0,-0.6386873066892623,-0.45230513567105646 A0.49138162993746803,0.49138162993746803,0,0,0,-0.6956646316241404,-0.5461021760963664 A0.12874973442081186,0.12874973442081186,0,0,1,-0.7594474967512008,-0.4787298512091043 L-0.7581457461486045,-0.4782696192185112 A0.1285841840049827,0.1285841840049827,0,0,0,-0.6953849013020044,-0.5439281065466575 A0.4938080919680605,0.4938080919680605,0,0,1,-0.6409063929307213,-0.452509593171317 A0.2465996163059245,0.2465996163059245,0,0,1,-0.7390033956266674,-0.37124559911240373 A0.20383029031471828,0.20383029031471828,0,0,0,-0.7581457461486045,-0.4782696192185112 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7590310879751829,-0.47784938514681574 A0.1285841840049827,0.1285841840049827,0,0,0,-0.6946522750047492,-0.5456881188988474 A0.17430931194940233,0.17430931194940233,0,0,1,-0.7573400306255011,-0.5484770221919502 A0.06803588115721931,0.06803588115721931,0,0,1,-0.7927145607385948,-0.5283222411256376 A0.20424660328989022,0.20424660328989022,0,0,1,-0.7590310879751829,-0.4778493851468158 L-0.7585708530533438,-0.4791511081274251 A0.20383029031471553,0.20383029031471553,0,0,0,-0.7918248896867149,-0.5280402385294973 A0.06798962420277131,0.06798962420277131,0,0,0,-0.7571283545655326,-0.5477801293551894 A0.17400600580547906,0.17400600580547906,0,0,0,-0.6963951405147797,-0.5443588029944212 A0.12874973442081183,0.12874973442081183,0,0,1,-0.7585708530533438,-0.47915110812742506 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7581457461486043,-0.47826961921851135 A0.20383029031471717,0.20383029031471717,0,0,0,-0.7923733958650948,-0.5286351375727909 A0.05102257169705079,0.05102257169705079,0,0,1,-0.8127953991634578,-0.5012888420494435 A0.05691814191861637,0.05691814191861637,0,0,1,-0.8223106238590175,-0.4659240155861387 A0.12858418400498056,0.12858418400498056,0,0,0,-0.7581457461486043,-0.4782696192185113 L-0.7594474967512006,-0.4787298512091044 A0.12874973442080978,0.12874973442080978,0,0,1,-0.8213515377530299,-0.466404765469818 A0.0568857638686228,0.0568857638686228,0,0,0,-0.8123368864977587,-0.5010626027740812 A0.05099655216149007,0.05099655216149007,0,0,0,-0.7921728170781289,-0.5277236682630057 A0.2042466032898918,0.2042466032898918,0,0,1,-0.7594474967512006,-0.4787298512091044 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7585708530533436,-0.479151108127425 A0.12874973442081164,0.12874973442081164,0,0,1,-0.8222773284984313,-0.4664554730637879 A0.10207118284828844,0.10207118284828844,0,0,1,-0.8114861540773246,-0.41723878890925364 A1.196335462984662,1.196335462984662,0,0,1,-0.7392765500276066,-0.3685151487059434 A0.2038302903147238,0.2038302903147238,0,0,0,-0.7585708530533436,-0.479151108127425 L-0.7590310879751827,-0.47784938514681563 A0.20424660328989838,0.20424660328989838,0,0,1,-0.7405705512433042,-0.3713941003281027 A1.1821925916273126,1.1821925916273126,0,0,0,-0.8106328438058867,-0.41769875053569916 A0.10196710468573622,0.10196710468573622,0,0,0,-0.8213814303378317,-0.4658652158605902 A0.12858418400498256,0.12858418400498256,0,0,0,-0.7590310879751827,-0.47784938514681574 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8413245968792696,-0.34873783121791535 A0.10207118284829339,0.10207118284829339,0,0,1,-0.869501664633664,-0.2780737524170404 A1.1821925916272558,1.1821925916272558,0,0,0,-0.7844832204912877,-0.2607481786990027 A0.20383029031472022,0.20383029031472022,0,0,0,-0.7390033956266673,-0.3712455991124032 A0.2465996163059341,0.2465996163059341,0,0,1,-0.8413245968792699,-0.34873783121791535 L-0.8404667396518238,-0.3478799614274668 A0.24599300355811804,0.24599300355811804,0,0,0,-0.7408495471994292,-0.3686854947298591 A0.20424660328989488,0.20424660328989488,0,0,1,-0.7851302435405482,-0.2624518146430985 A1.1963354629846044,1.1963354629846044,0,0,1,-0.8678932648062346,-0.2785555425518904 A0.10196710468574109,0.10196710468574109,0,0,0,-0.840466739651824,-0.3478799614274668 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8413260845897587,-0.34788357452424945 A0.24599300355811687,0.24599300355811687,0,0,0,-0.7383454096204202,-0.3698032391593701 A1.1821925916273597,1.1821925916273597,0,0,0,-0.8110466377784059,-0.41795146736263866 A0.11165451424461052,0.11165451424461052,0,0,1,-0.8580750117266932,-0.4045147482415634 A0.10207118284830854,0.10207118284830854,0,0,1,-0.8413260845897585,-0.34788357452424945 L-0.8404682399249481,-0.34874143175169514 A0.1019671046857562,0.1019671046857562,0,0,0,-0.85717262297698,-0.40406046721092226 A0.11152998701709468,0.11152998701709468,0,0,0,-0.8110749659064125,-0.4169825003089567 A1.196335462984711,1.196335462984711,0,0,1,-0.7414856938994808,-0.37012199177278604 A0.2465996163059329,0.2465996163059329,0,0,1,-0.8404682399249481,-0.34874143175169514 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8404667396518242,-0.3478799614274676 A0.10196710468575665,0.10196710468575665,0,0,0,-0.8576568407852079,-0.404791776870571 A0.0533097832377452,0.0533097832377452,0,0,1,-0.8812012058801134,-0.3809020537630806 A0.043824206686972164,0.043824206686972164,0,0,1,-0.8925937255679024,-0.3535975067231178 A0.24599300355809842,0.24599300355809842,0,0,0,-0.8404667396518243,-0.3478799614274676 L-0.8413245968792699,-0.3487378312179162 A0.24659961630591432,0.24659961630591432,0,0,1,-0.8918439303703187,-0.35384074868943605 A0.04380500964897948,0.04380500964897948,0,0,0,-0.8808193969447597,-0.38065436467041336 A0.05328137928664055,0.05328137928664055,0,0,0,-0.8575990851715244,-0.4037831787223296 A0.10207118284830903,0.10207118284830903,0,0,1,-0.8413245968792699,-0.3487378312179162 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8404682399249475,-0.34874143175169564 A0.24659961630592106,0.24659961630592106,0,0,1,-0.892511736380789,-0.3539797295132897 A0.05330978323774101,0.05330978323774101,0,0,1,-0.8925933979986814,-0.3204990954849986 A0.11165451424461424,0.11165451424461424,0,0,1,-0.8688971429379919,-0.27749538081910985 A0.10196710468574821,0.10196710468574821,0,0,0,-0.8404682399249476,-0.34874143175169564 L-0.8413260845897583,-0.3478835745242499 A0.10207118284830057,0.10207118284830057,0,0,1,-0.868510159427875,-0.2791291364208152 A0.11152998701709838,0.11152998701709838,0,0,0,-0.8920222752007378,-0.32061759740692103 A0.05328137928663639,0.05328137928663639,0,0,0,-0.8919261972597083,-0.35345197982962695 A0.24599300355810524,0.24599300355810524,0,0,0,-0.8413260845897583,-0.3478835745242499 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8755518749131389,-0.1979727806617719 A0.4938080919680681,0.4938080919680681,0,0,1,-0.7716423201045843,-0.13069049477445652 A0.24599300355810624,0.24599300355810624,0,0,0,-0.7842308020332205,-0.26230984692506215 A1.1963354629846532,1.1963354629846532,0,0,1,-0.8693091933487354,-0.2788841301754086 A0.11165451424460973,0.11165451424460973,0,0,1,-0.875551874913139,-0.19797278066177193 L-0.874250136656151,-0.1984330279291277 A0.1115299870170939,0.1115299870170939,0,0,0,-0.8680877851584656,-0.2777320602470017 A1.182192591627303,1.182192591627303,0,0,0,-0.7853826656807691,-0.2608976841808044 A0.24659961630592211,0.24659961630592211,0,0,1,-0.7729791052691648,-0.13431135707240852 A0.4913816299374755,0.4913816299374755,0,0,0,-0.874250136656151,-0.19843302792912773 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8746736095839681,-0.1975485997487848 A0.11152998701709466,0.11152998701709466,0,0,0,-0.8685101594278749,-0.2791291364208147 A0.10207118284828591,0.10207118284828591,0,0,1,-0.9109799806844074,-0.2517012606649604 A0.05691814191861642,0.05691814191861642,0,0,1,-0.9293889694779438,-0.22010131684486373 A0.4938080919680348,0.4938080919680348,0,0,1,-0.8746736095839681,-0.1975485997487848 L-0.8751338292293369,-0.1988503350745266 A0.49138162993744255,0.49138162993744255,0,0,0,-0.9285204537964855,-0.22027429154325295 A0.056885763868622895,0.056885763868622895,0,0,0,-0.9105169381809896,-0.2512898363494333 A0.10196710468573372,0.10196710468573372,0,0,0,-0.8688971429379919,-0.2774953808191094 A0.11165451424461048,0.11165451424461048,0,0,1,-0.875133829229337,-0.19885033507452665 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8742501366561509,-0.19843302792912743 A0.4913816299374467,0.4913816299374467,0,0,0,-0.9292482229284289,-0.2205173069876024 A0.05102257169702057,0.05102257169702057,0,0,1,-0.93396987804417,-0.18672833263526156 A0.0680358811572004,0.0680358811572004,0,0,1,-0.9233662386588963,-0.14732601141967716 A0.11152998701708944,0.11152998701708944,0,0,0,-0.8742501366561509,-0.19843302792912743 L-0.8755518749131389,-0.19797278066177154 A0.11165451424460525,0.11165451424460525,0,0,1,-0.9226997209995963,-0.14839701348583587 A0.06798962420275263,0.06798962420275263,0,0,0,-0.9334315871835972,-0.18675266477470154 A0.0509965521614602,0.0509965521614602,0,0,0,-0.9286641947314027,-0.21985161997756422 A0.493808091968039,0.493808091968039,0,0,1,-0.8755518749131387,-0.19797278066177143 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8751338292293368,-0.19885033507452632 A0.11165451424460433,0.11165451424460433,0,0,1,-0.9236587501634876,-0.14788024680951806 A0.1743093119493839,0.1743093119493839,0,0,1,-0.8774365566638639,-0.10583724939570233 A0.49138162993751466,0.49138162993751466,0,0,0,-0.7703963032053864,-0.13217910882585437 A0.4913816299374647,0.4913816299374647,0,0,0,-0.8751338292293368,-0.1988503350745263 L-0.8746736095839677,-0.19754859974878425 A0.4938080919680571,0.4938080919680571,0,0,1,-0.7742005507888269,-0.13283181452192255 A0.4938080919681077,0.4938080919681077,0,0,1,-0.8769556636397511,-0.10700788411025819 A0.17400600580546088,0.17400600580546088,0,0,0,-0.9223979308113337,-0.14783851227587463 A0.11152998701708854,0.11152998701708854,0,0,0,-0.8746736095839679,-0.19754859974878436 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8419288710465074,-4.718447854656915e-16 A0.2465996163059204,0.2465996163059204,0,0,1,-0.7729791052691649,0.13431135707240754 A0.49138162993746337,0.49138162993746337,0,0,0,-0.6589674235137766,-5.551115123125783e-16 A0.49138162993746615,0.49138162993746615,0,0,0,-0.772979105269165,-0.1343113570724086 A0.24659961630592103,0.24659961630592103,0,0,1,-0.8419288710465075,-4.440892098500626e-16 L-0.8398578021876757,-4.718447854656915e-16 A0.2459930035581051,0.2459930035581051,0,0,0,-0.7716423201045843,-0.13069049477445638 A0.4938080919680586,0.4938080919680586,0,0,1,-0.6622214308578382,-4.163336342344337e-16 A0.49380809196805553,0.49380809196805553,0,0,1,-0.7716423201045843,0.13069049477445555 A0.2459930035581045,0.2459930035581045,0,0,0,-0.8398578021876757,-4.996003610813204e-16 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8408994938359162,0.001035516124047009 A0.24599300355810505,0.24599300355810505,0,0,0,-0.7710748545201147,-0.13399792657933812 A0.49380809196809117,0.49380809196809117,0,0,1,-0.877581725142894,-0.10692087727073868 A0.12874973442080775,0.12874973442080775,0,0,1,-0.9195455218832878,-0.05245430208254093 A0.2465996163059212,0.2465996163059212,0,0,1,-0.8408994938359162,0.0010355161240470645 L-0.8408994938359162,-0.0010355161240475919 A0.2459930035581053,0.2459930035581053,0,0,0,-0.9180262590311127,-0.05264066355741004 A0.12858418400497867,0.12858418400497867,0,0,0,-0.8768083778640052,-0.10591908122537538 A0.4913816299374982,0.4913816299374982,0,0,0,-0.7735421417592512,-0.13102973992136535 A0.24659961630592095,0.24659961630592095,0,0,1,-0.8408994938359162,-0.0010355161240475086 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8398578021876761,-3.3306690738754696e-16 A0.24599300355810372,0.24599300355810372,0,0,0,-0.9192505146902779,-0.05315427179197066 A0.08455113301770914,0.08455113301770914,0,0,1,-0.9298750742566174,-5.065392549852277e-16 A0.08455113301770939,0.08455113301770939,0,0,1,-0.9192505146902776,0.05315427179196971 A0.24599300355810355,0.24599300355810355,0,0,0,-0.8398578021876761,-3.3306690738754696e-16 L-0.8419288710465076,-2.7755575615628914e-16 A0.24659961630591934,0.24659961630591934,0,0,1,-0.9183295455718187,0.05193173472903559 A0.08447970506513872,0.08447970506513872,0,0,0,-0.9290895250826432,-6.869504964868156e-16 A0.08447970506513847,0.08447970506513847,0,0,0,-0.9183295455718189,-0.051931734729036394 A0.24659961630591945,0.24659961630591945,0,0,1,-0.8419288710465076,-2.498001805406602e-16 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8408994938359162,-0.0010355161240477584 A0.24659961630591953,0.24659961630591953,0,0,1,-0.919545521883288,0.05245430208254001 A0.12874973442080964,0.12874973442080964,0,0,1,-0.8775817251428948,0.10692087727073743 A0.4938080919680682,0.4938080919680682,0,0,1,-0.7710748545201147,0.13399792657933718 A0.2459930035581062,0.2459930035581062,0,0,0,-0.8408994938359162,-0.0010355161240477861 L-0.8408994938359163,0.0010355161240469257 A0.24659961630592206,0.24659961630592206,0,0,1,-0.7735421417592514,0.13102973992136457 A0.49138162993747553,0.49138162993747553,0,0,0,-0.876808377864005,0.10591908122537447 A0.12858418400498056,0.12858418400498056,0,0,0,-0.9180262590311126,0.05264066355740887 A0.2459930035581037,0.2459930035581037,0,0,0,-0.8408994938359163,0.0010355161240469257 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.875551874913139,0.19797278066177124 A0.11165451424461417,0.11165451424461417,0,0,1,-0.8693091933487369,0.2788841301754081 A1.1963354629846272,1.1963354629846272,0,0,1,-0.7842308020332212,0.262309846925062 A0.24599300355810563,0.24599300355810563,0,0,0,-0.7716423201045844,0.13069049477445624 A0.4938080919680584,0.4938080919680584,0,0,1,-0.875551874913139,0.19797278066177124 L-0.8742501366561511,0.19843302792912706 A0.49138162993746604,0.49138162993746604,0,0,0,-0.7729791052691646,0.13431135707240802 A0.24659961630592145,0.24659961630592145,0,0,1,-0.7853826656807696,0.26089768418080417 A1.182192591627278,1.182192591627278,0,0,0,-0.8680877851584636,0.27773206024699926 A0.11152998701709829,0.11152998701709829,0,0,0,-0.8742501366561509,0.19843302792912698 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8751338292293372,0.19885033507452626 A0.4913816299374643,0.4913816299374643,0,0,0,-0.7703963032053855,0.1321791088258535 A0.49138162993746987,0.49138162993746987,0,0,0,-0.8774365566638641,0.10583724939570105 A0.1743093119493972,0.1743093119493972,0,0,1,-0.9236587501634879,0.14788024680951703 A0.11165451424460776,0.11165451424460776,0,0,1,-0.875133829229337,0.19885033507452615 L-0.8746736095839679,0.1975485997487842 A0.1115299870170919,0.1115299870170919,0,0,0,-0.922397930811334,0.14783851227587358 A0.17400600580547404,0.17400600580547404,0,0,0,-0.8769556636397514,0.10700788411025702 A0.4938080919680626,0.4938080919680626,0,0,1,-0.7742005507888259,0.132831814521922 A0.4938080919680567,0.4938080919680567,0,0,1,-0.874673609583968,0.19754859974878425 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8742501366561508,0.19843302792912654 A0.11152998701709055,0.11152998701709055,0,0,0,-0.9233662386588977,0.14732601141967538 A0.06803588115719988,0.06803588115719988,0,0,1,-0.9339698780441703,0.18672833263525948 A0.05102257169704099,0.05102257169704099,0,0,1,-0.9292482229284279,0.2205173069876013 A0.4913816299375357,0.4913816299375357,0,0,0,-0.8742501366561508,0.19843302792912654 L-0.8755518749131388,0.1979727806617707 A0.493808091968129,0.493808091968129,0,0,1,-0.9286641947314014,0.21985161997756286 A0.050996552161480406,0.050996552161480406,0,0,0,-0.9334315871835972,0.1867526647747003 A0.06798962420275212,0.06798962420275212,0,0,0,-0.9226997209995967,0.1483970134858348 A0.11165451424460625,0.11165451424460625,0,0,1,-0.875551874913139,0.19797278066177082 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8746736095839684,0.19754859974878405 A0.4938080919681261,0.4938080919681261,0,0,1,-0.9293889694779446,0.2201013168448631 A0.056918141918612004,0.056918141918612004,0,0,1,-0.9109799806844086,0.251701260664959 A0.1020711828482919,0.1020711828482919,0,0,1,-0.8685101594278752,0.2791291364208145 A0.11152998701709736,0.11152998701709736,0,0,0,-0.8746736095839681,0.19754859974878386 L-0.875133829229337,0.1988503350745259 A0.11165451424461323,0.11165451424461323,0,0,1,-0.8688971429379924,0.2774953808191091 A0.10196710468573957,0.10196710468573957,0,0,0,-0.9105169381809899,0.25128983634943214 A0.05688576386861846,0.05688576386861846,0,0,0,-0.9285204537964867,0.2202742915432526 A0.49138162993753287,0.49138162993753287,0,0,0,-0.8751338292293371,0.19885033507452596 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8413245968792702,0.34873783121791524 A0.24659961630592434,0.24659961630592434,0,0,1,-0.7390033956266676,0.3712455991124033 A0.203830290314719,0.203830290314719,0,0,0,-0.7844832204912875,0.2607481786990021 A1.1821925916274292,1.1821925916274292,0,0,0,-0.8695016646336642,0.27807375241703913 A0.10207118284829175,0.10207118284829175,0,0,1,-0.8413245968792701,0.34873783121791524 L-0.8404667396518246,0.3478799614274666 A0.10196710468573948,0.10196710468573948,0,0,0,-0.8678932648062355,0.2785555425518892 A1.1963354629847824,1.1963354629847824,0,0,1,-0.7851302435405478,0.2624518146430983 A0.20424660328989383,0.20424660328989383,0,0,1,-0.7408495471994299,0.3686854947298588 A0.24599300355810846,0.24599300355810846,0,0,0,-0.8404667396518246,0.3478799614274666 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8404682399249475,0.3487414317516945 A0.10196710468574065,0.10196710468574065,0,0,0,-0.8688971429379921,0.27749538081910796 A0.11165451424462532,0.11165451424462532,0,0,1,-0.8925933979986811,0.32049909548499755 A0.05330978323775802,0.05330978323775802,0,0,1,-0.8925117363807895,0.353979729513288 A0.24659961630595728,0.24659961630595728,0,0,1,-0.8404682399249473,0.3487414317516945 L-0.8413260845897582,0.3478835745242487 A0.245993003558141,0.245993003558141,0,0,0,-0.8919261972597088,0.35345197982962506 A0.05328137928665332,0.05328137928665332,0,0,0,-0.8920222752007375,0.32061759740692014 A0.11152998701710932,0.11152998701710932,0,0,0,-0.868510159427875,0.27912913642081366 A0.10207118284829295,0.10207118284829295,0,0,1,-0.8413260845897582,0.3478835745242487 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8404667396518246,0.3478799614274666 A0.245993003558135,0.245993003558135,0,0,0,-0.892593725567903,0.3535975067231164 A0.043824206686974905,0.043824206686974905,0,0,1,-0.8812012058801136,0.3809020537630801 A0.053309783237740334,0.053309783237740334,0,0,1,-0.8576568407852098,0.40479177687057116 A0.10196710468573843,0.10196710468573843,0,0,0,-0.8404667396518245,0.3478799614274666 L-0.84132459687927,0.3487378312179154 A0.10207118284829066,0.10207118284829066,0,0,1,-0.857599085171526,0.40378317872232955 A0.05328137928663575,0.05328137928663575,0,0,0,-0.8808193969447586,0.38065436467041325 A0.04380500964898207,0.04380500964898207,0,0,0,-0.8918439303703174,0.35384074868943444 A0.24659961630595104,0.24659961630595104,0,0,1,-0.84132459687927,0.3487378312179154 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8413260845897588,0.3478835745242489 A0.10207118284829073,0.10207118284829073,0,0,1,-0.8580750117266945,0.404514748241563 A0.11165451424460525,0.11165451424460525,0,0,1,-0.8110466377784047,0.4179514673626375 A1.1821925916273752,1.1821925916273752,0,0,0,-0.7383454096204203,0.3698032391593694 A0.24599300355810738,0.24599300355810738,0,0,0,-0.8413260845897588,0.3478835745242489 L-0.8404682399249475,0.34874143175169464 A0.2465996163059233,0.2465996163059233,0,0,1,-0.7414856938994806,0.37012199177278604 A1.1963354629847265,1.1963354629847265,0,0,1,-0.8110749659064129,0.41698250030895645 A0.11152998701708945,0.11152998701708945,0,0,0,-0.8571726229769807,0.4040604672109218 A0.10196710468573841,0.10196710468573841,0,0,0,-0.8404682399249476,0.34874143175169464 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7594474967512015,0.47872985120910344 A0.12874973442080961,0.12874973442080961,0,0,1,-0.6956646316241404,0.5461021760963655 A0.49138162993747697,0.49138162993747697,0,0,0,-0.6386873066892627,0.45230513567105557 A0.2459930035581131,0.2459930035581131,0,0,0,-0.7408495471994297,0.3686854947298589 A0.20424660328990052,0.20424660328990052,0,0,1,-0.7594474967512015,0.4787298512091035 L-0.7581457461486052,0.47826961921851074 A0.20383029031472588,0.20383029031472588,0,0,0,-0.7390033956266678,0.3712455991124032 A0.2465996163059291,0.2465996163059291,0,0,1,-0.6409063929307217,0.45250959317131595 A0.4938080919680696,0.4938080919680696,0,0,1,-0.6953849013020048,0.5439281065466566 A0.1285841840049805,0.1285841840049805,0,0,0,-0.7581457461486052,0.47826961921851063 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7585708530533444,0.47915110812742473 A0.20383029031472583,0.20383029031472583,0,0,0,-0.7392765500276077,0.36851514870594365 A1.196335462984652,1.196335462984652,0,0,1,-0.8114861540773267,0.4172387889092549 A0.10207118284829324,0.10207118284829324,0,0,1,-0.822277328498431,0.4664554730637885 A0.12874973442079884,0.12874973442079884,0,0,1,-0.7585708530533444,0.4791511081274248 L-0.7590310879751834,0.47784938514681524 A0.12858418400496996,0.12858418400496996,0,0,0,-0.8213814303378315,0.4658652158605906 A0.10196710468574093,0.10196710468574093,0,0,0,-0.8106328438058881,0.41769875053569994 A1.1821925916273024,1.1821925916273024,0,0,0,-0.7405705512433041,0.37139410032810183 A0.20424660328990044,0.20424660328990044,0,0,1,-0.7590310879751834,0.4778493851468153 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7581457461486047,0.4782696192185105 A0.12858418400496774,0.12858418400496774,0,0,0,-0.8223106238590178,0.465924015586138 A0.05691814191862068,0.05691814191862068,0,0,1,-0.8127953991634576,0.5012888420494448 A0.05102257169704561,0.05102257169704561,0,0,1,-0.7923733958650965,0.5286351375727913 A0.20383029031471125,0.20383029031471125,0,0,0,-0.7581457461486047,0.4782696192185105 L-0.759447496751201,0.4787298512091035 A0.2042466032898858,0.2042466032898858,0,0,1,-0.7921728170781298,0.5277236682630051 A0.05099655216148503,0.05099655216148503,0,0,0,-0.8123368864977587,0.5010626027740813 A0.05688576386862701,0.05688576386862701,0,0,0,-0.8213515377530306,0.4664047654698172 A0.1287497344207967,0.1287497344207967,0,0,1,-0.759447496751201,0.4787298512091035 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7590310879751831,0.47784938514681524 A0.20424660328988573,0.20424660328988573,0,0,1,-0.7927145607385944,0.5283222411256365 A0.06803588115720018,0.06803588115720018,0,0,1,-0.7573400306255026,0.5484770221919499 A0.17430931194940652,0.17430931194940652,0,0,1,-0.6946522750047491,0.5456881188988465 A0.12858418400498264,0.12858418400498264,0,0,0,-0.7590310879751831,0.47784938514681524 L-0.7585708530533442,0.47915110812742495 A0.1287497344208118,0.1287497344208118,0,0,1,-0.6963951405147801,0.5443588029944202 A0.17400600580548325,0.17400600580548325,0,0,0,-0.7571283545655331,0.5477801293551888 A0.06798962420275229,0.06798962420275229,0,0,0,-0.7918248896867137,0.5280402385294954 A0.20383029031471112,0.20383029031471112,0,0,0,-0.7585708530533442,0.479151108127425 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946057252927517,0.5956369059106805 A200.00166666388873,200.00166666388873,0,0,0,-0.46438200582920786,0.4663860728267366 A0.49138162993747003,0.49138162993747003,0,0,0,-0.6404445002570498,0.45149799662411555 A0.493808091968088,0.493808091968088,0,0,1,-0.6965283932890414,0.5454407520923712 A0.17430931194939264,0.17430931194939264,0,0,1,-0.5946057252735001,0.5956369058915894 L-0.5946057435788821,0.5935658553384359 A0.17400600580546954,0.17400600580546954,0,0,0,-0.6945056704006473,0.544596016674701 A0.49138162993749523,0.49138162993749523,0,0,0,-0.6391578935590878,0.45331753326581326 A0.49380809196806247,0.49380809196806247,0,0,1,-0.46982599916563006,0.4678447313148247 A200.00166666388685,200.00166666388685,0,0,0,-0.5946057436011927,0.5935658553609358 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5935658553384605,0.5946057435788573 A0.1740060058054694,0.1740060058054694,0,0,0,-0.6963951405147805,0.5443588029944206 A0.12874973442080986,0.12874973442080986,0,0,1,-0.6872465896112652,0.612691594136139 A0.08455113301770599,0.08455113301770599,0,0,1,-0.6574208620679911,0.6578980478676795 A200.00166666388222,200.00166666388222,0,0,0,-0.5935658553246981,0.5946057435652108 L-0.5956369058926896,0.5946057252746755 A200.00166666389296,200.00166666389296,0,0,0,-0.6570687391163688,0.6565838090147906 A0.08447970506513519,0.08447970506513519,0,0,0,-0.6864271728860217,0.6123606512308571 A0.12858418400498073,0.12858418400498073,0,0,0,-0.6946522750047497,0.5456881188988468 A0.17430931194939256,0.17430931194939256,0,0,1,-0.5956369058915563,0.5946057252735326 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946057435834007,0.5935658553430017 A200.0016666636171,200.0016666636171,0,0,0,-0.6578980478611243,0.6574208620430682 A0.08455113301770935,0.08455113301770935,0,0,1,-0.6126915941361402,0.6872465896112643 A0.12874973442080762,0.12874973442080762,0,0,1,-0.5443588029944216,0.6963951405147798 A0.1740060058054711,0.1740060058054711,0,0,0,-0.594605743578878,0.5935658553384405 L-0.5946057252735009,0.5956369058915887 A0.17430931194939425,0.17430931194939425,0,0,1,-0.5456881188988478,0.694652275004749 A0.1285841840049785,0.1285841840049785,0,0,0,-0.6123606512308577,0.6864271728860207 A0.08447970506513872,0.08447970506513872,0,0,0,-0.6565838090374886,0.6570687391998299 A200.00166666416882,200.00166666416882,0,0,0,-0.5946057252925812,0.5956369059104816 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5956369058915566,0.5946057252735322 A0.1743093119493926,0.1743093119493926,0,0,1,-0.5454407520923723,0.6965283932890404 A0.49380809196806713,0.49380809196806713,0,0,1,-0.4514979966241163,0.6404445002570491 A0.49138162993746914,0.49138162993746914,0,0,0,-0.46638607282106737,0.4643820058277668 A200.00166666382435,200.00166666382435,0,0,0,-0.5956369058927748,0.5946057252747607 L-0.5935658553246697,0.5946057435652392 A200.00166666394674,200.00166666394674,0,0,0,-0.4678447313011418,0.46982599915125434 A0.4938080919680617,0.4938080919680617,0,0,1,-0.4533175332658142,0.6391578935590871 A0.4913816299374744,0.4913816299374744,0,0,0,-0.5445960166747026,0.6945056704006466 A0.1740060058054695,0.1740060058054695,0,0,0,-0.5935658553384322,0.5946057435788857 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.478729851209105,0.7594474967512012 A0.20424660328989686,0.20424660328989686,0,0,1,-0.3686854947298599,0.7408495471994289 A0.24599300355810602,0.24599300355810602,0,0,0,-0.45230513567105635,0.638687306689262 A0.4913816299374686,0.4913816299374686,0,0,0,-0.5461021760963665,0.6956646316241402 A0.12874973442080673,0.12874973442080673,0,0,1,-0.4787298512091048,0.759447496751201 L-0.4782696192185118,0.7581457461486046 A0.12858418400497762,0.12858418400497762,0,0,0,-0.5439281065466575,0.6953849013020044 A0.4938080919680611,0.4938080919680611,0,0,1,-0.4525095931713167,0.6409063929307212 A0.24659961630592195,0.24659961630592195,0,0,1,-0.37124559911240407,0.7390033956266668 A0.2038302903147222,0.2038302903147222,0,0,0,-0.47826961921851185,0.7581457461486046 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.47784938514681596,0.759031087975183 A0.12858418400497845,0.12858418400497845,0,0,0,-0.5456881188988472,0.694652275004749 A0.17430931194938745,0.17430931194938745,0,0,1,-0.5484770221919503,0.7573400306255013 A0.068035881157207,0.068035881157207,0,0,1,-0.528322241125637,0.7927145607385936 A0.20424660328989502,0.20424660328989502,0,0,1,-0.47784938514681596,0.759031087975183 L-0.4791511081274258,0.758570853053344 A0.20383029031472036,0.20383029031472036,0,0,0,-0.5280402385294961,0.7918248896867132 A0.0679896242027591,0.0679896242027591,0,0,0,-0.5477801293551894,0.7571283545655316 A0.17400600580546433,0.17400600580546433,0,0,0,-0.5443588029944211,0.69639514051478 A0.1287497344208076,0.1287497344208076,0,0,1,-0.47915110812742584,0.758570853053344 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.47826961921851163,0.758145746148605 A0.20383029031471991,0.20383029031471991,0,0,0,-0.5286351375727896,0.7923733958650946 A0.05102257169705496,0.05102257169705496,0,0,1,-0.5012888420494428,0.8127953991634579 A0.05691814191862283,0.05691814191862283,0,0,1,-0.4659240155861387,0.8223106238590185 A0.12858418400496965,0.12858418400496965,0,0,0,-0.4782696192185115,0.758145746148605 L-0.47872985120910444,0.7594474967512014 A0.12874973442079862,0.12874973442079862,0,0,1,-0.4664047654698179,0.821351537753031 A0.05688576386862913,0.05688576386862913,0,0,0,-0.5010626027740811,0.8123368864977588 A0.05099655216149425,0.05099655216149425,0,0,0,-0.5277236682630048,0.7921728170781293 A0.20424660328989466,0.20424660328989466,0,0,1,-0.47872985120910444,0.7594474967512014 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.47915110812742556,0.758570853053344 A0.12874973442079976,0.12874973442079976,0,0,1,-0.4664554730637888,0.8222773284984304 A0.10207118284830491,0.10207118284830491,0,0,1,-0.4172387889092548,0.8114861540773247 A1.1963354629845384,1.1963354629845384,0,0,1,-0.3685151487059446,0.7392765500276078 A0.2038302903147213,0.2038302903147213,0,0,0,-0.4791511081274256,0.758570853053344 L-0.4778493851468157,0.7590310879751831 A0.204246603289896,0.204246603289896,0,0,1,-0.3713941003281039,0.7405705512433045 A1.1821925916271911,1.1821925916271911,0,0,0,-0.41769875053570127,0.81063284380589 A0.10196710468575254,0.10196710468575254,0,0,0,-0.46586521586059076,0.8213814303378311 A0.12858418400497074,0.12858418400497074,0,0,0,-0.47784938514681563,0.7590310879751831 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3487378312179162,0.8413245968792696 A0.1020711828482981,0.1020711828482981,0,0,1,-0.27807375241703974,0.8695016646336645 A1.1821925916272682,1.1821925916272682,0,0,0,-0.26074817869900313,0.7844832204912868 A0.20383029031472394,0.20383029031472394,0,0,0,-0.37124559911240423,0.7390033956266664 A0.24659961630592594,0.24659961630592594,0,0,1,-0.34873783121791624,0.8413245968792696 L-0.3478799614274676,0.8404667396518237 A0.24599300355811005,0.24599300355811005,0,0,0,-0.36868549472986006,0.7408495471994285 A0.20424660328989866,0.20424660328989866,0,0,1,-0.26245181464309897,0.7851302435405472 A1.196335462984617,1.196335462984617,0,0,1,-0.2785555425518911,0.8678932648062347 A0.10196710468574574,0.10196710468574574,0,0,0,-0.3478799614274676,0.8404667396518237 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.34788357452425017,0.8413260845897581 A0.24599300355810994,0.24599300355810994,0,0,0,-0.36980323915937074,0.7383454096204205 A1.182192591627067,1.182192591627067,0,0,0,-0.41795146736263744,0.811046637778403 A0.11165451424462323,0.11165451424462323,0,0,1,-0.4045147482415636,0.8580750117266929 A0.10207118284829794,0.10207118284829794,0,0,1,-0.34788357452425017,0.841326084589758 L-0.3487414317516958,0.8404682399249466 A0.10196710468574556,0.10196710468574556,0,0,0,-0.40406046721092237,0.8571726229769788 A0.1115299870171073,0.1115299870171073,0,0,0,-0.41698250030895706,0.811074965906411 A1.196335462984411,1.196335462984411,0,0,1,-0.37012199177278693,0.7414856938994803 A0.24659961630592578,0.24659961630592578,0,0,1,-0.3487414317516958,0.8404682399249466 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3478799614274677,0.8404667396518237 A0.10196710468574537,0.10196710468574537,0,0,0,-0.40479177687057094,0.8576568407852078 A0.05330978323774969,0.05330978323774969,0,0,1,-0.38090205376308095,0.881201205880113 A0.04382420668697553,0.04382420668697553,0,0,1,-0.3535975067231174,0.8925937255679015 A0.2459930035581004,0.2459930035581004,0,0,0,-0.3478799614274677,0.8404667396518237 L-0.34873783121791624,0.8413245968792692 A0.24659961630591612,0.24659961630591612,0,0,1,-0.3538407486894353,0.891843930370317 A0.04380500964898284,0.04380500964898284,0,0,0,-0.38065436467041436,0.8808193969447589 A0.053281379286645045,0.053281379286645045,0,0,0,-0.4037831787223301,0.8575990851715246 A0.10207118284829765,0.10207118284829765,0,0,1,-0.34873783121791624,0.8413245968792693 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3487414317516959,0.8404682399249473 A0.24659961630591512,0.24659961630591512,0,0,1,-0.35397972951328954,0.8925117363807882 A0.05330978323774057,0.05330978323774057,0,0,1,-0.32049909548499866,0.8925933979986806 A0.11165451424459528,0.11165451424459528,0,0,1,-0.2774953808191099,0.8688971429379915 A0.10196710468574545,0.10196710468574545,0,0,0,-0.3487414317516959,0.8404682399249473 L-0.34788357452425017,0.8413260845897578 A0.10207118284829782,0.10207118284829782,0,0,1,-0.279129136420815,0.8685101594278745 A0.11152998701707961,0.11152998701707961,0,0,0,-0.3206175974069203,0.8920222752007365 A0.053281379286635976,0.053281379286635976,0,0,0,-0.3534519798296265,0.8919261972597069 A0.2459930035580993,0.2459930035580993,0,0,0,-0.3478835745242501,0.8413260845897579 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.19797278066177168,0.8755518749131388 A0.4938080919680582,0.4938080919680582,0,0,1,-0.13069049477445635,0.7716423201045844 A0.24599300355809878,0.24599300355809878,0,0,0,-0.2623098469250622,0.7842308020332209 A1.1963354629846956,1.1963354629846956,0,0,1,-0.27888413017540814,0.8693091933487347 A0.11165451424461191,0.11165451424461191,0,0,1,-0.1979727806617717,0.8755518749131389 L-0.1984330279291276,0.8742501366561511 A0.11152998701709609,0.11152998701709609,0,0,0,-0.27773206024700037,0.8680877851584654 A1.182192591627345,1.182192591627345,0,0,0,-0.26089768418080417,0.7853826656807685 A0.24659961630591457,0.24659961630591457,0,0,1,-0.13431135707240843,0.7729791052691649 A0.49138162993746587,0.49138162993746587,0,0,0,-0.1984330279291278,0.8742501366561515 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.1975485997487852,0.8746736095839682 A0.11152998701709621,0.11152998701709621,0,0,0,-0.2791291364208148,0.8685101594278752 A0.10207118284828476,0.10207118284828476,0,0,1,-0.25170126066496096,0.9109799806844069 A0.05691814191862682,0.05691814191862682,0,0,1,-0.22010131684486395,0.9293889694779444 A0.4938080919679793,0.4938080919679793,0,0,1,-0.19754859974878505,0.874673609583968 L-0.19885033507452698,0.875133829229337 A0.4913816299373878,0.4913816299373878,0,0,0,-0.22027429154325318,0.9285204537964853 A0.05688576386863318,0.05688576386863318,0,0,0,-0.2512898363494335,0.910516938180989 A0.10196710468573249,0.10196710468573249,0,0,0,-0.277495380819109,0.8688971429379919 A0.111654514244612,0.111654514244612,0,0,1,-0.19885033507452696,0.8751338292293369 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.19843302792912726,0.8742501366561506 A0.49138162993738754,0.49138162993738754,0,0,0,-0.22051730698760247,0.9292482229284296 A0.05102257169701782,0.05102257169701782,0,0,1,-0.18672833263526262,0.93396987804417 A0.0680358811572001,0.0680358811572001,0,0,1,-0.14732601141967733,0.9233662386588962 A0.11152998701708715,0.11152998701708715,0,0,0,-0.19843302792912726,0.8742501366561506 L-0.1979727806617717,0.8755518749131391 A0.11165451424460299,0.11165451424460299,0,0,1,-0.14839701348583653,0.9226997209995961 A0.06798962420275236,0.06798962420275236,0,0,0,-0.1867526647747035,0.9334315871835976 A0.05099655216145752,0.05099655216145752,0,0,0,-0.21985161997756464,0.9286641947314037 A0.49380809196797903,0.49380809196797903,0,0,1,-0.1979727806617715,0.8755518749131388 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.1988503350745269,0.8751338292293365 A0.11165451424460421,0.11165451424460421,0,0,1,-0.14788024680951767,0.9236587501634882 A0.17430931194940538,0.17430931194940538,0,0,1,-0.1058372493957023,0.8774365566638648 A0.49138162993748286,0.49138162993748286,0,0,0,-0.13217910882585426,0.7703963032053859 A0.4913816299374657,0.4913816299374657,0,0,0,-0.19885033507452676,0.8751338292293362 L-0.19754859974878491,0.8746736095839678 A0.49380809196805814,0.49380809196805814,0,0,1,-0.1328318145219226,0.7742005507888265 A0.4938080919680756,0.4938080919680756,0,0,1,-0.10700788411025824,0.8769556636397522 A0.1740060058054821,0.1740060058054821,0,0,0,-0.14783851227587444,0.9223979308113344 A0.11152998701708844,0.11152998701708844,0,0,0,-0.19754859974878491,0.8746736095839678 Z\" fill=\"black\" />\n",
       "<path d=\"M-2.7755575615628914e-16,0.8419288710465072 A0.24659961630592322,0.24659961630592322,0,0,1,0.13431135707240763,0.7729791052691649 A0.49138162993746676,0.49138162993746676,0,0,0,-3.3306690738754696e-16,0.6589674235137764 A0.4913816299374697,0.4913816299374697,0,0,0,-0.1343113570724082,0.7729791052691647 A0.24659961630591778,0.24659961630591778,0,0,1,-3.0531133177191805e-16,0.8419288710465072 L-3.0531133177191805e-16,0.8398578021876755 A0.245993003558102,0.245993003558102,0,0,0,-0.13069049477445635,0.7716423201045843 A0.4938080919680621,0.4938080919680621,0,0,1,-3.885780586188048e-16,0.662221430857838 A0.4938080919680592,0.4938080919680592,0,0,1,0.1306904947744557,0.7716423201045846 A0.2459930035581074,0.2459930035581074,0,0,0,-3.0531133177191805e-16,0.8398578021876755 Z\" fill=\"black\" />\n",
       "<path d=\"M0.001035516124046787,0.8408994938359162 A0.2459930035581019,0.2459930035581019,0,0,0,-0.13399792657933746,0.7710748545201153 A0.4938080919680726,0.4938080919680726,0,0,1,-0.10692087727073818,0.8775817251428946 A0.1287497344208117,0.1287497344208117,0,0,1,-0.05245430208254105,0.9195455218832875 A0.24659961630592478,0.24659961630592478,0,0,1,0.0010355161240467592,0.8408994938359162 L-0.0010355161240476751,0.8408994938359163 A0.24599300355810896,0.24599300355810896,0,0,0,-0.052640663557409956,0.9180262590311127 A0.12858418400498262,0.12858418400498262,0,0,0,-0.10591908122537504,0.8768083778640055 A0.4913816299374801,0.4913816299374801,0,0,0,-0.1310297399213648,0.7735421417592517 A0.24659961630591767,0.24659961630591767,0,0,1,-0.0010355161240476751,0.8408994938359163 Z\" fill=\"black\" />\n",
       "<path d=\"M-4.163336342344337e-16,0.8398578021876759 A0.24599300355810894,0.24599300355810894,0,0,0,-0.0531542717919708,0.9192505146902774 A0.08455113301771477,0.08455113301771477,0,0,1,-1.8735013540549517e-16,0.9298750742566173 A0.08455113301770903,0.08455113301770903,0,0,1,0.05315427179197006,0.9192505146902779 A0.2459930035580994,0.2459930035580994,0,0,0,-4.163336342344337e-16,0.8398578021876759 L-3.885780586188048e-16,0.8419288710465076 A0.2465996163059152,0.2465996163059152,0,0,1,0.05193173472903587,0.918329545571819 A0.08447970506513838,0.08447970506513838,0,0,0,-7.771561172376096e-16,0.9290895250826435 A0.08447970506514409,0.08447970506514409,0,0,0,-0.051931734729036935,0.9183295455718194 A0.24659961630592486,0.24659961630592486,0,0,1,-3.885780586188048e-16,0.8419288710465076 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.001035516124047453,0.8408994938359164 A0.24659961630591518,0.24659961630591518,0,0,1,0.05245430208254026,0.9195455218832883 A0.12874973442080961,0.12874973442080961,0,0,1,0.10692087727073733,0.8775817251428951 A0.49380809196807773,0.49380809196807773,0,0,1,0.13399792657933707,0.7710748545201151 A0.24599300355810483,0.24599300355810483,0,0,0,-0.001035516124047453,0.8408994938359163 L0.0010355161240469535,0.8408994938359164 A0.24659961630592067,0.24659961630592067,0,0,1,0.13102973992136466,0.7735421417592516 A0.49138162993748485,0.49138162993748485,0,0,0,0.1059190812253743,0.8768083778640057 A0.12858418400498056,0.12858418400498056,0,0,0,0.05264066355740911,0.9180262590311131 A0.24599300355809925,0.24599300355809925,0,0,0,0.0010355161240470923,0.8408994938359163 Z\" fill=\"black\" />\n",
       "<path d=\"M0.19797278066177107,0.8755518749131387 A0.1116545142446086,0.1116545142446086,0,0,1,0.2788841301754081,0.8693091933487365 A1.19633546298484,1.19633546298484,0,0,1,0.262309846925062,0.7842308020332212 A0.24599300355810727,0.24599300355810727,0,0,0,0.13069049477445568,0.7716423201045846 A0.4938080919680638,0.4938080919680638,0,0,1,0.1979727806617709,0.8755518749131384 L0.19843302792912665,0.8742501366561504 A0.4913816299374714,0.4913816299374714,0,0,0,0.1343113570724076,0.7729791052691648 A0.24659961630592317,0.24659961630592317,0,0,1,0.26089768418080367,0.7853826656807692 A1.1821925916274858,1.1821925916274858,0,0,0,0.27773206024700015,0.8680877851584659 A0.11152998701709275,0.11152998701709275,0,0,0,0.19843302792912673,0.8742501366561505 Z\" fill=\"black\" />\n",
       "<path d=\"M0.19885033507452635,0.8751338292293374 A0.491381629937457,0.491381629937457,0,0,0,0.13217910882585357,0.770396303205386 A0.4913816299374717,0.4913816299374717,0,0,0,0.10583724939570166,0.8774365566638648 A0.17430931194939128,0.17430931194939128,0,0,1,0.14788024680951745,0.9236587501634895 A0.11165451424461185,0.11165451424461185,0,0,1,0.19885033507452646,0.8751338292293376 L0.1975485997487844,0.8746736095839684 A0.11152998701709597,0.11152998701709597,0,0,0,0.147838512275874,0.9223979308113355 A0.1740060058054682,0.1740060058054682,0,0,0,0.10700788411025754,0.876955663639752 A0.4938080919680642,0.4938080919680642,0,0,1,0.13283181452192194,0.7742005507888269 A0.49380809196804903,0.49380809196804903,0,0,1,0.19754859974878433,0.8746736095839683 Z\" fill=\"black\" />\n",
       "<path d=\"M0.19843302792912687,0.8742501366561509 A0.11152998701709611,0.11152998701709611,0,0,0,0.14732601141967633,0.9233662386588977 A0.06803588115719986,0.06803588115719986,0,0,1,0.1867283326352604,0.93396987804417 A0.05102257169704126,0.05102257169704126,0,0,1,0.22051730698760164,0.9292482229284286 A0.4913816299374147,0.4913816299374147,0,0,0,0.19843302792912693,0.874250136656151 L0.1979727806617709,0.8755518749131387 A0.49380809196800646,0.49380809196800646,0,0,1,0.219851619977564,0.9286641947314034 A0.05099655216148068,0.05099655216148068,0,0,0,0.18675266477470212,0.9334315871835973 A0.06798962420275202,0.06798962420275202,0,0,0,0.14839701348583534,0.9226997209995966 A0.11165451424461195,0.11165451424461195,0,0,1,0.1979727806617709,0.8755518749131387 Z\" fill=\"black\" />\n",
       "<path d=\"M0.19754859974878422,0.8746736095839682 A0.49380809196807146,0.49380809196807146,0,0,1,0.2201013168448633,0.929388969477944 A0.056918141918607744,0.056918141918607744,0,0,1,0.25170126066495957,0.9109799806844077 A0.10207118284829567,0.10207118284829567,0,0,1,0.2791291364208142,0.8685101594278752 A0.11152998701709077,0.11152998701709077,0,0,0,0.19754859974878428,0.8746736095839682 L0.19885033507452615,0.875133829229337 A0.11165451424460651,0.11165451424460651,0,0,1,0.27749538081910885,0.868897142937992 A0.10196710468574333,0.10196710468574333,0,0,0,0.25128983634943264,0.9105169381809887 A0.056885763868614235,0.056885763868614235,0,0,0,0.2202742915432523,0.9285204537964861 A0.49138162993747864,0.49138162993747864,0,0,0,0.19885033507452604,0.8751338292293369 Z\" fill=\"black\" />\n",
       "<path d=\"M0.34873783121791574,0.8413245968792707 A0.24659961630591629,0.24659961630591629,0,0,1,0.3712455991124033,0.7390033956266678 A0.2038302903147261,0.2038302903147261,0,0,0,0.26074817869900213,0.7844832204912884 A1.1821925916274536,1.1821925916274536,0,0,0,0.27807375241703913,0.8695016646336626 A0.10207118284828814,0.10207118284828814,0,0,1,0.34873783121791574,0.8413245968792707 L0.3478799614274673,0.8404667396518244 A0.1019671046857358,0.1019671046857358,0,0,0,0.2785555425518898,0.867893264806235 A1.1963354629848073,1.1963354629848073,0,0,1,0.2624518146430985,0.7851302435405492 A0.20424660328990082,0.20424660328990082,0,0,1,0.3686854947298594,0.7408495471994296 A0.24599300355810041,0.24599300355810041,0,0,0,0.34787996142746724,0.8404667396518243 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3487414317516952,0.8404682399249479 A0.10196710468573705,0.10196710468573705,0,0,0,0.27749538081910907,0.8688971429379921 A0.11165451424458553,0.11165451424458553,0,0,1,0.3204990954849982,0.8925933979986812 A0.05330978323774048,0.05330978323774048,0,0,1,0.35397972951328893,0.8925117363807892 A0.24659961630593283,0.24659961630593283,0,0,1,0.3487414317516952,0.8404682399249478 L0.34788357452424934,0.8413260845897591 A0.2459930035581168,0.2459930035581168,0,0,0,0.353451979829626,0.8919261972597086 A0.053281379286635934,0.053281379286635934,0,0,0,0.3206175974069207,0.8920222752007376 A0.11152998701706994,0.11152998701706994,0,0,0,0.2791291364208149,0.8685101594278752 A0.10207118284828934,0.10207118284828934,0,0,1,0.34788357452424934,0.841326084589759 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3478799614274666,0.8404667396518251 A0.24599300355811884,0.24599300355811884,0,0,0,0.3535975067231165,0.8925937255679041 A0.043824206686980595,0.043824206686980595,0,0,1,0.38090205376307873,0.881201205880114 A0.0533097832377495,0.0533097832377495,0,0,1,0.4047917768705676,0.8576568407852073 A0.10196710468574535,0.10196710468574535,0,0,0,0.3478799614274666,0.840466739651825 L0.34873783121791524,0.8413245968792703 A0.10207118284829769,0.10207118284829769,0,0,1,0.40378317872232694,0.8575990851715242 A0.05328137928664486,0.05328137928664486,0,0,0,0.3806543646704127,0.8808193969447587 A0.04380500964898777,0.04380500964898777,0,0,0,0.3538407486894343,0.8918439303703183 A0.24659961630593483,0.24659961630593483,0,0,1,0.34873783121791524,0.8413245968792702 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3478835745242491,0.8413260845897581 A0.10207118284830037,0.10207118284830037,0,0,1,0.40451474824156375,0.858075011726693 A0.11165451424461671,0.11165451424461671,0,0,1,0.4179514673626384,0.8110466377784062 A1.1821925916273972,1.1821925916273972,0,0,0,0.3698032391593702,0.7383454096204217 A0.24599300355810236,0.24599300355810236,0,0,0,0.3478835745242491,0.8413260845897581 L0.3487414317516949,0.8404682399249472 A0.24659961630591826,0.24659961630591826,0,0,1,0.37012199177278615,0.7414856938994806 A1.1963354629847498,1.1963354629847498,0,0,1,0.41698250030895745,0.8110749659064146 A0.11152998701710075,0.11152998701710075,0,0,0,0.4040604672109223,0.8571726229769792 A0.10196710468574804,0.10196710468574804,0,0,0,0.3487414317516949,0.8404682399249472 Z\" fill=\"black\" />\n",
       "<path d=\"M0.47872985120910416,0.7594474967512013 A0.12874973442081378,0.12874973442081378,0,0,1,0.5461021760963661,0.6956646316241408 A0.49138162993746554,0.49138162993746554,0,0,0,0.4523051356710559,0.6386873066892625 A0.24599300355811432,0.24599300355811432,0,0,0,0.3686854947298594,0.7408495471994295 A0.20424660328990069,0.20424660328990069,0,0,1,0.4787298512091041,0.7594474967512013 L0.4782696192185111,0.7581457461486049 A0.20383029031472594,0.20383029031472594,0,0,0,0.37124559911240346,0.7390033956266675 A0.24659961630593036,0.24659961630593036,0,0,1,0.4525095931713162,0.6409063929307217 A0.49380809196805797,0.49380809196805797,0,0,1,0.5439281065466568,0.6953849013020048 A0.12858418400498453,0.12858418400498453,0,0,0,0.4782696192185111,0.7581457461486049 Z\" fill=\"black\" />\n",
       "<path d=\"M0.47915110812742534,0.7585708530533443 A0.20383029031471903,0.20383029031471903,0,0,0,0.368515148705944,0.7392765500276078 A1.196335462984629,1.196335462984629,0,0,1,0.4172387889092555,0.8114861540773268 A0.10207118284829547,0.10207118284829547,0,0,1,0.46645547306378865,0.822277328498431 A0.12874973442080784,0.12874973442080784,0,0,1,0.4791511081274254,0.7585708530533443 L0.4778493851468159,0.7590310879751834 A0.1285841840049788,0.1285841840049788,0,0,0,0.4658652158605908,0.8213814303378315 A0.10196710468574305,0.10196710468574305,0,0,0,0.41769875053569927,0.810632843805888 A1.18219259162728,1.18219259162728,0,0,0,0.3713941003281024,0.7405705512433045 A0.2042466032898938,0.2042466032898938,0,0,1,0.4778493851468159,0.7590310879751834 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4782696192185111,0.758145746148605 A0.12858418400497867,0.12858418400497867,0,0,0,0.46592401558613816,0.8223106238590182 A0.05691814191861638,0.05691814191861638,0,0,1,0.5012888420494446,0.8127953991634581 A0.051022571697036924,0.051022571697036924,0,0,1,0.5286351375727922,0.792373395865097 A0.20383029031468722,0.20383029031468722,0,0,0,0.478269619218511,0.758145746148605 L0.4787298512091043,0.7594474967512015 A0.20424660328986166,0.20424660328986166,0,0,1,0.5277236682630053,0.7921728170781298 A0.05099655216147628,0.05099655216147628,0,0,0,0.5010626027740803,0.8123368864977593 A0.05688576386862281,0.05688576386862281,0,0,0,0.4664047654698177,0.821351537753031 A0.1287497344208077,0.1287497344208077,0,0,1,0.47872985120910433,0.7594474967512015 Z\" fill=\"black\" />\n",
       "<path d=\"M0.47784938514681546,0.7590310879751834 A0.20424660328987154,0.20424660328987154,0,0,1,0.528322241125637,0.7927145607385948 A0.06803588115719675,0.06803588115719675,0,0,1,0.5484770221919505,0.7573400306255016 A0.17430931194936825,0.17430931194936825,0,0,1,0.5456881188988473,0.6946522750047498 A0.1285841840049805,0.1285841840049805,0,0,0,0.4778493851468154,0.7590310879751834 L0.479151108127425,0.758570853053344 A0.12874973442080956,0.12874973442080956,0,0,1,0.5443588029944209,0.6963951405147802 A0.1740060058054453,0.1740060058054453,0,0,0,0.5477801293551892,0.757128354565531 A0.06798962420274884,0.06798962420274884,0,0,0,0.5280402385294953,0.7918248896867137 A0.20383029031469688,0.20383029031469688,0,0,0,0.47915110812742506,0.758570853053344 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5956369058927464,0.5946057252747039 A200.00166666388256,200.00166666388256,0,0,0,0.46638607282667977,0.4643820058292363 A0.49138162993746987,0.49138162993746987,0,0,0,0.4514979966241156,0.6404445002570491 A0.49380809196808517,0.49380809196808517,0,0,1,0.5454407520923714,0.6965283932890403 A0.1743093119493942,0.1743093119493942,0,0,1,0.5956369058915559,0.5946057252735322 L0.5935658553384355,0.5946057435788819 A0.17400600580547107,0.17400600580547107,0,0,0,0.5445960166747017,0.6945056704006468 A0.49138162993749224,0.49138162993749224,0,0,0,0.4533175332658135,0.6391578935590874 A0.4938080919680625,0.4938080919680625,0,0,1,0.4678447313148268,0.4698259991656231 A200.00166666388887,200.00166666388887,0,0,0,0.5935658553609642,0.5946057436012211 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946057435788964,0.5935658553384218 A0.17400600580547118,0.17400600580547118,0,0,0,0.544358802994421,0.6963951405147801 A0.1287497344208008,0.1287497344208008,0,0,1,0.6126915941361392,0.6872465896112648 A0.08455113301770621,0.08455113301770621,0,0,1,0.6578980478970211,0.6574208620602732 A200.00166666388895,200.00166666388895,0,0,0,0.5946057436011642,0.5935658553609073 L0.5946057252927801,0.595636905910709 A200.00166666388898,200.00166666388898,0,0,0,0.6565838091010221,0.6570687392018897 A0.08447970506513554,0.08447970506513554,0,0,0,0.6123606512308567,0.6864271728860214 A0.1285841840049718,0.1285841840049718,0,0,0,0.545688118898847,0.6946522750047497 A0.17430931194939428,0.17430931194939428,0,0,1,0.5946057252734996,0.5956369058915891 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5935658553429164,0.5946057435833154 A200.00166666371666,200.00166666371666,0,0,0,0.657420862043125,0.6578980478612095 A0.08455113301770864,0.08455113301770864,0,0,1,0.6872465896112644,0.6126915941361405 A0.12874973442080284,0.12874973442080284,0,0,1,0.6963951405147799,0.5443588029944219 A0.17400600580546957,0.17400600580546957,0,0,0,0.5935658553384406,0.5946057435788772 L0.59563690589157,0.5946057252735187 A0.17430931194939278,0.17430931194939278,0,0,1,0.6946522750047489,0.545688118898848 A0.12858418400497376,0.12858418400497376,0,0,0,0.6864271728860207,0.6123606512308587 A0.08447970506513808,0.08447970506513808,0,0,0,0.6570687391838358,0.6565838090960808 A200.0016666640657,200.0016666640657,0,0,0,0.5956369058926327,0.5946057252745618 Z\" fill=\"black\" />\n",
       "<path d=\"M0.594605725273518,0.5956369058915707 A0.1743093119493927,0.1743093119493927,0,0,1,0.6965283932890403,0.5454407520923725 A0.49380809196806486,0.49380809196806486,0,0,1,0.6404445002570489,0.4514979966241162 A0.49138162993747664,0.49138162993747664,0,0,0,0.4643820058278318,0.46638607282104955 A200.00166666379607,200.00166666379607,0,0,0,0.5946057252747323,0.5956369058927748 L0.5946057436011074,0.5935658553608505 A200.0016666639862,200.0016666639862,0,0,0,0.46982599916580625,0.4678447313158074 A0.49380809196806913,0.49380809196806913,0,0,1,0.6391578935590868,0.4533175332658141 A0.4913816299374723,0.4913816299374723,0,0,0,0.6945056704006464,0.5445960166747028 A0.17400600580546963,0.17400600580546963,0,0,0,0.5946057435788674,0.5935658553384503 Z\" fill=\"black\" />\n",
       "<path d=\"M0.759447496751201,0.4787298512091043 A0.20424660328989833,0.20424660328989833,0,0,1,0.7408495471994287,0.3686854947298599 A0.2459930035581019,0.2459930035581019,0,0,0,0.6386873066892624,0.4523051356710561 A0.4913816299374475,0.4913816299374475,0,0,0,0.6956646316241405,0.546102176096366 A0.12874973442080978,0.12874973442080978,0,0,1,0.759447496751201,0.4787298512091043 L0.7581457461486047,0.47826961921851113 A0.12858418400498065,0.12858418400498065,0,0,0,0.6953849013020046,0.5439281065466567 A0.4938080919680398,0.4938080919680398,0,0,1,0.6409063929307213,0.45250959317131645 A0.24659961630591765,0.24659961630591765,0,0,1,0.7390033956266671,0.37124559911240373 A0.20383029031472372,0.20383029031472372,0,0,0,0.7581457461486047,0.47826961921851113 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7590310879751834,0.47784938514681535 A0.1285841840049823,0.1285841840049823,0,0,0,0.694652275004749,0.5456881188988474 A0.17430931194939855,0.17430931194939855,0,0,1,0.7573400306255018,0.5484770221919504 A0.06803588115722627,0.06803588115722627,0,0,1,0.7927145607385946,0.5283222411256364 A0.20424660328990982,0.20424660328990982,0,0,1,0.7590310879751834,0.47784938514681535 L0.7585708530533444,0.4791511081274251 A0.20383029031473499,0.20383029031473499,0,0,0,0.7918248896867142,0.5280402385294957 A0.0679896242027782,0.0679896242027782,0,0,0,0.7571283545655324,0.5477801293551894 A0.17400600580547546,0.17400600580547546,0,0,0,0.6963951405147799,0.5443588029944211 A0.12874973442081145,0.12874973442081145,0,0,1,0.7585708530533444,0.47915110812742506 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7581457461486042,0.47826961921851135 A0.2038302903147376,0.2038302903147376,0,0,0,0.7923733958650949,0.5286351375727913 A0.05102257169705041,0.05102257169705041,0,0,1,0.8127953991634581,0.5012888420494436 A0.0569181419186204,0.0569181419186204,0,0,1,0.8223106238590194,0.46592401558613844 A0.1285841840049719,0.1285841840049719,0,0,0,0.7581457461486042,0.4782696192185114 L0.7594474967512008,0.4787298512091042 A0.12874973442080098,0.12874973442080098,0,0,1,0.8213515377530315,0.4664047654698177 A0.0568857638686267,0.0568857638686267,0,0,0,0.8123368864977588,0.5010626027740815 A0.0509965521614898,0.0509965521614898,0,0,0,0.7921728170781293,0.5277236682630059 A0.20424660328991256,0.20424660328991256,0,0,1,0.7594474967512008,0.47872985120910416 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7585708530533443,0.47915110812742523 A0.12874973442079893,0.12874973442079893,0,0,1,0.8222773284984317,0.466455473063789 A0.10207118284828338,0.10207118284828338,0,0,1,0.8114861540773252,0.41723878890925487 A1.1963354629846712,1.1963354629846712,0,0,1,0.7392765500276087,0.36851514870594504 A0.20383029031472383,0.20383029031472383,0,0,0,0.7585708530533442,0.47915110812742523 L0.7590310879751834,0.4778493851468157 A0.2042466032898985,0.2042466032898985,0,0,1,0.7405705512433041,0.3713941003281029 A1.1821925916273208,1.1821925916273208,0,0,0,0.8106328438058895,0.4176987505357008 A0.10196710468573116,0.10196710468573116,0,0,0,0.8213814303378324,0.4658652158605912 A0.12858418400496996,0.12858418400496996,0,0,0,0.7590310879751834,0.4778493851468158 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8413245968792697,0.34873783121791635 A0.10207118284829528,0.10207118284829528,0,0,1,0.8695016646336651,0.27807375241703963 A1.1821925916272944,1.1821925916272944,0,0,0,0.7844832204912877,0.2607481786990027 A0.2038302903147161,0.2038302903147161,0,0,0,0.7390033956266673,0.3712455991124036 A0.24659961630592667,0.24659961630592667,0,0,1,0.8413245968792696,0.34873783121791635 L0.8404667396518241,0.3478799614274677 A0.2459930035581108,0.2459930035581108,0,0,0,0.7408495471994292,0.36868549472985956 A0.20424660328989086,0.20424660328989086,0,0,1,0.785130243540548,0.2624518146430987 A1.1963354629846445,1.1963354629846445,0,0,1,0.867893264806235,0.27855554255189063 A0.10196710468574294,0.10196710468574294,0,0,0,0.8404667396518241,0.34787996142746763 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8413260845897578,0.34788357452424934 A0.24599300355811218,0.24599300355811218,0,0,0,0.7383454096204211,0.36980323915936986 A1.1821925916271339,1.1821925916271339,0,0,0,0.8110466377784065,0.41795146736263933 A0.1116545142446089,0.1116545142446089,0,0,1,0.8580750117266936,0.40451474824156364 A0.10207118284829536,0.10207118284829536,0,0,1,0.8413260845897579,0.3478835745242493 L0.8404682399249469,0.3487414317516951 A0.10196710468574306,0.10196710468574306,0,0,0,0.8571726229769798,0.40406046721092237 A0.111529987017093,0.111529987017093,0,0,0,0.8110749659064128,0.41698250030895584 A1.1963354629844793,1.1963354629844793,0,0,1,0.7414856938994803,0.37012199177278615 A0.24659961630592808,0.24659961630592808,0,0,1,0.8404682399249469,0.3487414317516951 Z\" fill=\"black\" />\n",
       "<path d=\"M0.840466739651824,0.3478799614274671 A0.10196710468574324,0.10196710468574324,0,0,0,0.8576568407852085,0.404791776870571 A0.05330978323774027,0.05330978323774027,0,0,1,0.8812012058801133,0.3809020537630807 A0.04382420668699098,0.04382420668699098,0,0,1,0.8925937255679041,0.35359750672311757 A0.24599300355812426,0.24599300355812426,0,0,0,0.8404667396518242,0.347879961427467 L0.8413245968792699,0.3487378312179156 A0.2465996163059401,0.2465996163059401,0,0,1,0.8918439303703193,0.3538407486894355 A0.043805009648998076,0.043805009648998076,0,0,0,0.8808193969447586,0.3806543646704141 A0.05328137928663567,0.05328137928663567,0,0,0,0.8575990851715252,0.4037831787223298 A0.10207118284829557,0.10207118284829557,0,0,1,0.8413245968792696,0.34873783121791563 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8404682399249468,0.34874143175169536 A0.24659961630594107,0.24659961630594107,0,0,1,0.8925117363807906,0.3539797295132898 A0.053309783237731535,0.053309783237731535,0,0,1,0.8925933979986818,0.32049909548499966 A0.11165451424461646,0.11165451424461646,0,0,1,0.8688971429379919,0.2774953808191091 A0.10196710468574187,0.10196710468574187,0,0,0,0.8404682399249468,0.34874143175169536 L0.841326084589758,0.3478835745242497 A0.1020711828482943,0.1020711828482943,0,0,1,0.868510159427875,0.27912913642081505 A0.1115299870171005,0.1115299870171005,0,0,0,0.8920222752007375,0.32061759740692136 A0.05328137928662696,0.05328137928662696,0,0,0,0.8919261972597089,0.3534519798296267 A0.24599300355812523,0.24599300355812523,0,0,0,0.8413260845897579,0.3478835745242497 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8755518749131387,0.19797278066177185 A0.4938080919680683,0.4938080919680683,0,0,1,0.7716423201045841,0.1306904947744564 A0.24599300355810605,0.24599300355810605,0,0,0,0.7842308020332206,0.26230984692506254 A1.1963354629846523,1.1963354629846523,0,0,1,0.8693091933487356,0.2788841301754088 A0.11165451424460987,0.11165451424460987,0,0,1,0.8755518749131389,0.1979727806617719 L0.8742501366561508,0.1984330279291279 A0.11152998701709399,0.11152998701709399,0,0,0,0.8680877851584655,0.2777320602470015 A1.1821925916273028,1.1821925916273028,0,0,0,0.7853826656807682,0.26089768418080395 A0.24659961630592195,0.24659961630592195,0,0,1,0.7729791052691647,0.13431135707240865 A0.49138162993747586,0.49138162993747586,0,0,0,0.8742501366561511,0.19843302792912793 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8746736095839681,0.19754859974878475 A0.11152998701709485,0.11152998701709485,0,0,0,0.8685101594278748,0.27912913642081444 A0.10207118284828591,0.10207118284828591,0,0,1,0.9109799806844074,0.25170126066496024 A0.05691814191861642,0.05691814191861642,0,0,1,0.9293889694779438,0.22010131684486375 A0.49380809196803516,0.49380809196803516,0,0,1,0.8746736095839682,0.19754859974878483 L0.875133829229337,0.19885033507452674 A0.4913816299374431,0.4913816299374431,0,0,0,0.9285204537964865,0.22027429154325337 A0.05688576386862284,0.05688576386862284,0,0,0,0.9105169381809896,0.25128983634943314 A0.10196710468573372,0.10196710468573372,0,0,0,0.8688971429379918,0.2774953808191092 A0.11165451424461068,0.11165451424461068,0,0,1,0.8751338292293369,0.19885033507452665 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8742501366561507,0.19843302792912762 A0.49138162993744694,0.49138162993744694,0,0,0,0.9292482229284289,0.22051730698760272 A0.05102257169702054,0.05102257169702054,0,0,1,0.93396987804417,0.18672833263526165 A0.06803588115720018,0.06803588115720018,0,0,1,0.9233662386588962,0.14732601141967722 A0.11152998701708955,0.11152998701708955,0,0,0,0.8742501366561508,0.19843302792912768 L0.8755518749131389,0.19797278066177187 A0.11165451424460532,0.11165451424460532,0,0,1,0.9226997209995962,0.148397013485836 A0.0679896242027524,0.0679896242027524,0,0,0,0.9334315871835972,0.1867526647747018 A0.050996552161460235,0.050996552161460235,0,0,0,0.9286641947314028,0.2198516199775649 A0.4938080919680391,0.4938080919680391,0,0,1,0.8755518749131389,0.19797278066177187 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8751338292293368,0.19885033507452643 A0.11165451424460421,0.11165451424460421,0,0,1,0.923658750163488,0.14788024680951803 A0.17430931194938376,0.17430931194938376,0,0,1,0.8774365566638641,0.10583724939570234 A0.49138162993751483,0.49138162993751483,0,0,0,0.7703963032053862,0.13217910882585437 A0.49138162993746454,0.49138162993746454,0,0,0,0.8751338292293368,0.19885033507452646 L0.8746736095839679,0.19754859974878433 A0.4938080919680568,0.4938080919680568,0,0,1,0.774200550788827,0.13283181452192258 A0.493808091968108,0.493808091968108,0,0,1,0.8769556636397514,0.10700788411025813 A0.1740060058054607,0.1740060058054607,0,0,0,0.9223979308113339,0.14783851227587466 A0.11152998701708856,0.11152998701708856,0,0,0,0.8746736095839679,0.19754859974878436 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9432684126627267,0.10201796931060862 A0.08455113301770464,0.08455113301770464,0,0,1,0.9190909434347033,0.0518444010771613 A0.12858418400497684,0.12858418400497684,0,0,0,0.8765662099256772,0.10650661658133605 A0.17400600580545134,0.17400600580545134,0,0,0,0.9233296179520724,0.14841280559068923 A0.06803588115720895,0.06803588115720895,0,0,1,0.9432684126627267,0.10201796931060855 L0.9425577326606582,0.1020179710196786 A0.06798962420276106,0.06798962420276106,0,0,0,0.9227353969679527,0.14730005107882027 A0.17430931194937427,0.17430931194937427,0,0,1,0.8778204700002941,0.10633776310170458 A0.12874973442080587,0.12874973442080587,0,0,1,0.9184927359175025,0.05325325468552934 A0.08447970506513411,0.08447970506513411,0,0,0,0.9425577326606582,0.10201797101967855 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9429154426681354,0.10166238164117455 A0.0679896242027608,0.0679896242027608,0,0,0,0.9226997209995972,0.14839701348583337 A0.11165451424463602,0.11165451424463602,0,0,1,0.9557101341110356,0.1366613952165333 A0.036075710856086865,0.036075710856086865,0,0,1,0.9685716305097279,0.11945513963310753 A0.08455113301771709,0.08455113301771709,0,0,1,0.9429154426681354,0.10166238164117454 L0.9429154409591398,0.10237304603217287 A0.0844797050651464,0.0844797050651464,0,0,0,0.968093743406446,0.11950558510966076 A0.03606270108872977,0.03606270108872977,0,0,0,0.9554551909448572,0.13636112197326056 A0.11152998701711994,0.11152998701711994,0,0,0,0.9233662386588974,0.14732601141967439 A0.06803588115720866,0.06803588115720866,0,0,1,0.9429154409591398,0.10237304603217287 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9425577326606588,0.10201797101967883 A0.08447970506514813,0.08447970506514813,0,0,0,0.9684753220308094,0.11967314844057074 A0.025283399035522135,0.025283399035522135,0,0,1,0.9725023400734207,0.10290727678109615 A0.026651339705615635,0.026651339705615635,0,0,1,0.9703316672579284,0.08518183105426923 A0.06798962420278104,0.06798962420278104,0,0,0,0.9425577326606588,0.10201797101967881 L0.9432684126627269,0.10201796931060775 A0.06803588115722903,0.06803588115722903,0,0,1,0.969986055220418,0.08556367322048872 A0.026644238718217646,0.026644238718217646,0,0,0,0.972249358206521,0.10289211877822269 A0.025277008201931156,0.025277008201931156,0,0,0,0.9681927112084322,0.11928450806665089 A0.08455113301771883,0.08455113301771883,0,0,1,0.9432684126627269,0.10201796931060775 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9429154409591388,0.10237304603217254 A0.06803588115722961,0.06803588115722961,0,0,1,0.9704091954384588,0.08542530891770701 A0.04382420668698617,0.04382420668698617,0,0,1,0.957707843561117,0.06516685090755174 A0.2465996163059005,0.2465996163059005,0,0,1,0.9183295455718194,0.05193173472903645 A0.08447970506514571,0.08447970506514571,0,0,0,0.9429154409591388,0.10237304603217248 L0.9429154426681339,0.10166238164117405 A0.08455113301771638,0.08455113301771638,0,0,1,0.9192505146902776,0.05315427179197055 A0.24599300355808482,0.24599300355808482,0,0,0,0.9573945630803884,0.06549697162924484 A0.04380500964899334,0.04380500964899334,0,0,0,0.9699056926954209,0.08531690358005686 A0.06798962420278155,0.06798962420278155,0,0,0,0.9429154426681339,0.10166238164117408 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9615741543982511,0.03158997616727092 A0.0408159748389757,0.0408159748389757,0,0,1,0.9655788457056989,-0.00016914428398641032 A200.00166666320408,200.00166666320408,0,0,0,0.9292874974238116,-0.0003410629981033253 A0.0844797050651414,0.0844797050651414,0,0,0,0.9184927359175018,0.05325325468552981 A0.12874973442079823,0.12874973442079823,0,0,1,0.9615741543982511,0.0315899761672709 L0.9611126318310235,0.03133121311268146 A0.12858418400496918,0.12858418400496918,0,0,0,0.9190909434347024,0.051844401077161914 A0.08455113301771204,0.08455113301771204,0,0,1,0.9296802635473921,0.00033923764336307727 A200.00166666457366,200.00166666457366,0,0,0,0.9649880007063341,0.0001719960389152675 A0.04079932233660699,0.04079932233660699,0,0,0,0.9611126318310235,0.03133121311268145 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9614737569278929,0.031231337542280704 A0.12858418400496835,0.12858418400496835,0,0,0,0.9180262590311126,0.0526406635574099 A0.2459930035580539,0.2459930035580539,0,0,0,0.957616255057954,0.06554909128358208 A0.0533097832377493,0.0533097832377493,0,0,1,0.9760172004731706,0.052816754985054185 A0.040815974838972834,0.040815974838972834,0,0,1,0.961473756927893,0.031231337542280656 L0.9612150060458708,0.031692858848162586 A0.04079932233660411,0.04079932233660411,0,0,0,0.9755706540096316,0.052758140464627845 A0.05328137928664467,0.05328137928664467,0,0,0,0.95748700841135,0.06511272235264542 A0.24659961630586946,0.24659961630586946,0,0,1,0.919545521883288,0.052454302082540954 A0.12874973442079735,0.12874973442079735,0,0,1,0.9612150060458708,0.03169285884816257 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9611126318310229,0.031331213112681576 A0.040799322336601725,0.040799322336601725,0,0,0,0.9758819875726028,0.05299486161081214 A0.023114175633180183,0.023114175633180183,0,0,1,0.9822031075796445,0.03974026283465137 A0.01815025105711839,0.01815025105711839,0,0,1,0.9831287171929805,0.027231888237156734 A0.12858418400492508,0.12858418400492508,0,0,0,0.9611126318310229,0.03133121311268157 L0.9615741543982518,0.031589976167270786 A0.1287497344207539,0.1287497344207539,0,0,1,0.9828616103653323,0.027425212483738776 A0.01814695736624461,0.01814695736624461,0,0,0,0.9820133500259683,0.03969265379316724 A0.023108834261153663,0.023108834261153663,0,0,0,0.9757094888842418,0.052578847219558855 A0.040815974838970426,0.040815974838970426,0,0,1,0.9615741543982518,0.031589976167270814 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9612150060458707,0.03169285884816282 A0.12874973442075838,0.12874973442075838,0,0,1,0.9831453262950403,0.02739452086376415 A0.02113108334633697,0.02113108334633697,0,0,1,0.9791012184318056,0.014144697105763732 A0.04081597483898174,0.04081597483898174,0,0,1,0.9652858927672372,-0.0003411165656360786 A0.04079932233660731,0.04079932233660731,0,0,0,0.9612150060458708,0.031692858848162794 L0.961473756927893,0.031231337542281076 A0.04081597483897607,0.04081597483897607,0,0,1,0.9652858927672372,0.00034111656563451387 A0.04079932233661294,0.04079932233661294,0,0,0,0.9788903391667758,0.014256795628735205 A0.02112661910004894,0.02112661910004894,0,0,0,0.9828443513634839,0.02725984805723488 A0.12858418400492946,0.12858418400492946,0,0,0,0.9614737569278929,0.031231337542281093 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9615741543982509,-0.031589976167272285 A0.12874973442082574,0.12874973442082574,0,0,1,0.9184927359175026,-0.05325325468553006 A0.08447970506513841,0.08447970506513841,0,0,0,0.9292874974380498,0.00034106298981308875 A200.00166666316855,200.00166666316855,0,0,0,0.9655788456913483,0.00016914436514525732 A0.04081597483897606,0.04081597483897606,0,0,1,0.961574154398251,-0.03158997616727226 L0.9611126318310221,-0.03133121311268304 A0.040799322336607304,0.040799322336607304,0,0,0,0.9649880007525429,-0.00017199606530973396 A200.0016666646092,200.0016666646092,0,0,0,0.9296802635496673,-0.00033923764468113404 A0.08455113301770897,0.08455113301770897,0,0,1,0.9190909434347033,-0.0518444010771619 A0.12858418400499652,0.12858418400499652,0,0,0,0.9611126318310221,-0.031331213112683054 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9612150060458723,-0.03169285884816264 A0.040799322336606984,0.040799322336606984,0,0,0,0.9652858927672378,0.00034111656563374365 A0.04081597483898705,0.04081597483898705,0,0,1,0.9791012184318092,-0.014144697105767639 A0.021131083346357313,0.021131083346357313,0,0,1,0.9831453262950415,-0.02739452086376397 A0.128749734420849,0.128749734420849,0,0,1,0.9612150060458723,-0.03169285884816268 L0.9614737569278934,-0.031231337542281162 A0.12858418400501975,0.12858418400501975,0,0,0,0.9828443513634852,-0.027259848057234637 A0.02112661910006904,0.02112661910006904,0,0,0,0.9788903391667795,-0.014256795628739258 A0.040799322336618205,0.040799322336618205,0,0,0,0.9652858927672371,-0.0003411165656358982 A0.0408159748389757,0.0408159748389757,0,0,1,0.9614737569278934,-0.03123133754228121 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9611126318310217,-0.03133121311268201 A0.12858418400501426,0.12858418400501426,0,0,0,0.983128717192976,-0.027231888237156887 A0.01815025105714437,0.01815025105714437,0,0,1,0.9822031075796438,-0.039740262834653116 A0.023114175633181213,0.023114175633181213,0,0,1,0.9758819875726039,-0.052994861610814 A0.04079932233660128,0.04079932233660128,0,0,0,0.9611126318310218,-0.03133121311268197 L0.9615741543982507,-0.03158997616727108 A0.040815974838969975,0.040815974838969975,0,0,1,0.9757094888842408,-0.05257884721955908 A0.023108834261154614,0.023108834261154614,0,0,0,0.9820133500259671,-0.03969265379316717 A0.018146957366270332,0.018146957366270332,0,0,0,0.9828616103653279,-0.027425212483738852 A0.12874973442084353,0.12874973442084353,0,0,1,0.9615741543982508,-0.03158997616727102 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9614737569278938,-0.031231337542280208 A0.04081597483897042,0.04081597483897042,0,0,1,0.9760172004731735,-0.0528167549850555 A0.05330978323774489,0.05330978323774489,0,0,1,0.9576162550579556,-0.06554909128358229 A0.24599300355806894,0.24599300355806894,0,0,0,0.9180262590311128,-0.05264066355740982 A0.12858418400499655,0.12858418400499655,0,0,0,0.9614737569278937,-0.031231337542280246 L0.9612150060458715,-0.0316928588481621 A0.1287497344208258,0.1287497344208258,0,0,1,0.919545521883288,-0.05245430208254094 A0.2465996163058845,0.2465996163058845,0,0,1,0.9574870084113514,-0.06511272235264565 A0.0532813792866403,0.0532813792866403,0,0,0,0.9755706540096345,-0.05275814046462922 A0.04079932233660172,0.04079932233660172,0,0,0,0.9612150060458715,-0.0316928588481621 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9432684126627273,-0.10201796931060889 A0.0680358811572087,0.0680358811572087,0,0,1,0.9233296179520726,-0.14841280559068917 A0.17400600580547088,0.17400600580547088,0,0,0,0.8765662099256774,-0.10650661658133663 A0.12858418400497865,0.12858418400497865,0,0,0,0.919090943434703,-0.05184440107716219 A0.0845511330177135,0.0845511330177135,0,0,1,0.9432684126627273,-0.10201796931060889 L0.9425577326606595,-0.10201797101967942 A0.08447970506514285,0.08447970506514285,0,0,0,0.9184927359175021,-0.05325325468552995 A0.12874973442080773,0.12874973442080773,0,0,1,0.8778204700002942,-0.1063377631017047 A0.174309311949394,0.174309311949394,0,0,1,0.9227353969679538,-0.1473000510788207 A0.06798962420276074,0.06798962420276074,0,0,0,0.9425577326606595,-0.10201797101967941 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9429154409591405,-0.10237304603217318 A0.08447970506514262,0.08447970506514262,0,0,0,0.9183295455718194,-0.051931734729036866 A0.24659961630597524,0.24659961630597524,0,0,1,0.9577078435611167,-0.06516685090755209 A0.0438242066869855,0.0438242066869855,0,0,1,0.9704091954384603,-0.08542530891770851 A0.06803588115722572,0.06803588115722572,0,0,1,0.9429154409591405,-0.10237304603217309 L0.9429154426681359,-0.10166238164117435 A0.06798962420277765,0.06798962420277765,0,0,0,0.9699056926954225,-0.0853169035800583 A0.04380500964899266,0.04380500964899266,0,0,0,0.957394563080388,-0.065496971629245 A0.24599300355815903,0.24599300355815903,0,0,0,0.9192505146902785,-0.05315427179197113 A0.08455113301771336,0.08455113301771336,0,0,1,0.9429154426681359,-0.10166238164117436 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9425577326606582,-0.1020179710196801 A0.06798962420277797,0.06798962420277797,0,0,0,0.9703316672579283,-0.08518183105427125 A0.02665133970560685,0.02665133970560685,0,0,1,0.9725023400734215,-0.10290727678109528 A0.025283399035551084,0.025283399035551084,0,0,1,0.9684753220308089,-0.11967314844057268 A0.08447970506514929,0.08447970506514929,0,0,0,0.9425577326606582,-0.1020179710196801 L0.943268412662727,-0.10201796931060972 A0.08455113301772,0.08455113301772,0,0,1,0.9681927112084313,-0.1192845080666527 A0.025277008201959786,0.025277008201959786,0,0,0,0.9722493582065216,-0.1028921187782214 A0.026644238718208965,0.026644238718208965,0,0,0,0.9699860552204179,-0.08556367322049127 A0.06803588115722602,0.06803588115722602,0,0,1,0.943268412662727,-0.10201796931060969 Z\" fill=\"black\" />\n",
       "<path d=\"M0.942915442668135,-0.10166238164117425 A0.08455113301771876,0.08455113301771876,0,0,1,0.9685716305097269,-0.11945513963310714 A0.03607571085608699,0.03607571085608699,0,0,1,0.9557101341110329,-0.13666139521653622 A0.11165451424462072,0.11165451424462072,0,0,1,0.9226997209995963,-0.1483970134858359 A0.06798962420276103,0.06798962420276103,0,0,0,0.942915442668135,-0.10166238164117428 L0.9429154409591398,-0.10237304603217309 A0.06803588115720895,0.06803588115720895,0,0,1,0.9233662386588972,-0.14732601141967666 A0.11152998701710479,0.11152998701710479,0,0,0,0.9554551909448565,-0.13636112197326322 A0.036062701088729936,0.036062701088729936,0,0,0,0.9680937434064466,-0.11950558510966097 A0.08447970506514807,0.08447970506514807,0,0,0,0.9429154409591398,-0.10237304603217305 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9571821008727097,-0.1641087014972628 A0.02988517253707825,0.02988517253707825,0,0,1,0.9584373850509265,-0.1872397678465973 A0.2042466032899982,0.2042466032899982,0,0,1,0.9335779449400904,-0.18697996519055957 A0.06798962420275413,0.06798962420275413,0,0,0,0.9227353969679517,-0.14730005107881955 A0.17430931194935745,0.17430931194935745,0,0,1,0.9571821008727098,-0.1641087014972629 L0.9568171853891231,-0.1642829872835692 A0.17400600580543454,0.17400600580543454,0,0,0,0.9233296179520712,-0.14841280559068865 A0.06803588115720192,0.06803588115720192,0,0,1,0.9338260146347583,-0.18650163169125414 A0.20383029031482275,0.20383029031482275,0,0,0,0.9580511746503114,-0.18697621333628245 A0.02987624404440181,0.02987624404440181,0,0,0,0.956817185389123,-0.16428298728356913 Z\" fill=\"black\" />\n",
       "<path d=\"M0.957087458707288,-0.16437709086972352 A0.17400600580543518,0.17400600580543518,0,0,0,0.9223979308113344,-0.14783851227587352 A0.11152998701708021,0.11152998701708021,0,0,0,0.9556494042094699,-0.13632663045844495 A0.05330978323774931,0.05330978323774931,0,0,1,0.9701760945507987,-0.14841653532910148 A0.029885172537054486,0.029885172537054486,0,0,1,0.957087458707288,-0.1643770908697235 L0.9569131823993499,-0.16401217438029345 A0.029876244044378327,0.029876244044378327,0,0,0,0.9698052253713771,-0.14841998301023257 A0.0532813792866447,0.0532813792866447,0,0,0,0.9555168365948098,-0.1366975527668029 A0.11165451424459596,0.11165451424459596,0,0,1,0.9236587501634882,-0.14788024680951695 A0.17430931194935803,0.17430931194935803,0,0,1,0.9569131823993497,-0.16401217438029345 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9568171853891229,-0.16428298728356974 A0.02987624404437873,0.02987624404437873,0,0,0,0.970083357890971,-0.14825735706088117 A0.019148030380850584,0.019148030380850584,0,0,1,0.9737240609897394,-0.1594870023568818 A0.013921980387782654,0.013921980387782654,0,0,1,0.9730744591687835,-0.16908387795784163 A0.17400600580531764,0.17400600580531764,0,0,0,0.9568171853891229,-0.16428298728356974 L0.9571821008727094,-0.16410870149726337 A0.17430931194924015,0.17430931194924015,0,0,1,0.9728964440604012,-0.16891209689363273 A0.013920042458350886,0.013920042458350886,0,0,0,0.9735714944319376,-0.1595030479510142 A0.01914436464264028,0.01914436464264028,0,0,0,0.9699009192262035,-0.1485802513626545 A0.0298851725370549,0.0298851725370549,0,0,1,0.9571821008727094,-0.16410870149726334 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9569131823993507,-0.16401217438029456 A0.1743093119492488,0.1743093119492488,0,0,1,0.9731040093786671,-0.16896485021252924 A0.015131584263006339,0.015131584263006339,0,0,1,0.9688732733428281,-0.17820659002821954 A0.026067155566939514,0.026067155566939514,0,0,1,0.9582284656038187,-0.1873420190873044 A0.029876244044401014,0.029876244044401014,0,0,0,0.9569131823993509,-0.16401217438029458 L0.9570874587072892,-0.1643770908697247 A0.02988517253707743,0.02988517253707743,0,0,1,0.958263598441907,-0.1868757918508795 A0.026060362428333247,0.026060362428333247,0,0,0,0.9687330916873819,-0.17810803707034087 A0.015129294980065383,0.015129294980065383,0,0,0,0.9728662364719972,-0.16903313563724146 A0.17400600580532627,0.17400600580532627,0,0,0,0.9570874587072893,-0.16437709086972477 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9544506555940925,-0.20746219292601095 A0.056918141918608,0.056918141918608,0,0,1,0.9288161244374861,-0.22060673488533789 A0.05099655216146232,0.05099655216146232,0,0,0,0.9335565104808565,-0.18651256472484207 A0.20383029031464597,0.20383029031464597,0,0,0,0.9584550326439282,-0.18700861265026206 A0.026067155566922268,0.026067155566922268,0,0,1,0.9544506555940925,-0.20746219292601095 L0.9541751059101028,-0.2072856302044803 A0.026060362428316206,0.026060362428316206,0,0,0,0.9580336947321738,-0.18721131837515406 A0.20424660328982022,0.20424660328982022,0,0,1,0.9338467211106235,-0.1869665722622005 A0.0510225716970227,0.0510225716970227,0,0,1,0.9291005820748082,-0.2197681258396216 A0.05688576386861446,0.05688576386861446,0,0,0,0.9541751059101028,-0.2072856302044803 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9542252825183201,-0.20751258817999177 A0.026060362428315987,0.026060362428315987,0,0,0,0.9582635984419081,-0.18687579185087927 A0.029885172537004758,0.029885172537004758,0,0,1,0.9665249280306861,-0.19741755021114818 A0.013695243158427794,0.013695243158427794,0,0,1,0.9680408737435234,-0.20612998357747347 A0.05691814191871416,0.05691814191871416,0,0,1,0.9542252825183201,-0.20751258817999174 L0.9544018377611396,-0.2072370407212527 A0.05688576386872018,0.05688576386872018,0,0,0,0.9678652054860996,-0.206022413719534 A0.013693367834033849,0.013693367834033849,0,0,0,0.9663796847400066,-0.19747391728967637 A0.029876244044328936,0.029876244044328936,0,0,0,0.9582284656038206,-0.18734201908730685 A0.02606715556692215,0.02606715556692215,0,0,1,0.9544018377611396,-0.2072370407212527 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9541751059101032,-0.2072856302044794 A0.05688576386872422,0.05688576386872422,0,0,0,0.9680436714488482,-0.20602789338551067 A0.011038484704936794,0.011038484704936794,0,0,1,0.9665147306194728,-0.2135586983816627 A0.013177137218211168,0.013177137218211168,0,0,1,0.9619389240133928,-0.22089435764297058 A0.026060362428307227,0.026060362428307227,0,0,0,0.9541751059101032,-0.2072856302044794 L0.9544506555940929,-0.2074621929260107 A0.026067155566913334,0.026067155566913334,0,0,1,0.9618641675089289,-0.22064527517247573 A0.013175401091998362,0.013175401091998362,0,0,0,0.9664051224184742,-0.213516281086179 A0.011037266368129336,0.011037266368129336,0,0,0,0.9678626857425996,-0.20612624729200824 A0.056918141918718225,0.056918141918718225,0,0,1,0.9544506555940929,-0.2074621929260107 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9544018377611398,-0.20723704072125249 A0.02606715556691376,0.02606715556691376,0,0,1,0.9620270295659413,-0.22080002765370943 A0.026651339705598548,0.026651339705598548,0,0,1,0.9510958129722806,-0.22723337069475574 A0.4913816299374591,0.4913816299374591,0,0,0,0.9285204537964877,-0.2202742915432533 A0.056885763868622305,0.056885763868622305,0,0,0,0.9544018377611398,-0.20723704072125249 L0.9542252825183203,-0.20751258817999124 A0.056918141918615786,0.056918141918615786,0,0,1,0.9293889694779448,-0.22010131684486375 A0.4938080919680516,0.4938080919680516,0,0,1,0.9510346851480294,-0.22698742076166714 A0.026644238718200722,0.026644238718200722,0,0,0,0.9617739290222408,-0.2207402304685839 A0.026060362428307667,0.026060362428307667,0,0,0,0.9542252825183203,-0.20751258817999124 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9430913348460529,-0.24629301143379906 A0.029885172537070147,0.029885172537070147,0,0,1,0.9343126259544953,-0.2682685811571872 A0.12858418400494362,0.12858418400494362,0,0,0,0.9104543498854709,-0.2515946488602519 A0.05688576386862274,0.05688576386862274,0,0,0,0.9291005820748068,-0.21976812583962163 A0.05102257169703642,0.05102257169703642,0,0,1,0.9430913348460529,-0.24629301143379909 L0.9427359950682361,-0.2462930134968268 A0.05099655216147589,0.05099655216147589,0,0,0,0.9288161244374848,-0.220606734885339 A0.056918141918616404,0.056918141918616404,0,0,1,0.9110421715461847,-0.25139934727408203 A0.1287497344207726,0.1287497344207726,0,0,1,0.9340254368136099,-0.26779382366325943 A0.0298762440443937,0.0298762440443937,0,0,0,0.9427359950682361,-0.24629301349682683 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9429148485016443,-0.24647036925882124 A0.05099655216147622,0.05099655216147622,0,0,0,0.9286641947314032,-0.21985161997756397 A0.4938080919678343,0.4938080919678343,0,0,1,0.951156267301822,-0.22702302472622726 A0.02528339903548759,0.02528339903548759,0,0,1,0.9573172351974703,-0.23837650583731768 A0.029885172537039335,0.029885172537039335,0,0,1,0.9429148485016443,-0.2464703692588212 L0.9429148505645863,-0.24611503684013306 A0.029876244044363214,0.029876244044363214,0,0,0,0.9570588194621688,-0.23829878518117864 A0.0252770082018969,0.0252770082018969,0,0,0,0.9509738345121679,-0.22719894066959737 A0.4913816299372443,0.4913816299372443,0,0,0,0.9292482229284287,-0.2205173069876018 A0.051022571697036743,0.051022571697036743,0,0,1,0.9429148505645863,-0.24611503684013308 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9427359950682375,-0.24629301349682536 A0.029876244044355765,0.029876244044355765,0,0,0,0.9572870282838974,-0.23824605549969838 A0.013695243158360655,0.013695243158360655,0,0,1,0.9576440882073016,-0.2473618405893634 A0.012074358036206599,0.012074358036206599,0,0,1,0.9550552381990582,-0.2553367877707258 A0.05099655216148062,0.05099655216148062,0,0,0,0.9427359950682375,-0.24629301349682536 L0.9430913348460543,-0.2462930114337979 A0.05102257169704114,0.05102257169704114,0,0,1,0.9549344020537086,-0.2551430060079172 A0.01207290032314373,0.01207290032314373,0,0,0,0.9575192265890144,-0.24734370040629747 A0.013693367833967431,0.013693367833967431,0,0,0,0.957090523618781,-0.23843098823029182 A0.029885172537031886,0.029885172537031886,0,0,1,0.9430913348460543,-0.2462930114337979 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9429148505645879,-0.24611503684013342 A0.051022571697045084,0.051022571697045084,0,0,1,0.9551082979843402,-0.2552367504908182 A0.0158187877510241,0.0158187877510241,0,0,1,0.9487185753305929,-0.2628955836974449 A0.03892655606627879,0.03892655606627879,0,0,1,0.9340359991023071,-0.26827646339703504 A0.029876244044393905,0.029876244044393905,0,0,0,0.9429148505645879,-0.24611503684013342 L0.9429148485016446,-0.24647036925882032 A0.029885172537070268,0.029885172537070268,0,0,1,0.9343035339963112,-0.26779037374640235 A0.038911409320935945,0.038911409320935945,0,0,0,0.9486076729929965,-0.2627553941341423 A0.01581628582718842,0.01581628582718842,0,0,0,0.9548800560167057,-0.2552445155924077 A0.05099655216148448,0.05099655216148448,0,0,0,0.9429148485016446,-0.24647036925882027 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9169804157488386,-0.291015809686457 A1.1963354629849592,1.1963354629849592,0,0,1,0.8678932648062343,-0.27855554255188997 A0.10196710468573235,0.10196710468573235,0,0,0,0.9108120045088206,-0.2511930893253218 A0.1287497344207727,0.1287497344207727,0,0,1,0.9344448576662868,-0.2680272697389315 A0.03892655606629642,0.03892655606629642,0,0,1,0.916980415748836,-0.2910158096864563 L0.9167216639107995,-0.2905542844149599 A0.0389114093209536,0.0389114093209536,0,0,0,0.9338901016470709,-0.2680386247385412 A0.1285841840049438,0.1285841840049438,0,0,0,0.9106872263135163,-0.2517998014366412 A0.10207118284828468,0.10207118284828468,0,0,1,0.869501664633664,-0.2780737524170397 A1.1821925916276017,1.1821925916276017,0,0,0,0.9167216639107975,-0.29055428441495934 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9166198498678074,-0.2909161751228009 A0.0389114093209537,0.0389114093209537,0,0,0,0.9343035339963125,-0.267790373746401 A0.02988517253707006,0.02988517253707006,0,0,1,0.9393596974908522,-0.2840967205841292 A0.0191480303808386,0.0191480303808386,0,0,1,0.9379249522083553,-0.2970127170835795 A1.1963354629871854,1.1963354629871854,0,0,1,0.9166198498678075,-0.2909161751228009 L0.9170813684694117,-0.2906574130244044 A1.182192591629775,1.182192591629775,0,0,0,0.9377033530159251,-0.2967769390261621 A0.01914436464262835,0.01914436464262835,0,0,0,0.9391460727707764,-0.28411143143571643 A0.029876244044393735,0.029876244044393735,0,0,0,0.9340359991023068,-0.26827646339703404 A0.038926556066296636,0.038926556066296636,0,0,1,0.9170813684694145,-0.2906574130244052 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9167216639107989,-0.29055428441496 A1.182192591629664,1.182192591629664,0,0,0,0.9379712660959714,-0.29685913571166345 A0.018844607534945094,0.018844607534945094,0,0,1,0.9321111383153123,-0.3083051787961363 A0.02817577009446072,0.02817577009446072,0,0,1,0.9194360288389174,-0.3188970257536577 A0.03891140932094722,0.03891140932094722,0,0,0,0.9167216639107993,-0.2905542844149602 L0.916980415748837,-0.2910158096864572 A0.03892655606629001,0.03892655606629001,0,0,1,0.9194694259675129,-0.3183672753816565 A0.02816783365654592,0.02816783365654592,0,0,0,0.9319443020518164,-0.3081782328188076 A0.01884105704127768,0.01884105704127768,0,0,0,0.9376562801779015,-0.29693317031986177 A1.1963354629870717,1.1963354629870717,0,0,1,0.916980415748834,-0.29101580968645635 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9170813684694135,-0.29065741302440523 A0.03892655606629113,0.03892655606629113,0,0,1,0.9196716500137567,-0.3187783605037942 A0.10207118284828941,0.10207118284828941,0,0,1,0.8922177138068745,-0.3208349558827023 A0.11152998701709196,0.11152998701709196,0,0,0,0.8680877851584655,-0.2777320602470006 A1.182192591627095,1.182192591627095,0,0,0,0.9170813684694136,-0.2906574130244053 L0.9166198498678124,-0.29091617512280266 A1.1963354629844394,1.1963354629844394,0,0,1,0.8693091933487374,-0.27888413017540903 A0.11165451424460777,0.11165451424460777,0,0,1,0.892400651449832,-0.3202811053911193 A0.10196710468573723,0.10196710468573723,0,0,0,0.9192295529620024,-0.31848455083215343 A0.03891140932094834,0.03891140932094834,0,0,0,0.9166198498678063,-0.29091617512280094 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9155321009253088,-0.340338297833662 A0.04382420668698526,0.04382420668698526,0,0,1,0.8921396003648787,-0.354103080284493 A0.05328137928663631,0.05328137928663631,0,0,0,0.8921141452813945,-0.3203393422269889 A0.10196710468574588,0.10196710468574588,0,0,0,0.9196888011466137,-0.3185156571587558 A0.02817577009445985,0.02817577009445985,0,0,1,0.9155321009253088,-0.34033829783366204 L0.9152565502387778,-0.3401617355732377 A0.028167833656545002,0.028167833656545002,0,0,0,0.9192133243182379,-0.31875163132413104 A0.10207118284829814,0.10207118284829814,0,0,1,0.892502326974199,-0.3207747034399977 A0.05330978323774089,0.05330978323774089,0,0,1,0.8923038632368635,-0.35333214266585133 A0.04380500964899247,0.04380500964899247,0,0,0,0.9152565502387778,-0.3401617355732377 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9153068479767923,-0.3403885876625765 A0.02816783365654646,0.02816783365654646,0,0,0,0.9194694259675112,-0.3183672753816561 A0.03892655606632618,0.03892655606632618,0,0,1,0.9283777256027139,-0.3302515795382485 A0.014941469956811332,0.014941469956811332,0,0,1,0.9293610979851434,-0.33953099082347776 A0.04382420668700137,0.04382420668700137,0,0,1,0.9153068479767923,-0.3403885876625765 L0.9154834036807241,-0.3401130412063268 A0.04380500964900856,0.04380500964900856,0,0,0,0.9291893257748712,-0.3394066096822832 A0.014939237833679666,0.014939237833679666,0,0,0,0.9282175479646766,-0.3303037856299709 A0.03891140932098312,0.03891140932098312,0,0,0,0.9194360288389157,-0.31889702575365697 A0.028175770094461247,0.028175770094461247,0,0,1,0.9154834036807241,-0.3401130412063268 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9152565502387744,-0.3401617355732378 A0.04380500964900295,0.04380500964900295,0,0,0,0.9293721403916827,-0.3394264123494036 A0.011141905050782056,0.011141905050782056,0,0,1,0.9272414621268564,-0.3468618035657165 A0.012377760342001986,0.012377760342001986,0,0,1,0.9223519439067219,-0.3535702155171902 A0.02816783365656169,0.02816783365656169,0,0,0,0.9152565502387744,-0.3401617355732378 L0.9155321009253055,-0.3403382978336625 A0.02817577009447658,0.02817577009447658,0,0,1,0.9222969234848839,-0.3533326080771071 A0.012376228454870384,0.012376228454870384,0,0,0,0.927137298745796,-0.3468116518004048 A0.011140663778945598,0.011140663778945598,0,0,0,0.9291785441808487,-0.3395129863590377 A0.04382420668699581,0.04382420668699581,0,0,1,0.9155321009253055,-0.3403382978336625 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9154834036807257,-0.34011304120632474 A0.028175770094467548,0.028175770094467548,0,0,1,0.9224400833271228,-0.35348729302476656 A0.022078187948378226,0.022078187948378226,0,0,1,0.9122268331523163,-0.3589679587468171 A0.2465996163060232,0.2465996163060232,0,0,1,0.8918439303703182,-0.35384074868943494 A0.04380500964899309,0.04380500964899309,0,0,0,0.9154834036807257,-0.3401130412063247 L0.9153068479767937,-0.3403885876625748 A0.043824206686985966,0.043824206686985966,0,0,1,0.8925937255679034,-0.353597506723117 A0.24599300355820689,0.24599300355820689,0,0,0,0.9121753828286367,-0.3587480968050525 A0.02207331460110514,0.02207331460110514,0,0,0,0.9222067894214228,-0.3534161420886923 A0.02816783365655271,0.02816783365655271,0,0,0,0.9153068479767937,-0.3403885876625748 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9053699155685114,-0.374958341520352 A0.02207818794834854,0.02207818794834854,0,0,1,0.898877722121675,-0.3914375143502439 A0.24599300355823342,0.24599300355823342,0,0,0,0.8808079265572828,-0.38088265807509103 A0.04380500964899797,0.04380500964899797,0,0,0,0.8923038632368626,-0.35333214266585117 A0.053309783237723264,0.053309783237723264,0,0,1,0.9053699155685114,-0.374958341520352 L0.9050873081151232,-0.3749583439184192 A0.05328137928661887,0.05328137928661887,0,0,0,0.8921396003648782,-0.3541030802844948 A0.0438242066869909,0.0438242066869909,0,0,1,0.8812133304676298,-0.38067584410077504 A0.24659961630605012,0.24659961630605012,0,0,1,0.8986714719129294,-0.39110522163990125 A0.022073314601075835,0.022073314601075835,0,0,0,0.9050873081151232,-0.3749583439184193 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9052295151037383,-0.3750992694080766 A0.05328137928661865,0.05328137928661865,0,0,0,0.8919261972597085,-0.3534519798296255 A0.24599300355808623,0.24599300355808623,0,0,0,0.9122833304067441,-0.35878132358097536 A0.024252174559170152,0.024252174559170152,0,0,1,0.91724656238734,-0.36884400186638017 A0.022078187948379433,0.022078187948379433,0,0,1,0.9052295151037383,-0.3750992694080766 L0.9052295175017239,-0.37481666675074155 A0.022073314601106304,0.022073314601106304,0,0,0,0.9170324475484518,-0.368764566635705 A0.024246294354540867,0.024246294354540867,0,0,0,0.9121186520249721,-0.35893581374723105 A0.24659961630590205,0.24659961630590205,0,0,1,0.8925117363807892,-0.3539797295132883 A0.05330978323772307,0.05330978323772307,0,0,1,0.9052295175017239,-0.37481666675074155 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9050873081151246,-0.3749583439184194 A0.02207331460110511,0.02207331460110511,0,0,0,0.9172280692778515,-0.3687321651862582 A0.011556420029346896,0.011556420029346896,0,0,1,0.9169910762014624,-0.37627227561519916 A0.009497102675586375,0.009497102675586375,0,0,1,0.9144734336498955,-0.3823964976117145 A0.053281379286690765,0.053281379286690765,0,0,0,0.9050873081151246,-0.3749583439184194 L0.9053699155685129,-0.37495834152035257 A0.05330978323779553,0.05330978323779553,0,0,1,0.9143914262070706,-0.382240256479496 A0.009496200819159431,0.009496200819159431,0,0,0,0.9168916882327705,-0.3762498863278336 A0.011555084686353608,0.011555084686353608,0,0,0,0.9170522283549909,-0.3688778743282292 A0.022078187948378132,0.022078187948378132,0,0,1,0.9053699155685129,-0.3749583415203526 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9052295175017251,-0.3748166667507432 A0.05330978323779594,0.05330978323779594,0,0,1,0.9145200816119887,-0.3823224870627231 A0.011556420029327186,0.011556420029327186,0,0,1,0.9093382141599563,-0.3877853829216745 A0.024252174559162277,0.024252174559162277,0,0,1,0.8986830384229026,-0.3914452236728017 A0.02207331460109454,0.02207331460109454,0,0,0,0.9052295175017251,-0.3748166667507431 L0.9052295151037394,-0.375099269408078 A0.02207818794836749,0.02207818794836749,0,0,1,0.8988676722180371,-0.39110046563359785 A0.024246294354533193,0.024246294354533193,0,0,0,0.9092619208446362,-0.38767784581411335 A0.011555084686334115,0.011555084686334115,0,0,0,0.9143437663457837,-0.3823153940071775 A0.05328137928669108,0.05328137928669108,0,0,0,0.9052295151037394,-0.37509926940807803 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8879634734942108,-0.4068256528071428 A0.11165451424460385,0.11165451424460385,0,0,1,0.857203715847289,-0.4045683083262158 A0.05328137928662039,0.05328137928662039,0,0,0,0.8810231679433671,-0.3805511994932137 A0.24659961630568755,0.24659961630568755,0,0,1,0.8989691479042793,-0.39126651925169476 A0.024252174559161004,0.024252174559161004,0,0,1,0.8879634734942109,-0.4068256528071428 L0.8877869166272663,-0.40655010095751937 A0.02424629435453177,0.02424629435453177,0,0,0,0.8985782467576158,-0.39127900695124906 A0.24599300355787318,0.24599300355787318,0,0,0,0.8809995665400674,-0.381005694282301 A0.053309783237724825,0.053309783237724825,0,0,1,0.8580482898107827,-0.4040139574765428 A0.11152998701708793,0.11152998701708793,0,0,0,0.8877869166272663,-0.40655010095751937 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8877374206352927,-0.4067772873718238 A0.0242462943545372,0.0242462943545372,0,0,0,0.898867672218035,-0.39110046563359724 A0.022078187948378545,0.022078187948378545,0,0,1,0.9021799629760562,-0.40225105381221243 A0.012377760342021059,0.012377760342021059,0,0,1,0.9009378230961278,-0.41044675369098044 A0.11165451424466112,0.11165451424466112,0,0,1,0.8877374206352926,-0.4067772873718238 L0.8880129659284242,-0.4066007262745972 A0.11152998701714496,0.11152998701714496,0,0,0,0.900807226598714,-0.41029496608904636 A0.012376228454889253,0.012376228454889253,0,0,0,0.9020392285709912,-0.40225587352666026 A0.02207331460110553,0.02207331460110553,0,0,0,0.898683038422901,-0.3914452236728025 A0.0242521745591665,0.0242521745591665,0,0,1,0.8880129659284242,-0.4066007262745972 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8877869166272655,-0.4065501009575201 A0.11152998701714056,0.11152998701714056,0,0,0,0.9009706894426173,-0.41035308537767623 A0.011141905050762485,0.011141905050762485,0,0,1,0.8971854265312553,-0.41709451608130554 A0.0149414699567814,0.0149414699567814,0,0,1,0.8899400073401722,-0.4230096502240912 A0.02424629435453118,0.02424629435453118,0,0,0,0.8877869166272655,-0.4065501009575201 L0.8879634734942115,-0.40682565280714394 A0.024252174559160365,0.024252174559160365,0,0,1,0.8899555463009342,-0.4227182750853748 A0.01493923783364997,0.01493923783364997,0,0,0,0.8970903951747845,-0.41701730693603073 A0.011140663778926214,0.011140663778926214,0,0,0,0.9007739423347381,-0.4103902993875551 A0.1116545142446566,0.1116545142446566,0,0,1,0.8879634734942115,-0.40682565280714394 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8880129659284212,-0.4066007262745973 A0.024252174559162485,0.024252174559162485,0,0,1,0.8900688437257264,-0.4229433060154895 A0.038926556066261296,0.038926556066261296,0,0,1,0.8754276665361282,-0.4249934133841534 A0.10196710468573822,0.10196710468573822,0,0,0,0.8571726229769796,-0.40406046721092226 A0.11152998701705322,0.11152998701705322,0,0,0,0.888012965928421,-0.40660072627459726 L0.8877374206352918,-0.4067772873718243 A0.11165451424456885,0.11165451424456885,0,0,1,0.8580750117266934,-0.4045147482415634 A0.10207118284829056,0.10207118284829056,0,0,1,0.8754882085382849,-0.42469298493609975 A0.03891140932091865,0.03891140932091865,0,0,0,0.8898242632901356,-0.4227841574545937 A0.024246294354533342,0.024246294354533342,0,0,0,0.8877374206352919,-0.4067772873718243 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8541581252317038,-0.4428236537723782 A0.05691814191861164,0.05691814191861164,0,0,1,0.8218021129912556,-0.46669637419132326 A0.10196710468573002,0.10196710468573002,0,0,0,0.8106461050172165,-0.4172122391464942 A0.1115299870170961,0.1115299870170961,0,0,0,0.8580482898107834,-0.4040139574765427 A0.053309783237731695,0.053309783237731695,0,0,1,0.8541581252317038,-0.4428236537723782 L0.8536965981648595,-0.4425648934691314 A0.05328137928662725,0.05328137928662725,0,0,0,0.8572037158472899,-0.4045683083262158 A0.11165451424461198,0.11165451424461198,0,0,1,0.8114711024827789,-0.4177212576838527 A0.1020711828482822,0.1020711828482822,0,0,1,0.8218653551375936,-0.465625414236593 A0.05688576386861802,0.05688576386861802,0,0,0,0.8536965981648595,-0.4425648934691314 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8537995247367998,-0.44292596283227426 A0.05328137928662718,0.05328137928662718,0,0,0,0.8575990851715244,-0.40378317872232966 A0.10207118284830004,0.10207118284830004,0,0,1,0.8756025382563395,-0.4247947126066841 A0.028175770094451474,0.028175770094451474,0,0,1,0.8771462116556725,-0.4411937017808963 A0.05691814191859763,0.05691814191859763,0,0,1,0.8537995247367998,-0.4429259628322743 L0.8540582783701559,-0.44246444602578816 A0.05688576386860402,0.05688576386860402,0,0,0,0.8768590395468994,-0.44097148372946343 A0.028167833656536825,0.028167833656536825,0,0,0,0.8753120876872786,-0.42489250000966633 A0.10196710468574774,0.10196710468574774,0,0,0,0.8576568407852078,-0.4047917768705709 A0.05330978323773163,0.05330978323773163,0,0,1,0.8540582783701559,-0.44246444602578816 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8536965981648589,-0.44256489346913186 A0.05688576386860496,0.05688576386860496,0,0,0,0.877170936017932,-0.441015308216973 A0.018844607534938357,0.018844607534938357,0,0,1,0.873153844088009,-0.4532420389231615 A0.01914803038083763,0.01914803038083763,0,0,1,0.8650802619845677,-0.4634417437134725 A0.05328137928661865,0.05328137928661865,0,0,0,0.8536965981648589,-0.44256489346913186 L0.8541581252317032,-0.4428236537723782 A0.053309783237723084,0.053309783237723084,0,0,1,0.8650091169805947,-0.463077756602179 A0.019144364642627445,0.019144364642627445,0,0,0,0.8729892424176212,-0.45315368567489966 A0.01884105704127106,0.01884105704127106,0,0,0,0.8768349166340921,-0.4411529050620827 A0.05691814191859834,0.05691814191859834,0,0,1,0.8541581252317032,-0.4428236537723782 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8540582783701554,-0.4424644460257871 A0.05330978323772566,0.05330978323772566,0,0,1,0.8652186154262322,-0.4633204829454935 A0.029885172537039602,0.029885172537039602,0,0,1,0.8501232087714508,-0.4711846097557219 A0.12874973442079019,0.12874973442079019,0,0,1,0.8213515377530303,-0.4664047654698179 A0.056885763868614436,0.056885763868614436,0,0,0,0.8540582783701554,-0.4424644460257871 L0.8537995247367991,-0.44292596283227326 A0.05691814191860791,0.05691814191860791,0,0,1,0.8223106238590177,-0.4659240155861385 A0.1285841840049611,0.1285841840049611,0,0,0,0.8500466429840668,-0.4708735395015645 A0.029876244044363735,0.029876244044363735,0,0,0,0.864867807383585,-0.4632001103906285 A0.0532813792866212,0.0532813792866212,0,0,0,0.8537995247367991,-0.44292596283227326 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8410735561285759,-0.4925860230880055 A0.02665133970559859,0.02665133970559859,0,0,1,0.8332090719598162,-0.5121000074984936 A0.49380809196814746,0.49380809196814746,0,0,1,0.8123543237250206,-0.5013186500262994 A0.05688576386863309,0.05688576386863309,0,0,0,0.8218653551375937,-0.46562541423659504 A0.10207118284829783,0.10207118284829783,0,0,1,0.8410735561285759,-0.4925860230880055 L0.8407182179673903,-0.4925860267676121 A0.10196710468574545,0.10196710468574545,0,0,0,0.8218021129912556,-0.46669637419132515 A0.056918141918626805,0.056918141918626805,0,0,1,0.8127795025069747,-0.5010346877365508 A0.49138162993755385,0.49138162993755385,0,0,0,0.8329827214330838,-0.5117239090520616 A0.026644238718200815,0.026644238718200815,0,0,0,0.8407182179673903,-0.4925860267676121 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8408969416199596,-0.4927630731137477 A0.10196710468575675,0.10196710468575675,0,0,0,0.8213814303378311,-0.46586521586059054 A0.12858418400504146,0.12858418400504146,0,0,0,0.8502004342320587,-0.4709189293495838 A0.03892655606632605,0.03892655606632605,0,0,1,0.8567934014211434,-0.48502139460831145 A0.026651339705615822,0.026651339705615822,0,0,1,0.8408969416199596,-0.4927630731137476 L0.8408969452994822,-0.49240773907853397 A0.026644238718217913,0.026644238718217913,0,0,0,0.8565091425685507,-0.48489869536879276 A0.03891140932098311,0.03891140932098311,0,0,0,0.8499693264730885,-0.47114077392549925 A0.12874973442087098,0.12874973442087098,0,0,1,0.8222773284984306,-0.4664554730637885 A0.10207118284830914,0.10207118284830914,0,0,1,0.8408969452994822,-0.49240773907853397 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8407182179673928,-0.49258602676761293 A0.02664423871820794,0.02664423871820794,0,0,0,0.8567763578959694,-0.4848686021820712 A0.015818787751046285,0.015818787751046285,0,0,1,0.8558283650556254,-0.4948201872849532 A0.012074358036149766,0.012074358036149766,0,0,1,0.8520607164039106,-0.5023076402407686 A0.10196710468561933,0.10196710468561933,0,0,0,0.8407182179673928,-0.49258602676761293 L0.8410735561285771,-0.49258602308800525 A0.10207118284817109,0.10207118284817109,0,0,1,0.8519743991706485,-0.5021068763051734 A0.01207290032308749,0.01207290032308749,0,0,0,0.8557022388460059,-0.4947817528638991 A0.015816285827210372,0.015816285827210372,0,0,0,0.8565279800950192,-0.48505342372312626 A0.026651339705605834,0.026651339705605834,0,0,1,0.8410735561285773,-0.4925860230880053 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8408969452994824,-0.4924077390785339 A0.10207118284822791,0.10207118284822791,0,0,1,0.8521254342675285,-0.5022207534280163 A0.01369524315839977,0.01369524315839977,0,0,1,0.8454058718214735,-0.5083702946673229 A0.025283399035550134,0.025283399035550134,0,0,1,0.8329906661412754,-0.5121055371825229 A0.026644238718200507,0.026644238718200507,0,0,0,0.8408969452994823,-0.49240773907853386 L0.8408969416199612,-0.49276307311374895 A0.026651339705598374,0.026651339705598374,0,0,1,0.8332031870349311,-0.5117214734019532 A0.025277008201958977,0.025277008201958977,0,0,0,0.8453239153057706,-0.5082377953991362 A0.01369336783400605,0.01369336783400605,0,0,0,0.851908405943448,-0.5021951331195972 A0.10196710468567588,0.10196710468567588,0,0,0,0.8408969416199611,-0.4927630731137489 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8215253678056439,-0.5283027479533833 A0.0680358811572188,0.0680358811572188,0,0,1,0.7919284912215874,-0.5284979748277174 A0.0509965521614894,0.0509965521614894,0,0,0,0.8125506863180422,-0.5009204293448973 A0.4913816299371274,0.4913816299371274,0,0,0,0.8333145139426029,-0.5119096266985779 A0.025283399035531316,0.025283399035531316,0,0,1,0.8215253678056439,-0.5283027479533833 L0.8213488099361805,-0.5280271956426242 A0.025277008201940284,0.025277008201940284,0,0,0,0.8328756298537162,-0.5119176208456424 A0.49380809196771625,0.49380809196771625,0,0,1,0.8125840089730607,-0.5014306278050434 A0.05102257169705003,0.05102257169705003,0,0,1,0.7926175220797662,-0.5278685241279545 A0.06798962420277094,0.06798962420277094,0,0,0,0.8213488099361805,-0.5280271956426242 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8212994744916609,-0.528254370681334 A0.02527700820194159,0.02527700820194159,0,0,0,0.8332031870349289,-0.511721473401958 A0.026651339705590395,0.026651339705590395,0,0,1,0.8363498091266381,-0.5240609687325886 A0.01317713721825555,0.01317713721825555,0,0,1,0.8344442565960918,-0.5324782998453453 A0.06803588115730856,0.06803588115730856,0,0,1,0.8212994744916609,-0.528254370681334 L0.8215750193237071,-0.5280778105866182 A0.06798962420286032,0.06798962420286032,0,0,0,0.8343241589638539,-0.5323139356772146 A0.013175401092042254,0.013175401092042254,0,0,0,0.8361997257178722,-0.5240564966887159 A0.02664423871819256,0.02664423871819256,0,0,0,0.8329906661412745,-0.5121055371825262 A0.02528339903553261,0.02528339903553261,0,0,1,0.8215750193237071,-0.5280778105866182 Z\" fill=\"black\" />\n",
       "<path d=\"M0.82134880993618,-0.5280271956426236 A0.06798962420285737,0.06798962420285737,0,0,0,0.8344851742688604,-0.5323860431690207 A0.011038484704916536,0.011038484704916536,0,0,1,0.8302075619720409,-0.538769037461141 A0.013695243158426755,0.013695243158426755,0,0,1,0.8229861855517391,-0.5439038705355651 A0.025277008201941207,0.025277008201941207,0,0,0,0.8213488099361801,-0.5280271956426236 L0.8215253678056449,-0.5283027479533828 A0.025283399035532294,0.025283399035532294,0,0,1,0.8230153810607825,-0.5436356146297139 A0.013693367834032714,0.013693367834032714,0,0,0,0.8301213237524224,-0.5386871432946284 A0.011037266368109406,0.011037266368109406,0,0,0,0.8342827853576524,-0.5324078766011635 A0.06803588115730566,0.06803588115730566,0,0,1,0.8215253678056449,-0.5283027479533828 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8215750193237084,-0.5280778105866206 A0.0252833990355315,0.0252833990355315,0,0,1,0.8231085097274161,-0.5438492700699885 A0.0298851725369986,0.0298851725369986,0,0,1,0.8098628025049082,-0.5454079996282365 A0.2038302903147898,0.2038302903147898,0,0,0,0.7918248896867146,-0.5280402385294968 A0.06798962420277066,0.06798962420277066,0,0,0,0.8215750193237084,-0.5280778105866206 L0.8212994744916621,-0.5282543706813365 A0.06803588115721862,0.06803588115721862,0,0,1,0.792714560738595,-0.5283222411256376 A0.2042466032899648,0.2042466032899648,0,0,1,0.8099128824181183,-0.5451427367473569 A0.029876244044322868,0.029876244044322868,0,0,0,0.8228907799210667,-0.5436898557542296 A0.025277008201940506,0.025277008201940506,0,0,0,0.8212994744916621,-0.5282543706813365 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7929865357611277,-0.5606845620258956 A0.03607571085607764,0.03607571085607764,0,0,1,0.7722562844531227,-0.579509352659233 A0.11152998701707045,0.11152998701707045,0,0,0,0.7568781982434313,-0.5480471021177561 A0.0679896242027487,0.0679896242027487,0,0,0,0.7926175220797662,-0.5278685241279535 A0.05102257169702059,0.05102257169702059,0,0,1,0.7929865357611277,-0.5606845620258956 L0.7926216150353265,-0.5605102804758763 A0.05099655216146022,0.05099655216146022,0,0,0,0.7919284912215869,-0.5284979748277163 A0.0680358811571965,0.0680358811571965,0,0,1,0.7575875674174327,-0.5482122235434103 A0.11165451424458614,0.11165451424458614,0,0,1,0.7722007887717599,-0.5788293663775349 A0.03606270108872059,0.03606270108872059,0,0,0,0.7926216150353265,-0.5605102804758763 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7927182709836522,-0.5607802547121641 A0.05099655216146034,0.05099655216146034,0,0,0,0.7921728170781301,-0.5277236682630053 A0.20424660328987593,0.20424660328987593,0,0,1,0.8100147391959829,-0.5452311815960507 A0.02606715556690406,0.02606715556690406,0,0,1,0.8111371263175086,-0.5591656501751835 A0.03607571085608641,0.03607571085608641,0,0,1,0.7927182709836522,-0.5607802547121641 L0.7928925515278266,-0.5604153434647303 A0.036062701088729346,0.036062701088729346,0,0,0,0.8109094038727532,-0.5589752989973098 A0.02606036242829801,0.02606036242829801,0,0,0,0.809759975223131,-0.545320446254375 A0.20383029031470137,0.20383029031470137,0,0,0,0.7923733958650963,-0.5286351375727908 A0.05102257169702069,0.05102257169702069,0,0,1,0.7928925515278266,-0.5604153434647304 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7926216150353269,-0.560510280475877 A0.036062701088729825,0.036062701088729825,0,0,0,0.8111629376734343,-0.5590206774336101 A0.015131584263037987,0.015131584263037987,0,0,1,0.8075657635202774,-0.5685413671018568 A0.013921980387758737,0.013921980387758737,0,0,1,0.8012742071322925,-0.5758238224295997 A0.050996552161475694,0.050996552161475694,0,0,0,0.7926216150353269,-0.560510280475877 L0.7929865357611283,-0.5606845620258961 A0.051022571697036216,0.051022571697036216,0,0,1,0.8012326645128595,-0.575561385995588 A0.013920042458327168,0.013920042458327168,0,0,0,0.8074433640788701,-0.5684677574069206 A0.015129294980096785,0.015129294980096785,0,0,0,0.8108842391744425,-0.5591227196367078 A0.03607571085608686,0.03607571085608686,0,0,1,0.7929865357611283,-0.5606845620258961 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7928925515278279,-0.5604153434647321 A0.05102257169703191,0.05102257169703191,0,0,1,0.8013764246799572,-0.5757406774332677 A0.01914803038087366,0.01914803038087366,0,0,1,0.7908619306788176,-0.5810435534136114 A0.05330978323777483,0.05330978323777483,0,0,1,0.7719472994536272,-0.5793661630453792 A0.036062701088729734,0.036062701088729734,0,0,0,0.7928925515278279,-0.5604153434647321 L0.792718270983653,-0.5607802547121644 A0.03607571085608684,0.03607571085608684,0,0,1,0.7725084137309469,-0.5789780945430786 A0.05328137928666989,0.05328137928666989,0,0,0,0.790808434965049,-0.5808362137522978 A0.019144364642663097,0.019144364642663097,0,0,0,0.8011283679724913,-0.5756454431338179 A0.0509965521614716,0.0509965521614716,0,0,0,0.792718270983653,-0.5607802547121644 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7388794976077887,-0.5949581457611177 A0.49138162993744144,0.49138162993744144,0,0,0,0.6945056704006471,-0.5445960166747013 A0.17400600580547393,0.17400600580547393,0,0,0,0.7574833189691812,-0.5478643721399338 A0.11165451424459802,0.11165451424459802,0,0,1,0.7725341270242256,-0.5793161150894434 A0.05330978323774445,0.05330978323774445,0,0,1,0.7388794976077883,-0.5949581457611174 L0.7388795054132855,-0.5942474752737799 A0.053281379286639965,0.053281379286639965,0,0,0,0.7719174694269532,-0.5790241954308099 A0.11152998701708228,0.11152998701708228,0,0,0,0.7569856392764113,-0.5483961350050695 A0.17430931194939697,0.17430931194939697,0,0,1,0.6965283932890411,-0.5454407520923715 A0.4938080919680337,0.4938080919680337,0,0,1,0.7388795054132857,-0.5942474752737801 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7385223080628305,-0.5946043084120411 A0.05328137928663993,0.05328137928663993,0,0,0,0.7725084137309485,-0.578978094543078 A0.036075710856099744,0.036075710856099744,0,0,1,0.7693295918033848,-0.6002800308351475 A0.02528339903551282,0.02528339903551282,0,0,1,0.7604045291718557,-0.615019915993792 A0.49138162993756024,0.49138162993756024,0,0,0,0.7385223080628306,-0.5946043084120411 L0.7392329819682343,-0.5946043006064692 A0.49380809196815356,0.49380809196815356,0,0,1,0.7602657714296902,-0.6146034673908927 A0.025277008201921785,0.025277008201921785,0,0,0,0.7690706209597633,-0.6001804918877397 A0.036062701088742585,0.036062701088742585,0,0,0,0.7719472994536263,-0.5793661630453798 A0.053309783237744664,0.053309783237744664,0,0,1,0.7392329819682344,-0.5946043006064693 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7388795054132854,-0.5942474752737802 A0.4938080919681537,0.4938080919681537,0,0,1,0.7605488745837614,-0.614857044072417 A0.02665133970560653,0.02665133970560653,0,0,1,0.7464403392491942,-0.6257708441870569 A0.043824206686985445,0.043824206686985445,0,0,1,0.7230829214825856,-0.6312314525325737 A0.053281379286644996,0.053281379286644996,0,0,0,0.7388795054132852,-0.5942474752737801 L0.7388794976077878,-0.5949581457611173 A0.05330978323774967,0.05330978323774967,0,0,1,0.7234947692097031,-0.6305593598658833 A0.04380500964899261,0.04380500964899261,0,0,0,0.7463046491433724,-0.6255062495981754 A0.02664423871820878,0.02664423871820878,0,0,0,0.7601188353923647,-0.6147690048980589 A0.49138162993756024,0.49138162993756024,0,0,0,0.7388794976077877,-0.5949581457611172 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7392329819682347,-0.5946043006064691 A0.05330978323774924,0.05330978323774924,0,0,1,0.7234748916068208,-0.6312392016488325 A0.24659961630588711,0.24659961630588711,0,0,1,0.6864904475945061,-0.6127992860201606 A0.12858418400498073,0.12858418400498073,0,0,0,0.6953849013020054,-0.5439281065466567 A0.49380809196803377,0.49380809196803377,0,0,1,0.7392329819682352,-0.5946043006064696 L0.7385223080628316,-0.5946043084120415 A0.49138162993744133,0.49138162993744133,0,0,0,0.6956646316241412,-0.5461021760963657 A0.12874973442080978,0.12874973442080978,0,0,1,0.6871867536185612,-0.612255129734024 A0.24599300355807144,0.24599300355807144,0,0,0,0.7230987565904865,-0.6305464547683561 A0.053281379286644684,0.053281379286644684,0,0,0,0.7385223080628318,-0.5946043084120417 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7021485091921219,-0.6577561333284376 A0.08455113301771211,0.08455113301771211,0,0,1,0.6567651909910563,-0.6577272445744794 A0.08447970506513228,0.08447970506513228,0,0,0,0.6867771343289268,-0.6120876238772324 A0.24599300355810327,0.24599300355810327,0,0,0,0.7236795993504654,-0.6309061682753964 A0.04382420668698034,0.04382420668698034,0,0,1,0.7021485091921219,-0.6577561333284376 L0.7018897528545828,-0.6572946053054923 A0.043805009648987585,0.043805009648987585,0,0,0,0.7228916050034082,-0.6308855672680047 A0.24659961630591914,0.24659961630591914,0,0,1,0.6869002271825198,-0.612962728687392 A0.08455113301770294,0.08455113301770294,0,0,1,0.6577272445744806,-0.6567651909910553 A0.0844797050651414,0.0844797050651414,0,0,0,0.7018897528545828,-0.6572946053054923 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7017887373875563,-0.6576565101752352 A0.04380500964898777,0.04380500964898777,0,0,0,0.723494769209703,-0.6305593598658832 A0.05330978323770787,0.05330978323770787,0,0,1,0.7274463527078517,-0.6526819269596389 A0.023114175633146453,0.023114175633146453,0,0,1,0.722621626629965,-0.6665189495051284 A0.08455113301772509,0.08455113301772509,0,0,1,0.7017887373875563,-0.6576565101752352 L0.7022502532379347,-0.6573977525763492 A0.08447970506515433,0.08447970506515433,0,0,0,0.7224569151311503,-0.6662228199549164 A0.023108834261120256,0.023108834261120256,0,0,0,0.7271885659672264,-0.6526478889722078 A0.05328137928660366,0.05328137928660366,0,0,0,0.7230829214825856,-0.6312314525325744 A0.04382420668698052,0.04382420668698052,0,0,1,0.7022502532379347,-0.6573977525763492 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7018897528545832,-0.6572946053054936 A0.08447970506515198,0.08447970506515198,0,0,0,0.7227082008663644,-0.6663749508093797 A0.01815025105714342,0.01815025105714342,0,0,1,0.7144662607276441,-0.6758326891057782 A0.021131083346390616,0.021131083346390616,0,0,1,0.7022503844148674,-0.6824146473438535 A0.043805009648977385,0.043805009648977385,0,0,0,0.7018897528545832,-0.6572946053054936 L0.7021485091921219,-0.6577561333284387 A0.04382420668697012,0.04382420668697012,0,0,1,0.7023433971645283,-0.6820116013335366 A0.02112661910010202,0.02112661910010202,0,0,0,0.714346184221537,-0.675684962811936 A0.01814695736626935,0.01814695736626935,0,0,0,0.7223693948560554,-0.666369543461064 A0.08455113301772259,0.08455113301772259,0,0,1,0.7021485091921219,-0.6577561333284387 Z\" fill=\"black\" />\n",
       "<path d=\"M0.702250253237934,-0.65739775257635 A0.04382420668696969,0.04382420668696969,0,0,1,0.7024464535837964,-0.6823538039223772 A0.040815974838993185,0.040815974838993185,0,0,1,0.6825085906879491,-0.6827491339324513 A200.00166666388853,200.00166666388853,0,0,0,0.6565838091010221,-0.6570687392018613 A0.08447970506514106,0.08447970506514106,0,0,0,0.702250253237934,-0.65739775257635 L0.701788737387556,-0.6576565101752362 A0.08455113301771171,0.08455113301771171,0,0,1,0.6578980478676862,-0.6574208620679887 A200.00166666388677,200.00166666388677,0,0,0,0.6826105423155013,-0.6823686546914587 A0.04079932233662442,0.04079932233662442,0,0,0,0.7021438950003358,-0.6820717263416687 A0.04380500964897697,0.04380500964897697,0,0,0,0.701788737387556,-0.6576565101752362 Z\" fill=\"black\" />\n",
       "<path d=\"M0.6577561333284395,-0.7021485091921216 A0.04382420668697521,0.04382420668697521,0,0,1,0.6309061682753977,-0.7236795993504653 A0.24599300355808676,0.24599300355808676,0,0,0,0.6120876238772328,-0.6867771343289263 A0.08447970506513558,0.08447970506513558,0,0,0,0.6577272445744808,-0.6567651909910557 A0.08455113301771208,0.08455113301771208,0,0,1,0.6577561333284395,-0.7021485091921216 L0.6572946053054939,-0.7018897528545828 A0.08447970506514152,0.08447970506514152,0,0,0,0.6567651909910566,-0.6577272445744798 A0.08455113301770613,0.08455113301770613,0,0,1,0.6129627286873924,-0.6869002271825189 A0.24659961630590244,0.24659961630590244,0,0,1,0.6308855672680062,-0.7228916050034083 A0.04380500964898251,0.04380500964898251,0,0,0,0.6572946053054939,-0.7018897528545828 Z\" fill=\"black\" />\n",
       "<path d=\"M0.657397752576351,-0.7022502532379336 A0.08447970506514113,0.08447970506514113,0,0,0,0.6570687391838154,-0.6565838090961579 A200.0016666636386,200.0016666636386,0,0,0,0.6827491338688674,-0.6825085905403228 A0.040815974838970044,0.040815974838970044,0,0,1,0.6823538039223797,-0.7024464535837955 A0.04382420668697544,0.04382420668697544,0,0,1,0.657397752576351,-0.7022502532379337 L0.6576565101752366,-0.7017887373875549 A0.04380500964898267,0.04380500964898267,0,0,0,0.6820717263416708,-0.7021438950003344 A0.04079932233660142,0.04079932233660142,0,0,0,0.6823686548408215,-0.6826105423546998 A200.00166666413668,200.00166666413668,0,0,0,0.6574208620860418,-0.6578980479037284 A0.08455113301771176,0.08455113301771176,0,0,1,0.6576565101752366,-0.7017887373875549 Z\" fill=\"black\" />\n",
       "<path d=\"M0.6572946053054946,-0.701889752854582 A0.0438050096489982,0.0438050096489982,0,0,0,0.6824146473438583,-0.7022503844148666 A0.02113108334637853,0.02113108334637853,0,0,1,0.675832689105782,-0.7144662607276419 A0.01815025105710661,0.01815025105710661,0,0,1,0.6663749508093797,-0.7227082008663624 A0.08447970506510702,0.08447970506510702,0,0,0,0.6572946053054946,-0.701889752854582 L0.65775613332844,-0.702148509192122 A0.08455113301767742,0.08455113301767742,0,0,1,0.6663695434610643,-0.7223693948560539 A0.01814695736623299,0.01814695736623299,0,0,0,0.6756849628119389,-0.7143461842215355 A0.021126619100090126,0.021126619100090126,0,0,0,0.6820116013335396,-0.7023433971645278 A0.043824206686991156,0.043824206686991156,0,0,1,0.65775613332844,-0.702148509192122 Z\" fill=\"black\" />\n",
       "<path d=\"M0.6576565101752373,-0.7017887373875547 A0.08455113301766103,0.08455113301766103,0,0,1,0.6665189495051325,-0.722621626629967 A0.02311417563321987,0.02311417563321987,0,0,1,0.6526819269596421,-0.7274463527078516 A0.0533097832377841,0.0533097832377841,0,0,1,0.6305593598658832,-0.7234947692097033 A0.043805009648982034,0.043805009648982034,0,0,0,0.6576565101752373,-0.7017887373875545 L0.6573977525763511,-0.7022502532379328 A0.04382420668697473,0.04382420668697473,0,0,1,0.6312314525325741,-0.7230829214825857 A0.05328137928667916,0.05328137928667916,0,0,0,0.6526478889722129,-0.727188565967227 A0.023108834261192947,0.023108834261192947,0,0,0,0.6662228199549213,-0.722456915131154 A0.08447970506509075,0.08447970506509075,0,0,0,0.6573977525763511,-0.7022502532379328 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946043006064692,-0.7392329819682331 A0.49380809196810727,0.49380809196810727,0,0,1,0.5439281065466578,-0.6953849013020046 A0.12858418400498264,0.12858418400498264,0,0,0,0.6127992860201614,-0.6864904475945052 A0.24659961630597171,0.24659961630597171,0,0,1,0.6312392016488322,-0.7234748916068177 A0.05330978323774019,0.05330978323774019,0,0,1,0.5946043006064692,-0.7392329819682333 L0.5946043084120424,-0.7385223080628306 A0.05328137928663564,0.05328137928663564,0,0,0,0.6305464547683564,-0.7230987565904844 A0.2459930035581555,0.2459930035581555,0,0,0,0.6122551297340251,-0.6871867536185602 A0.12874973442081178,0.12874973442081178,0,0,1,0.5461021760963666,-0.6956646316241404 A0.4913816299375145,0.4913816299375145,0,0,0,0.5946043084120425,-0.7385223080628308 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5942474752737817,-0.7388795054132854 A0.053281379286636295,0.053281379286636295,0,0,0,0.6312314525325744,-0.7230829214825845 A0.043824206686954005,0.043824206686954005,0,0,1,0.6257708441870576,-0.7464403392491935 A0.026651339705606576,0.026651339705606576,0,0,1,0.6148570440724177,-0.7605488745837605 A0.49380809196760084,0.49380809196760084,0,0,1,0.594247475273782,-0.7388795054132857 L0.594958145761118,-0.738879497607787 A0.4913816299370132,0.4913816299370132,0,0,0,0.6147690048980601,-0.7601188353923647 A0.026644238718208743,0.026644238718208743,0,0,0,0.6255062495981761,-0.746304649143373 A0.04380500964896142,0.04380500964896142,0,0,0,0.6305593598658842,-0.7234947692097011 A0.05330978323774085,0.05330978323774085,0,0,1,0.5949581457611182,-0.7388794976077872 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946043084120409,-0.7385223080628289 A0.49138162993701434,0.49138162993701434,0,0,0,0.6150199159937924,-0.7604045291718549 A0.0252833990355326,0.0252833990355326,0,0,1,0.6002800308351488,-0.7693295918033832 A0.036075710856118715,0.036075710856118715,0,0,1,0.5789780945430792,-0.7725084137309464 A0.05328137928663104,0.05328137928663104,0,0,0,0.5946043084120414,-0.7385223080628294 L0.5946043006064694,-0.7392329819682332 A0.053309783237735685,0.053309783237735685,0,0,1,0.5793661630453808,-0.7719472994536255 A0.03606270108876129,0.03606270108876129,0,0,0,0.6001804918877398,-0.7690706209597624 A0.025277008201941478,0.025277008201941478,0,0,0,0.6146034673908938,-0.7602657714296898 A0.493808091967602,0.493808091967602,0,0,1,0.5946043006064695,-0.7392329819682332 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5949581457611187,-0.7388794976077875 A0.053309783237735935,0.053309783237735935,0,0,1,0.5793161150894459,-0.7725341270242265 A0.11165451424460025,0.11165451424460025,0,0,1,0.5478643721399343,-0.7574833189691802 A0.17400600580549525,0.17400600580549525,0,0,0,0.5445960166747025,-0.6945056704006464 A0.49138162993746687,0.49138162993746687,0,0,0,0.5949581457611187,-0.7388794976077875 L0.5942474752737816,-0.7388795054132848 A0.4938080919680593,0.4938080919680593,0,0,1,0.5454407520923722,-0.69652839328904 A0.17430931194941865,0.17430931194941865,0,0,1,0.5483961350050698,-0.75698563927641 A0.11152998701708444,0.11152998701708444,0,0,0,0.5790241954308122,-0.7719174694269539 A0.05328137928663133,0.05328137928663133,0,0,0,0.5942474752737814,-0.7388795054132845 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5606845620258951,-0.7929865357611273 A0.05102257169703658,0.05102257169703658,0,0,1,0.527868524127955,-0.7926175220797652 A0.06798962420276765,0.06798962420276765,0,0,0,0.5480471021177571,-0.756878198243432 A0.11152998701710023,0.11152998701710023,0,0,0,0.5795093526592328,-0.7722562844531233 A0.036075710856081085,0.036075710856081085,0,0,1,0.5606845620258951,-0.7929865357611273 L0.560510280475877,-0.7926216150353268 A0.03606270108872411,0.03606270108872411,0,0,0,0.5788293663775366,-0.7722007887717617 A0.11165451424461603,0.11165451424461603,0,0,1,0.5482122235434108,-0.757587567417433 A0.06803588115721555,0.06803588115721555,0,0,1,0.5284979748277173,-0.7919284912215865 A0.0509965521614761,0.0509965521614761,0,0,0,0.560510280475877,-0.7926216150353268 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5604153434647313,-0.7928925515278255 A0.03606270108874232,0.03606270108874232,0,0,0,0.5793661630453797,-0.7719472994536265 A0.053309783237727816,0.053309783237727816,0,0,1,0.5810435534136122,-0.7908619306788184 A0.019148030380791485,0.019148030380791485,0,0,1,0.5757406774332718,-0.8013764246799555 A0.05102257169706337,0.05102257169706337,0,0,1,0.5604153434647313,-0.7928925515278255 L0.5607802547121661,-0.7927182709836517 A0.05099655216150273,0.05099655216150273,0,0,0,0.5756454431338194,-0.8011283679724878 A0.019144364642581697,0.019144364642581697,0,0,0,0.5808362137522973,-0.7908084349650457 A0.053281379286623326,0.053281379286623326,0,0,0,0.5789780945430781,-0.7725084137309501 A0.036075710856099695,0.036075710856099695,0,0,1,0.5607802547121661,-0.7927182709836517 Z\" fill=\"black\" />\n",
       "<path d=\"M0.560510280475878,-0.7926216150353278 A0.05099655216157575,0.05099655216157575,0,0,0,0.575823822429597,-0.8012742071322925 A0.013921980387833606,0.013921980387833606,0,0,1,0.5685413671018511,-0.807565763520282 A0.015131584263022713,0.015131584263022713,0,0,1,0.5590206774336125,-0.8111629376734376 A0.03606270108876094,0.03606270108876094,0,0,0,0.560510280475878,-0.7926216150353278 L0.5606845620258967,-0.7929865357611292 A0.036075710856118215,0.036075710856118215,0,0,1,0.5591227196367102,-0.810884239174448 A0.015129294980081564,0.015129294980081564,0,0,0,0.568467757406916,-0.8074433640788761 A0.013920042458401255,0.013920042458401255,0,0,0,0.5755613859955871,-0.8012326645128608 A0.0510225716971369,0.0510225716971369,0,0,1,0.5606845620258968,-0.7929865357611292 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5607802547121669,-0.7927182709836519 A0.03607571085611801,0.03607571085611801,0,0,1,0.5591656501751866,-0.8111371263175066 A0.02606715556690105,0.02606715556690105,0,0,1,0.5452311815960499,-0.8100147391959821 A0.20424660328986177,0.20424660328986177,0,0,1,0.5277236682630049,-0.7921728170781295 A0.05099655216146723,0.05099655216146723,0,0,0,0.5607802547121669,-0.7927182709836519 L0.5604153434647324,-0.7928925515278261 A0.05102257169702767,0.05102257169702767,0,0,1,0.5286351375727906,-0.7923733958650958 A0.20383029031468733,0.20383029031468733,0,0,0,0.5453204462543751,-0.8097599752231311 A0.026060362428295035,0.026060362428295035,0,0,0,0.5589752989973125,-0.8109094038727517 A0.03606270108876076,0.03606270108876076,0,0,0,0.5604153434647324,-0.7928925515278261 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5283027479533827,-0.8215253678056451 A0.025283399035522854,0.025283399035522854,0,0,1,0.5119096266985785,-0.8333145139426037 A0.49138162993771195,0.49138162993771195,0,0,0,0.5009204293448967,-0.8125506863180405 A0.050996552161480274,0.050996552161480274,0,0,0,0.528497974827717,-0.7919284912215869 A0.0680358811572089,0.0680358811572089,0,0,1,0.5283027479533827,-0.8215253678056452 L0.5280271956426239,-0.8213488099361816 A0.06798962420276093,0.06798962420276093,0,0,0,0.5278685241279539,-0.7926175220797671 A0.051022571697040914,0.051022571697040914,0,0,1,0.5014306278050434,-0.8125840089730596 A0.49380809196830705,0.49380809196830705,0,0,1,0.5119176208456433,-0.8328756298537171 A0.025277008201931787,0.025277008201931787,0,0,0,0.5280271956426239,-0.8213488099361816 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5280778105866196,-0.8215750193237107 A0.06798962420272699,0.06798962420272699,0,0,0,0.5280402385294962,-0.7918248896867139 A0.20383029031471103,0.20383029031471103,0,0,0,0.545407999628237,-0.8098628025049082 A0.029885172537085385,0.029885172537085385,0,0,1,0.5438492700699852,-0.8231085097274125 A0.02528339903549516,0.02528339903549516,0,0,1,0.5280778105866196,-0.8215750193237107 L0.5282543706813353,-0.8212994744916613 A0.025277008201904295,0.025277008201904295,0,0,0,0.543689855754226,-0.8228907799210611 A0.029876244044408973,0.029876244044408973,0,0,0,0.5451427367473572,-0.8099128824181182 A0.20424660328988561,0.20424660328988561,0,0,1,0.528322241125638,-0.7927145607385949 A0.0680358811571747,0.0680358811571747,0,0,1,0.5282543706813353,-0.8212994744916613 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5280271956426229,-0.8213488099361812 A0.025277008201922437,0.025277008201922437,0,0,0,0.5439038705355626,-0.822986185551739 A0.013695243158393645,0.013695243158393645,0,0,1,0.5387690374611436,-0.8302075619720389 A0.011038484704915771,0.011038484704915771,0,0,1,0.5323860431690166,-0.8344851742688553 A0.0679896242027557,0.0679896242027557,0,0,0,0.5280271956426229,-0.8213488099361812 L0.5283027479533824,-0.8215253678056468 A0.0680358811572035,0.0680358811572035,0,0,1,0.5324078766011592,-0.8342827853576462 A0.01103726636810872,0.01103726636810872,0,0,0,0.5386871432946349,-0.8301213237524185 A0.013693367834000098,0.013693367834000098,0,0,0,0.5436356146297152,-0.8230153810607846 A0.02528339903551344,0.02528339903551344,0,0,1,0.5283027479533824,-0.8215253678056468 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5282543706813353,-0.8212994744916603 A0.06803588115720165,0.06803588115720165,0,0,1,0.5324782998453452,-0.8344442565960892 A0.013177137218314977,0.013177137218314977,0,0,1,0.5240609687325847,-0.8363498091266379 A0.026651339705683542,0.026651339705683542,0,0,1,0.5117214734019554,-0.833203187034931 A0.025277008201958013,0.025277008201958013,0,0,0,0.5282543706813353,-0.8212994744916603 L0.5280778105866194,-0.8215750193237066 A0.02528339903554932,0.02528339903554932,0,0,1,0.5121055371825232,-0.8329906661412773 A0.02664423871828504,0.02664423871828504,0,0,0,0.5240564966887089,-0.8361997257178706 A0.013175401092101236,0.013175401092101236,0,0,0,0.5323139356772134,-0.834324158963849 A0.06798962420275384,0.06798962420275384,0,0,0,0.5280778105866194,-0.8215750193237066 Z\" fill=\"black\" />\n",
       "<path d=\"M0.49258602308800414,-0.8410735561285756 A0.10207118284829092,0.10207118284829092,0,0,1,0.46562541423659437,-0.8218653551375943 A0.056885763868620674,0.056885763868620674,0,0,0,0.5013186500263002,-0.812354323725021 A0.49380809196806097,0.49380809196806097,0,0,1,0.5121000074984947,-0.8332090719598175 A0.026651339705597944,0.026651339705597944,0,0,1,0.49258602308800414,-0.8410735561285756 L0.49258602676761293,-0.8407182179673921 A0.026644238718200226,0.026644238718200226,0,0,0,0.5117239090520636,-0.8329827214330875 A0.49138162993746853,0.49138162993746853,0,0,0,0.5010346877365521,-0.8127795025069755 A0.05691814191861424,0.05691814191861424,0,0,1,0.4666963741913244,-0.8218021129912562 A0.10196710468573865,0.10196710468573865,0,0,0,0.4925860267676129,-0.8407182179673921 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4924077390785325,-0.8408969452994809 A0.026644238718200316,0.026644238718200316,0,0,0,0.5121055371825257,-0.832990666141275 A0.025283399035559446,0.025283399035559446,0,0,1,0.5083702946673221,-0.8454058718214691 A0.013695243158476174,0.013695243158476174,0,0,1,0.5022207534280149,-0.852125434267527 A0.10207118284828838,0.10207118284828838,0,0,1,0.4924077390785325,-0.8408969452994809 L0.49276307311374806,-0.8408969416199604 A0.10196710468573615,0.10196710468573615,0,0,0,0.5021951331195948,-0.8519084059434453 A0.013693367834081696,0.013693367834081696,0,0,0,0.5082377953991338,-0.8453239153057648 A0.02527700820196819,0.02527700820196819,0,0,0,0.5117214734019528,-0.8332031870349313 A0.026651339705598246,0.026651339705598246,0,0,1,0.49276307311374806,-0.8408969416199604 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4925860267676115,-0.8407182179673902 A0.10196710468573633,0.10196710468573633,0,0,0,0.5023076402407702,-0.8520607164039117 A0.01207435803620633,0.01207435803620633,0,0,1,0.49482018728496513,-0.8558283650556232 A0.01581878775098767,0.01581878775098767,0,0,1,0.48486860218206823,-0.8567763578959705 A0.026644238718242237,0.026644238718242237,0,0,0,0.49258602676761143,-0.8407182179673902 L0.4925860230880037,-0.8410735561285747 A0.026651339705640348,0.026651339705640348,0,0,1,0.4850534237231231,-0.8565279800950217 A0.0158162858271523,0.0158162858271523,0,0,0,0.49478175286390746,-0.8557022388460042 A0.012072900323143256,0.012072900323143256,0,0,0,0.5021068763051737,-0.8519743991706478 A0.10207118284828867,0.10207118284828867,0,0,1,0.4925860230880037,-0.8410735561285747 Z\" fill=\"black\" />\n",
       "<path d=\"M0.49276307311374645,-0.8408969416199594 A0.026651339705632732,0.026651339705632732,0,0,1,0.48502139460831567,-0.8567934014211455 A0.038926556066243664,0.038926556066243664,0,0,1,0.47091892934958485,-0.8502004342320594 A0.12858418400489047,0.12858418400489047,0,0,0,0.46586521586059093,-0.821381430337832 A0.10196710468578116,0.10196710468578116,0,0,0,0.49276307311374656,-0.8408969416199594 L0.4924077390785321,-0.840896945299481 A0.10207118284833366,0.10207118284833366,0,0,1,0.46645547306378876,-0.822277328498431 A0.12874973442071908,0.12874973442071908,0,0,1,0.4711407739254999,-0.8499693264730876 A0.03891140932090114,0.03891140932090114,0,0,0,0.4848986953687964,-0.8565091425685515 A0.026644238718234625,0.026644238718234625,0,0,0,0.4924077390785321,-0.840896945299481 Z\" fill=\"black\" />\n",
       "<path d=\"M0.44282365377237953,-0.8541581252317024 A0.053309783237736275,0.053309783237736275,0,0,1,0.4040139574765438,-0.8580482898107823 A0.11152998701707871,0.11152998701707871,0,0,0,0.41721223914649497,-0.8106461050172159 A0.10196710468573261,0.10196710468573261,0,0,0,0.46669637419132404,-0.8218021129912559 A0.05691814191861657,0.05691814191861657,0,0,1,0.44282365377237953,-0.8541581252317024 L0.44256489346913297,-0.8536965981648583 A0.056885763868623034,0.056885763868623034,0,0,0,0.4656254142365942,-0.8218653551375941 A0.10207118284828487,0.10207118284828487,0,0,1,0.4177212576838531,-0.8114711024827784 A0.11165451424459434,0.11165451424459434,0,0,1,0.4045683083262167,-0.8572037158472888 A0.05328137928663177,0.05328137928663177,0,0,0,0.44256489346913297,-0.8536965981648583 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4424644460257883,-0.8540582783701548 A0.056885763868641546,0.056885763868641546,0,0,0,0.466404765469818,-0.8213515377530306 A0.1287497344208419,0.1287497344208419,0,0,1,0.47118460975572257,-0.8501232087714519 A0.029885172537039942,0.029885172537039942,0,0,1,0.46332048294549544,-0.8652186154262351 A0.05330978323775379,0.05330978323775379,0,0,1,0.4424644460257883,-0.8540582783701548 L0.44292596283227403,-0.8537995247367989 A0.05328137928664915,0.05328137928664915,0,0,0,0.46320011039062975,-0.8648678073835878 A0.029876244044363846,0.029876244044363846,0,0,0,0.4708735395015649,-0.850046642984067 A0.12858418400501262,0.12858418400501262,0,0,0,0.4659240155861387,-0.8223106238590174 A0.056918141918635305,0.056918141918635305,0,0,1,0.44292596283227403,-0.8537995247367989 Z\" fill=\"black\" />\n",
       "<path d=\"M0.44256489346913047,-0.8536965981648594 A0.0532813792866486,0.0532813792866486,0,0,0,0.46344174371346736,-0.8650802619845646 A0.019148030380814595,0.019148030380814595,0,0,1,0.45324203892315584,-0.8731538440880097 A0.018844607534931623,0.018844607534931623,0,0,1,0.4410153082169747,-0.8771709360179378 A0.05688576386862213,0.05688576386862213,0,0,0,0.44256489346913047,-0.8536965981648594 L0.4428236537723775,-0.8541581252317038 A0.05691814191861572,0.05691814191861572,0,0,1,0.44115290506208416,-0.8768349166340954 A0.018841057041264382,0.018841057041264382,0,0,0,0.4531536856748975,-0.8729892424176202 A0.01914436464260462,0.01914436464260462,0,0,0,0.4630777566021758,-0.8650091169805934 A0.05330978323775326,0.05330978323775326,0,0,1,0.4428236537723775,-0.8541581252317038 Z\" fill=\"black\" />\n",
       "<path d=\"M0.44292596283227337,-0.8537995247367983 A0.05691814191861619,0.05691814191861619,0,0,1,0.44119370178089656,-0.877146211655671 A0.028175770094468422,0.028175770094468422,0,0,1,0.42479471260668344,-0.8756025382563387 A0.10207118284830503,0.10207118284830503,0,0,1,0.40378317872233005,-0.8575990851715245 A0.053281379286640236,0.053281379286640236,0,0,0,0.44292596283227337,-0.8537995247367983 L0.44246444602578744,-0.8540582783701542 A0.05330978323774486,0.05330978323774486,0,0,1,0.4047917768705711,-0.8576568407852077 A0.10196710468575262,0.10196710468575262,0,0,0,0.42489250000966494,-0.8753120876872771 A0.028167833656553547,0.028167833656553547,0,0,0,0.4409714837294637,-0.8768590395468973 A0.056885763868622596,0.056885763868622596,0,0,0,0.44246444602578744,-0.8540582783701542 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4068256528071428,-0.8879634734942102 A0.024252174559166603,0.024252174559166603,0,0,1,0.39126651925169503,-0.8989691479042796 A0.2465996163059246,0.2465996163059246,0,0,1,0.3805511994932137,-0.8810231679433664 A0.053281379286639854,0.053281379286639854,0,0,0,0.4045683083262157,-0.8572037158472906 A0.11165451424460053,0.11165451424460053,0,0,1,0.4068256528071428,-0.8879634734942103 L0.406550100957519,-0.8877869166272628 A0.1115299870170847,0.1115299870170847,0,0,0,0.40401395747654306,-0.8580482898107836 A0.05330978323774448,0.05330978323774448,0,0,1,0.38100569428230097,-0.8809995665400666 A0.24599300355810877,0.24599300355810877,0,0,0,0.3912790069512486,-0.8985782467576146 A0.024246294354537318,0.024246294354537318,0,0,0,0.406550100957519,-0.887786916627263 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4066007262745994,-0.8880129659284219 A0.11152998701713691,0.11152998701713691,0,0,0,0.40406046721092337,-0.8571726229769813 A0.1019671046857246,0.1019671046857246,0,0,0,0.42499341338415353,-0.8754276665361291 A0.0389265560662671,0.0389265560662671,0,0,1,0.42294330601548796,-0.8900688437257287 A0.024252174559184998,0.024252174559184998,0,0,1,0.4066007262745994,-0.888012965928422 L0.40677728737182606,-0.8877374206352914 A0.024246294354555616,0.024246294354555616,0,0,0,0.42278415745459236,-0.8898242632901372 A0.038911409320924385,0.038911409320924385,0,0,0,0.4246929849361002,-0.8754882085382858 A0.10207118284827676,0.10207118284827676,0,0,1,0.40451474824156447,-0.8580750117266946 A0.11165451424465296,0.11165451424465296,0,0,1,0.40677728737182606,-0.8877374206352914 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4065501009575198,-0.8877869166272668 A0.024246294354563807,0.024246294354563807,0,0,0,0.42300965022409015,-0.8899400073401715 A0.014941469956840887,0.014941469956840887,0,0,1,0.4170945160813128,-0.8971854265312528 A0.011141905050711783,0.011141905050711783,0,0,1,0.4103530853776772,-0.9009706894426194 A0.11152998701693541,0.11152998701693541,0,0,0,0.40655010095751987,-0.8877869166272669 L0.40682565280714306,-0.8879634734942098 A0.1116545142444507,0.1116545142444507,0,0,1,0.41039029938755633,-0.9007739423347412 A0.011140663778876002,0.011140663778876002,0,0,0,0.4170173069360372,-0.8970903951747831 A0.01493923783370893,0.01493923783370893,0,0,0,0.4227182750853754,-0.8899555463009324 A0.02425217455919317,0.02425217455919317,0,0,1,0.40682565280714306,-0.8879634734942098 Z\" fill=\"black\" />\n",
       "<path d=\"M0.40677728737182467,-0.887737420635293 A0.11165451424444874,0.11165451424444874,0,0,1,0.41044675369097977,-0.900937823096121 A0.012377760342057252,0.012377760342057252,0,0,1,0.4022510538122015,-0.9021799629760541 A0.022078187948343857,0.022078187948343857,0,0,1,0.3911004656335986,-0.8988676722180355 A0.024246294354545284,0.024246294354545284,0,0,0,0.40677728737182467,-0.8877374206352929 L0.406600726274598,-0.8880129659284242 A0.024252174559174597,0.024252174559174597,0,0,1,0.3914452236728036,-0.8986830384229015 A0.022073314601071134,0.022073314601071134,0,0,0,0.4022558735266501,-0.9020392285709893 A0.012376228454925205,0.012376228454925205,0,0,0,0.4102949660890458,-0.9008072265987079 A0.11152998701693362,0.11152998701693362,0,0,0,0.406600726274598,-0.8880129659284242 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3749583415203537,-0.9053699155685131 A0.05330978323776677,0.05330978323776677,0,0,1,0.3533321426658536,-0.8923038632368638 A0.04380500964898206,0.04380500964898206,0,0,0,0.3808826580750927,-0.8808079265572846 A0.24599300355832499,0.24599300355832499,0,0,0,0.3914375143502461,-0.8988777221216772 A0.022078187948362436,0.022078187948362436,0,0,1,0.37495834152035373,-0.9053699155685131 L0.3749583439184202,-0.9050873081151244 A0.022073314601089532,0.022073314601089532,0,0,0,0.39110522163990297,-0.8986714719129307 A0.2465996163061423,0.2465996163061423,0,0,1,0.38067584410077626,-0.8812133304676306 A0.04382420668697482,0.04382420668697482,0,0,1,0.35410308028449583,-0.892139600364879 A0.05328137928666194,0.05328137928666194,0,0,0,0.3749583439184202,-0.9050873081151244 Z\" fill=\"black\" />\n",
       "<path d=\"M0.37481666675074304,-0.9052295175017231 A0.022073314601091534,0.022073314601091534,0,0,0,0.391445223672803,-0.8986830384229011 A0.02425217455920339,0.02425217455920339,0,0,1,0.3877853829216745,-0.9093382141599567 A0.011556420029348695,0.011556420029348695,0,0,1,0.38232248706272387,-0.9145200816119882 A0.05330978323779988,0.05330978323779988,0,0,1,0.3748166667507431,-0.9052295175017231 L0.37509926940807836,-0.905229515103738 A0.05328137928669513,0.05328137928669513,0,0,0,0.3823153940071772,-0.9143437663457812 A0.011555084686355438,0.011555084686355438,0,0,0,0.3876778458141137,-0.9092619208446335 A0.024246294354573854,0.024246294354573854,0,0,0,0.39110046563359885,-0.8988676722180363 A0.022078187948364417,0.022078187948364417,0,0,1,0.3750992694080784,-0.905229515103738 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3749583439184216,-0.9050873081151246 A0.053281379286695116,0.053281379286695116,0,0,0,0.38239649761172156,-0.9144734336499037 A0.009497102675584405,0.009497102675584405,0,0,1,0.37627227561520377,-0.916991076201458 A0.011556420029405793,0.011556420029405793,0,0,1,0.36873216518626006,-0.9172280692778525 A0.02207331460110538,0.02207331460110538,0,0,0,0.37495834391842153,-0.9050873081151246 L0.37495834152035407,-0.9053699155685123 A0.02207818794837844,0.02207818794837844,0,0,1,0.3688778743282314,-0.9170522283549875 A0.011555084686411898,0.011555084686411898,0,0,0,0.3762498863278358,-0.9168916882327619 A0.009496200819157379,0.009496200819157379,0,0,0,0.3822402564795002,-0.914391426207074 A0.05330978323779994,0.05330978323779994,0,0,1,0.37495834152035407,-0.9053699155685123 Z\" fill=\"black\" />\n",
       "<path d=\"M0.375099269408078,-0.9052295151037393 A0.02207818794837931,0.02207818794837931,0,0,1,0.3688440018663823,-0.9172465623873401 A0.024252174559166863,0.024252174559166863,0,0,1,0.3587813235809769,-0.9122833304067419 A0.24599300355816778,0.24599300355816778,0,0,0,0.3534519798296274,-0.8919261972597083 A0.05328137928661887,0.05328137928661887,0,0,0,0.375099269408078,-0.9052295151037393 L0.3748166667507429,-0.9052295175017255 A0.05330978323772339,0.05330978323772339,0,0,1,0.35397972951329043,-0.8925117363807903 A0.246599616305984,0.246599616305984,0,0,1,0.35893581374723266,-0.9121186520249703 A0.024246294354537592,0.024246294354537592,0,0,0,0.36876456663570717,-0.9170324475484527 A0.0220733146011063,0.0220733146011063,0,0,0,0.3748166667507428,-0.9052295175017255 Z\" fill=\"black\" />\n",
       "<path d=\"M0.34033829783366104,-0.9155321009253053 A0.02817577009446031,0.02817577009446031,0,0,1,0.31851565715875785,-0.9196888011466114 A0.10196710468574545,0.10196710468574545,0,0,0,0.3203393422269906,-0.8921141452813934 A0.05328137928661826,0.05328137928661826,0,0,0,0.3541030802844954,-0.8921396003648788 A0.04382420668699579,0.04382420668699579,0,0,1,0.34033829783366104,-0.9155321009253053 L0.3401617355732365,-0.9152565502387748 A0.0438050096490029,0.0438050096490029,0,0,0,0.3533321426658522,-0.8923038632368644 A0.05330978323772272,0.05330978323772272,0,0,1,0.3207747034399989,-0.8925023269741996 A0.10207118284829775,0.10207118284829775,0,0,1,0.3187516313241331,-0.9192133243182364 A0.02816783365654555,0.02816783365654555,0,0,0,0.3401617355732365,-0.9152565502387748 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3401130412063265,-0.9154834036807233 A0.04380500964899858,0.04380500964899858,0,0,0,0.3538407486894357,-0.8918439303703198 A0.2465996163056621,0.2465996163056621,0,0,1,0.3589679587468173,-0.9122268331523151 A0.02207818794836859,0.02207818794836859,0,0,1,0.35348729302476684,-0.9224400833271175 A0.0281757700944605,0.0281757700944605,0,0,1,0.3401130412063265,-0.9154834036807233 L0.3403885876625753,-0.915306847976792 A0.028167833656545675,0.028167833656545675,0,0,0,0.3534161420886936,-0.922206789421419 A0.022073314601095722,0.022073314601095722,0,0,0,0.358748096805053,-0.912175382828638 A0.24599300355784787,0.24599300355784787,0,0,0,0.3535975067231172,-0.8925937255679027 A0.04382420668699145,0.04382420668699145,0,0,1,0.3403885876625753,-0.915306847976792 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3401617355732375,-0.9152565502387747 A0.02816783365654524,0.02816783365654524,0,0,0,0.3535702155171856,-0.9223519439067189 A0.01237776034197389,0.01237776034197389,0,0,1,0.3468618035657217,-0.9272414621268458 A0.011141905050823582,0.011141905050823582,0,0,1,0.3394264123494029,-0.9293721403916708 A0.043805009648982686,0.043805009648982686,0,0,0,0.3401617355732375,-0.9152565502387747 L0.34033829783366254,-0.9155321009253069 A0.04382420668697546,0.04382420668697546,0,0,1,0.3395129863590382,-0.9291785441808443 A0.011140663778986704,0.011140663778986704,0,0,0,0.34681165180041,-0.9271372987457918 A0.012376228454842719,0.012376228454842719,0,0,0,0.3533326080771055,-0.9222969234848846 A0.028175770094460074,0.028175770094460074,0,0,1,0.34033829783366254,-0.9155321009253069 Z\" fill=\"black\" />\n",
       "<path d=\"M0.34038858766257685,-0.9153068479767905 A0.04382420668697538,0.04382420668697538,0,0,1,0.33953099082347693,-0.9293610979851404 A0.014941469956839768,0.014941469956839768,0,0,1,0.3302515795382457,-0.928377725602715 A0.038926556066202725,0.038926556066202725,0,0,1,0.31836727538165543,-0.9194694259675128 A0.02816783365652567,0.02816783365652567,0,0,0,0.34038858766257685,-0.9153068479767905 L0.3401130412063264,-0.9154834036807226 A0.028175770094440288,0.028175770094440288,0,0,1,0.31889702575365586,-0.9194360288389178 A0.038911409320860534,0.038911409320860534,0,0,0,0.3303037856299673,-0.9282175479646775 A0.014939237833707823,0.014939237833707823,0,0,0,0.339406609682282,-0.9291893257748679 A0.04380500964898264,0.04380500964898264,0,0,0,0.34011304120632646,-0.9154834036807226 Z\" fill=\"black\" />\n",
       "<path d=\"M0.29065741302440484,-0.9170813684694112 A1.1821925916274862,1.1821925916274862,0,0,0,0.27773206024700037,-0.8680877851584637 A0.11152998701708962,0.11152998701708962,0,0,0,0.32083495588270317,-0.8922177138068751 A0.10207118284828032,0.10207118284828032,0,0,1,0.3187783605037952,-0.919671650013759 A0.038926556066285256,0.038926556066285256,0,0,1,0.2906574130244056,-0.9170813684694139 L0.29091617512280143,-0.9166198498678063 A0.03891140932094248,0.03891140932094248,0,0,0,0.3184845508321546,-0.9192295529620043 A0.10196710468572802,0.10196710468572802,0,0,0,0.3202811053911203,-0.8924006514498327 A0.11165451424460543,0.11165451424460543,0,0,1,0.27888413017540803,-0.8693091933487365 A1.1963354629848402,1.1963354629848402,0,0,1,0.29091617512280044,-0.9166198498678025 Z\" fill=\"black\" />\n",
       "<path d=\"M0.2905542844149602,-0.916721663910799 A0.03891140932094101,0.03891140932094101,0,0,0,0.3188970257536576,-0.9194360288389185 A0.02817577009440266,0.02817577009440266,0,0,1,0.3083051787961367,-0.932111138315314 A0.018844607534950222,0.018844607534950222,0,0,1,0.29685913571166317,-0.937971266095966 A1.1821925916280123,1.1821925916280123,0,0,0,0.2905542844149611,-0.9167216639108023 L0.2910158096864577,-0.9169804157488386 A1.196335462985379,1.196335462985379,0,0,1,0.2969331703198588,-0.9376562801779059 A0.018841057041282798,0.018841057041282798,0,0,0,0.30817823281880824,-0.9319443020518172 A0.028167833656488398,0.028167833656488398,0,0,0,0.3183672753816556,-0.9194694259675142 A0.03892655606628378,0.03892655606628378,0,0,1,0.2910158096864574,-0.9169804157488375 Z\" fill=\"black\" />\n",
       "<path d=\"M0.2909161751228022,-0.9166198498678093 A1.1963354629853893,1.1963354629853893,0,0,1,0.2970127170835788,-0.9379249522083505 A0.01914803038083868,0.01914803038083868,0,0,1,0.28409672058412994,-0.9393596974908518 A0.029885172537055207,0.029885172537055207,0,0,1,0.2677903737464014,-0.9343035339963109 A0.038911409320959274,0.038911409320959274,0,0,0,0.29091617512280143,-0.9166198498678072 L0.2906574130244057,-0.9170813684694141 A0.03892655606630216,0.03892655606630216,0,0,1,0.26827646339703265,-0.9340359991023082 A0.029876244044379087,0.029876244044379087,0,0,0,0.2841114314357129,-0.9391460727707756 A0.019144364642628392,0.019144364642628392,0,0,0,0.29677693902616825,-0.9377033530159283 A1.1821925916280223,1.1821925916280223,0,0,0,0.29065741302440684,-0.9170813684694181 Z\" fill=\"black\" />\n",
       "<path d=\"M0.29101580968645746,-0.9169804157488374 A0.03892655606630306,0.03892655606630306,0,0,1,0.26802726973893143,-0.9344448576662879 A0.12874973442075402,0.12874973442075402,0,0,1,0.2511930893253227,-0.9108120045088223 A0.10196710468575257,0.10196710468575257,0,0,0,0.2785555425518899,-0.8678932648062351 A1.1963354629842111,1.1963354629842111,0,0,1,0.2910158096864566,-0.9169804157488343 L0.2905542844149598,-0.9167216639107976 A1.1821925916268716,1.1821925916268716,0,0,0,0.2780737524170398,-0.8695016646336633 A0.10207118284830488,0.10207118284830488,0,0,1,0.25179980143664193,-0.9106872263135175 A0.12858418400492522,0.12858418400492522,0,0,0,0.2680386247385409,-0.9338901016470713 A0.03891140932096015,0.03891140932096015,0,0,0,0.2905542844149607,-0.9167216639108001 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24629301143379898,-0.9430913348460518 A0.05102257169703655,0.05102257169703655,0,0,1,0.2197681258396219,-0.9291005820748068 A0.05688576386862673,0.05688576386862673,0,0,0,0.2515946488602511,-0.9104543498854699 A0.12858418400495908,0.12858418400495908,0,0,0,0.2682685811571865,-0.9343126259544945 A0.02988517253706257,0.02988517253706257,0,0,1,0.24629301143379903,-0.9430913348460518 L0.24629301349682606,-0.942735995068235 A0.029876244044386248,0.029876244044386248,0,0,0,0.26779382366325827,-0.9340254368136084 A0.12874973442078808,0.12874973442078808,0,0,1,0.2513993472740812,-0.9110421715461835 A0.05691814191862041,0.05691814191862041,0,0,1,0.2206067348853385,-0.9288161244374854 A0.05099655216147604,0.05099655216147604,0,0,0,0.24629301349682606,-0.942735995068235 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24611503684013447,-0.9429148505645889 A0.029876244044386255,0.029876244044386255,0,0,0,0.2682764633970336,-0.9340359991023082 A0.038926556066337055,0.038926556066337055,0,0,1,0.2628955836974422,-0.9487185753305967 A0.015818787751022884,0.015818787751022884,0,0,1,0.25523675049081923,-0.9551082979843439 A0.05102257169708788,0.05102257169708788,0,0,1,0.24611503684013447,-0.9429148505645889 L0.24647036925882293,-0.9429148485016468 A0.05099655216152705,0.05099655216152705,0,0,0,0.2552445155924073,-0.954880056016706 A0.015816285827187138,0.015816285827187138,0,0,0,0.2627553941341408,-0.9486076729929956 A0.03891140932099389,0.03891140932099389,0,0,0,0.2677903737464008,-0.9343035339963144 A0.029885172537062514,0.029885172537062514,0,0,1,0.24647036925882296,-0.9429148485016468 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24629301349682658,-0.9427359950682406 A0.0509965521615223,0.0509965521615223,0,0,0,0.255336787770724,-0.9550552381990606 A0.012074358036169675,0.012074358036169675,0,0,1,0.24736184058936628,-0.9576440882073044 A0.013695243158385217,0.013695243158385217,0,0,1,0.23824605549969793,-0.9572870282838958 A0.029876244044370854,0.029876244044370854,0,0,0,0.2462930134968266,-0.9427359950682406 L0.24629301143379678,-0.9430913348460558 A0.029885172537046964,0.029885172537046964,0,0,1,0.2384309882302895,-0.9570905236187813 A0.013693367833991768,0.013693367833991768,0,0,0,0.24734370040630033,-0.9575192265890183 A0.01207290032310708,0.01207290032310708,0,0,0,0.25514300600791556,-0.9549344020537118 A0.05102257169708306,0.05102257169708306,0,0,1,0.24629301143379675,-0.9430913348460558 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24647036925882143,-0.9429148485016464 A0.029885172537093527,0.029885172537093527,0,0,1,0.238376505837318,-0.9573172351974701 A0.025283399035559123,0.025283399035559123,0,0,1,0.22702302472622976,-0.951156267301826 A0.49380809196773495,0.49380809196773495,0,0,1,0.21985161997756436,-0.9286641947314022 A0.050996552161471725,0.050996552161471725,0,0,0,0.24647036925882143,-0.9429148485016464 L0.24611503684013397,-0.9429148505645892 A0.05102257169703221,0.05102257169703221,0,0,1,0.22051730698760294,-0.9292482229284287 A0.4913816299371458,0.4913816299371458,0,0,0,0.22719894066959956,-0.9509738345121718 A0.025277008201967807,0.025277008201967807,0,0,0,0.23829878518117942,-0.9570588194621696 A0.029876244044416984,0.029876244044416984,0,0,0,0.24611503684013397,-0.9429148505645892 Z\" fill=\"black\" />\n",
       "<path d=\"M0.20746219292601104,-0.954450655594093 A0.02606715556693138,0.02606715556693138,0,0,1,0.18700861265026258,-0.9584550326439272 A0.2038302903145668,0.2038302903145668,0,0,0,0.18651256472484212,-0.9335565104808552 A0.05099655216145807,0.05099655216145807,0,0,0,0.22060673488533863,-0.9288161244374853 A0.05691814191860385,0.05691814191860385,0,0,1,0.20746219292601104,-0.954450655594093 L0.20728563020448082,-0.9541751059101016 A0.056885763868610384,0.056885763868610384,0,0,0,0.21976812583962227,-0.9291005820748075 A0.05102257169701841,0.05102257169701841,0,0,1,0.18696657226220073,-0.9338467211106225 A0.2042466032897406,0.2042466032897406,0,0,1,0.18721131837515453,-0.9580336947321711 A0.026060362428325157,0.026060362428325157,0,0,0,0.20728563020448082,-0.9541751059101016 Z\" fill=\"black\" />\n",
       "<path d=\"M0.2072370407212527,-0.9544018377611384 A0.056885763868610634,0.056885763868610634,0,0,0,0.22027429154325284,-0.9285204537964871 A0.49138162993689927,0.49138162993689927,0,0,0,0.2272333706947566,-0.951095812972282 A0.026651339705614795,0.026651339705614795,0,0,1,0.22080002765371146,-0.962027029565945 A0.02606715556692211,0.02606715556692211,0,0,1,0.20723704072125274,-0.9544018377611384 L0.20751258817999158,-0.9542252825183208 A0.02606036242831607,0.02606036242831607,0,0,0,0.22074023046858546,-0.9617739290222455 A0.02664423871821688,0.02664423871821688,0,0,0,0.22698742076166803,-0.9510346851480326 A0.4938080919674858,0.4938080919674858,0,0,1,0.22010131684486406,-0.9293889694779456 A0.056918141918604136,0.056918141918604136,0,0,1,0.20751258817999158,-0.9542252825183208 Z\" fill=\"black\" />\n",
       "<path d=\"M0.2072856302044797,-0.9541751059101039 A0.026060362428316355,0.026060362428316355,0,0,0,0.22089435764297005,-0.961938924013396 A0.013177137218185584,0.013177137218185584,0,0,1,0.21355869838167274,-0.9665147306194699 A0.011038484704977067,0.011038484704977067,0,0,1,0.20602789338551042,-0.9680436714488446 A0.05688576386868454,0.05688576386868454,0,0,0,0.20728563020447974,-0.9541751059101039 L0.20746219292601084,-0.9544506555940933 A0.05691814191867842,0.05691814191867842,0,0,1,0.20612624729200787,-0.9678626857425949 A0.011037266368169246,0.011037266368169246,0,0,0,0.21351628108618673,-0.9664051224184698 A0.013175401091972948,0.013175401091972948,0,0,0,0.22064527517247254,-0.961864167508929 A0.0260671555669224,0.0260671555669224,0,0,1,0.2074621929260108,-0.9544506555940933 Z\" fill=\"black\" />\n",
       "<path d=\"M0.2075125881799909,-0.9542252825183205 A0.05691814191881228,0.05691814191881228,0,0,1,0.2061299835774719,-0.968040873743526 A0.013695243158393704,0.013695243158393704,0,0,1,0.1974175502111514,-0.966524928030688 A0.029885172536989926,0.029885172536989926,0,0,1,0.18687579185088057,-0.9582635984419072 A0.026060362428299018,0.026060362428299018,0,0,0,0.2075125881799909,-0.9542252825183205 L0.2072370407212523,-0.95440183776114 A0.026067155566904986,0.026067155566904986,0,0,1,0.18734201908730802,-0.9582284656038196 A0.029876244044314222,0.029876244044314222,0,0,0,0.19747391728968147,-0.9663796847400108 A0.013693367834000105,0.013693367834000105,0,0,0,0.2060224137195327,-0.9678652054861043 A0.05688576386881787,0.05688576386881787,0,0,0,0.2072370407212523,-0.95440183776114 Z\" fill=\"black\" />\n",
       "<path d=\"M0.1641087014972635,-0.9571821008727094 A0.17430931194941304,0.17430931194941304,0,0,1,0.1473000510788212,-0.9227353969679533 A0.0679896242027451,0.0679896242027451,0,0,0,0.18697996519055984,-0.9335779449400924 A0.2042466032898324,0.2042466032898324,0,0,1,0.18723976784659754,-0.9584373850509275 A0.02988517253707767,0.02988517253707767,0,0,1,0.16410870149726353,-0.9571821008727094 L0.1642829872835698,-0.9568171853891227 A0.029876244044401222,0.029876244044401222,0,0,0,0.1869762133362828,-0.9580511746503123 A0.20383029031465802,0.20383029031465802,0,0,0,0.18650163169125455,-0.9338260146347604 A0.06803588115719283,0.06803588115719283,0,0,1,0.14841280559069023,-0.923329617952073 A0.1740060058054898,0.1740060058054898,0,0,0,0.16428298728356983,-0.9568171853891227 Z\" fill=\"black\" />\n",
       "<path d=\"M0.16401217438029406,-0.9569131823993496 A0.029876244044393388,0.029876244044393388,0,0,0,0.1873420190873047,-0.9582284656038205 A0.026067155566883937,0.026067155566883937,0,0,1,0.17820659002821856,-0.96887327334283 A0.015131584263051135,0.015131584263051135,0,0,1,0.16896485021252916,-0.9731040093786684 A0.17430931194946467,0.17430931194946467,0,0,1,0.16401217438029408,-0.9569131823993496 L0.16437709086972496,-0.95708745870729 A0.17400600580554115,0.17400600580554115,0,0,0,0.16903313563724015,-0.9728662364719947 A0.015129294980109686,0.015129294980109686,0,0,0,0.17810803707034212,-0.9687330916873791 A0.026060362428278163,0.026060362428278163,0,0,0,0.18687579185087821,-0.9582635984419098 A0.029885172537069748,0.029885172537069748,0,0,1,0.1643770908697249,-0.9570874587072898 Z\" fill=\"black\" />\n",
       "<path d=\"M0.16428298728356996,-0.9568171853891226 A0.17400600580554126,0.17400600580554126,0,0,0,0.16908387795784138,-0.9730744591687829 A0.013921980387815083,0.013921980387815083,0,0,1,0.1594870023568809,-0.9737240609897392 A0.019148030380862706,0.019148030380862706,0,0,1,0.14825735706087992,-0.9700833578909753 A0.029876244044385988,0.029876244044385988,0,0,0,0.16428298728356996,-0.9568171853891226 L0.16410870149726356,-0.9571821008727093 A0.029885172537062278,0.029885172537062278,0,0,1,0.14858025136265607,-0.9699009192262029 A0.019144364642652144,0.019144364642652144,0,0,0,0.15950304795101755,-0.9735714944319361 A0.013920042458382902,0.013920042458382902,0,0,0,0.1689120968936327,-0.9728964440604011 A0.1743093119494648,0.1743093119494648,0,0,1,0.16410870149726356,-0.9571821008727093 Z\" fill=\"black\" />\n",
       "<path d=\"M0.16437709086972496,-0.9570874587072888 A0.02988517253706275,0.02988517253706275,0,0,1,0.14841653532910332,-0.9701760945507983 A0.05330978323773574,0.05330978323773574,0,0,1,0.13632663045844612,-0.9556494042094682 A0.11152998701711354,0.11152998701711354,0,0,0,0.14783851227587463,-0.9223979308113348 A0.17400600580548833,0.17400600580548833,0,0,0,0.16437709086972496,-0.9570874587072888 L0.1640121743802941,-0.9569131823993485 A0.17430931194941163,0.17430931194941163,0,0,1,0.1478802468095179,-0.9236587501634886 A0.11165451424462948,0.11165451424462948,0,0,1,0.136697552766804,-0.9555168365948083 A0.05328137928663124,0.05328137928663124,0,0,0,0.14841998301023343,-0.9698052253713754 A0.02987624404438645,0.02987624404438645,0,0,0,0.16401217438029408,-0.9569131823993485 Z\" fill=\"black\" />\n",
       "<path d=\"M0.10201796931060936,-0.9432684126627261 A0.08455113301771204,0.08455113301771204,0,0,1,0.05184440107716153,-0.919090943434704 A0.12858418400498436,0.12858418400498436,0,0,0,0.10650661658133641,-0.8765662099256772 A0.17400600580547265,0.17400600580547265,0,0,0,0.14841280559068995,-0.923329617952072 A0.06803588115721282,0.06803588115721282,0,0,1,0.10201796931060934,-0.9432684126627261 L0.10201797101967963,-0.9425577326606575 A0.06798962420276487,0.06798962420276487,0,0,0,0.14730005107882077,-0.9227353969679524 A0.1743093119493958,0.1743093119493958,0,0,1,0.10633776310170488,-0.8778204700002943 A0.12874973442081353,0.12874973442081353,0,0,1,0.05325325468553013,-0.9184927359175026 A0.08447970506514134,0.08447970506514134,0,0,0,0.10201797101967966,-0.9425577326606575 Z\" fill=\"black\" />\n",
       "<path d=\"M0.10166238164117604,-0.942915442668135 A0.06798962420276408,0.06798962420276408,0,0,0,0.1483970134858365,-0.9226997209995975 A0.11165451424461392,0.11165451424461392,0,0,1,0.13666139521653803,-0.9557101341110337 A0.036075710856105725,0.036075710856105725,0,0,1,0.11945513963310884,-0.9685716305097242 A0.08455113301771179,0.08455113301771179,0,0,1,0.10166238164117603,-0.942915442668135 L0.10237304603217448,-0.9429154409591394 A0.0844797050651411,0.0844797050651411,0,0,0,0.11950558510966243,-0.9680937434064432 A0.036062701088748414,0.036062701088748414,0,0,0,0.13636112197326505,-0.955455190944856 A0.11152998701709807,0.11152998701709807,0,0,0,0.14732601141967738,-0.9233662386588979 A0.06803588115721201,0.06803588115721201,0,0,1,0.10237304603217451,-0.9429154409591394 Z\" fill=\"black\" />\n",
       "<path d=\"M0.10201797101968026,-0.942557732660658 A0.08447970506514141,0.08447970506514141,0,0,0,0.11967314844057364,-0.9684753220308083 A0.02528339903550509,0.02528339903550509,0,0,1,0.10290727678109625,-0.9725023400734203 A0.026651339705607235,0.026651339705607235,0,0,1,0.08518183105427216,-0.97033166725793 A0.0679896242027638,0.0679896242027638,0,0,0,0.10201797101968023,-0.942557732660658 L0.1020179693106099,-0.9432684126627258 A0.06803588115721165,0.06803588115721165,0,0,1,0.08556367322049184,-0.9699860552204194 A0.02664423871820934,0.02664423871820934,0,0,0,0.10289211877822306,-0.9722493582065206 A0.025277008201914287,0.025277008201914287,0,0,0,0.11928450806665425,-0.9681927112084313 A0.08455113301771203,0.08455113301771203,0,0,1,0.10201796931060983,-0.9432684126627258 Z\" fill=\"black\" />\n",
       "<path d=\"M0.10237304603217473,-0.9429154409591393 A0.06803588115721235,0.06803588115721235,0,0,1,0.08542530891770991,-0.9704091954384607 A0.04382420668698626,0.04382420668698626,0,0,1,0.0651668509075528,-0.9577078435611155 A0.24659961630589816,0.24659961630589816,0,0,1,0.05193173472903739,-0.9183295455718196 A0.08447970506514128,0.08447970506514128,0,0,0,0.1023730460321747,-0.9429154409591393 L0.10166238164117593,-0.9429154426681348 A0.08455113301771201,0.08455113301771201,0,0,1,0.05315427179197178,-0.9192505146902785 A0.24599300355808237,0.24599300355808237,0,0,0,0.06549697162924584,-0.9573945630803866 A0.04380500964899345,0.04380500964899345,0,0,0,0.08531690358005975,-0.9699056926954227 A0.06798962420276447,0.06798962420276447,0,0,0,0.10166238164117591,-0.9429154426681348 Z\" fill=\"black\" />\n",
       "<path d=\"M0.031589976167271,-0.9615741543982513 A0.04081597483898134,0.04081597483898134,0,0,1,-0.00016914433813791652,-0.9655788457373102 A200.00166666388884,200.00166666388884,0,0,0,-0.0003410629981033253,-0.9292874974236848 A0.08447970506514152,0.08447970506514152,0,0,0,0.05325325468552944,-0.9184927359175024 A0.12874973442082752,0.12874973442082752,0,0,1,0.03158997616727097,-0.9615741543982514 L0.0313312131126819,-0.9611126318310227 A0.12858418400499821,0.12858418400499821,0,0,0,0.05184440107716089,-0.9190909434347039 A0.08455113301771223,0.08455113301771223,0,0,1,0.00033923764325480277,-0.9296802635474555 A200.0016666638889,200.0016666638889,0,0,0,0.0001719960389152675,-0.9649880007064477 A0.040799322336612535,0.040799322336612535,0,0,0,0.03133121311268192,-0.9611126318310226 Z\" fill=\"black\" />\n",
       "<path d=\"M0.031231337542281037,-0.9614737569278923 A0.1285841840049985,0.1285841840049985,0,0,0,0.05264066355740951,-0.9180262590311136 A0.2459930035580844,0.2459930035580844,0,0,0,0.06554909128358252,-0.9576162550579556 A0.05330978323774954,0.05330978323774954,0,0,1,0.05281675498505391,-0.9760172004731721 A0.040815974838981334,0.040815974838981334,0,0,1,0.03123133754228105,-0.9614737569278923 L0.03169285884816281,-0.9612150060458703 A0.04079932233661257,0.04079932233661257,0,0,0,0.05275814046462732,-0.975570654009633 A0.053281379286644864,0.053281379286644864,0,0,0,0.06511272235264555,-0.9574870084113505 A0.2465996163059001,0.2465996163059001,0,0,1,0.05245430208254054,-0.9195455218832886 A0.12874973442082766,0.12874973442082766,0,0,1,0.031692858848162794,-0.9612150060458703 Z\" fill=\"black\" />\n",
       "<path d=\"M0.03133121311268164,-0.961112631831023 A0.04079932233659081,0.04079932233659081,0,0,0,0.05299486161081435,-0.9758819875726054 A0.023114175633164827,0.023114175633164827,0,0,1,0.03974026283465611,-0.9822031075796428 A0.018150251057093423,0.018150251057093423,0,0,1,0.027231888237157175,-0.9831287171929786 A0.12858418400497376,0.12858418400497376,0,0,0,0.03133121311268164,-0.961112631831023 L0.03158997616727087,-0.9615741543982517 A0.1287497344208028,0.1287497344208028,0,0,1,0.027425212483738748,-0.9828616103653343 A0.018146957366219976,0.018146957366219976,0,0,0,0.03969265379316569,-0.9820133500259686 A0.023108834261138352,0.023108834261138352,0,0,0,0.05257884721955824,-0.9757094888842406 A0.04081597483895941,0.04081597483895941,0,0,1,0.03158997616727085,-0.9615741543982518 Z\" fill=\"black\" />\n",
       "<path d=\"M0.0316928588481621,-0.9612150060458717 A0.12874973442080295,0.12874973442080295,0,0,1,0.0273945208637639,-0.9831453262950394 A0.02113108334634278,0.02113108334634278,0,0,1,0.014144697105765198,-0.9791012184318081 A0.04081597483897583,0.04081597483897583,0,0,1,-0.00034111656563537776,-0.9652858927672378 A0.04079932233659875,0.04079932233659875,0,0,0,0.03169285884816215,-0.9612150060458717 L0.03123133754228039,-0.9614737569278935 A0.04081597483896739,0.04081597483896739,0,0,1,0.00034111656563475673,-0.9652858927672376 A0.04079932233660708,0.04079932233660708,0,0,0,0.014256795628737294,-0.9788903391667795 A0.02112661910005469,0.02112661910005469,0,0,0,0.02725984805723439,-0.9828443513634839 A0.12858418400497396,0.12858418400497396,0,0,0,0.031231337542280385,-0.9614737569278935 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.031589976167270425,-0.9615741543982512 A0.12874973442079926,0.12874973442079926,0,0,1,-0.05325325468552894,-0.9184927359175021 A0.08447970506513823,0.08447970506513823,0,0,0,0.000341062989691672,-0.9292874974379779 A200.00166666388887,200.00166666388887,0,0,0,0.0001691443638947021,-0.9655788459423927 A0.04081597483896751,0.04081597483896751,0,0,1,-0.03158997616727043,-0.9615741543982512 L-0.03133121311268119,-0.9611126318310226 A0.040799322336598866,0.040799322336598866,0,0,0,-0.00017199606526720548,-0.9649880007525677 A200.00166666388887,200.00166666388887,0,0,0,-0.0003392376452211465,-0.9296802634286578 A0.0845511330177089,0.0845511330177089,0,0,1,-0.05184440107716035,-0.9190909434347035 A0.1285841840049703,0.1285841840049703,0,0,0,-0.031331213112681194,-0.9611126318310226 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.03169285884816153,-0.9612150060458716 A0.040799322336598644,0.040799322336598644,0,0,0,0.000341116565634101,-0.9652858927672371 A0.04081597483898129,0.04081597483898129,0,0,1,-0.014144697105768444,-0.9791012184318101 A0.021131083346356713,0.021131083346356713,0,0,1,-0.027394520863762886,-0.9831453262950456 A0.128749734420726,0.128749734420726,0,0,1,-0.03169285884816152,-0.9612150060458716 L-0.03123133754227972,-0.9614737569278934 A0.1285841840048972,0.1285841840048972,0,0,0,-0.027259848057233665,-0.9828443513634877 A0.02112661910006841,0.02112661910006841,0,0,0,-0.014256795628738227,-0.9788903391667789 A0.040799322336612535,0.040799322336612535,0,0,0,-0.00034111656563504816,-0.9652858927672376 A0.04081597483896729,0.04081597483896729,0,0,1,-0.03123133754227969,-0.9614737569278935 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.03133121311268107,-0.9611126318310219 A0.1285841840048977,0.1285841840048977,0,0,0,-0.02723188823715686,-0.9831287171929748 A0.01815025105714369,0.01815025105714369,0,0,1,-0.03974026283465827,-0.9822031075796406 A0.023114175633161194,0.023114175633161194,0,0,1,-0.05299486161081362,-0.9758819875726054 A0.04079932233661247,0.04079932233661247,0,0,0,-0.03133121311268108,-0.9611126318310219 L-0.03158997616727025,-0.9615741543982506 A0.040815974838981244,0.040815974838981244,0,0,1,-0.05257884721955948,-0.9757094888842429 A0.02310883426113481,0.02310883426113481,0,0,0,-0.039692653793170204,-0.9820133500259669 A0.01814695736626973,0.01814695736626973,0,0,0,-0.027425212483738456,-0.9828616103653307 A0.12874973442072635,0.12874973442072635,0,0,1,-0.03158997616727029,-0.9615741543982504 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.03123133754227999,-0.9614737569278932 A0.04081597483895648,0.04081597483895648,0,0,1,-0.0528167549850549,-0.9760172004731733 A0.05330978323775319,0.05330978323775319,0,0,1,-0.06554909128358134,-0.9576162550579558 A0.24599300355811235,0.24599300355811235,0,0,0,-0.052640663557408846,-0.9180262590311129 A0.1285841840050002,0.1285841840050002,0,0,0,-0.031231337542279983,-0.9614737569278932 L-0.031692858848161934,-0.9612150060458708 A0.1287497344208294,0.1287497344208294,0,0,1,-0.052454302082540025,-0.9195455218832883 A0.24659961630592825,0.24659961630592825,0,0,1,-0.06511272235264476,-0.9574870084113523 A0.05328137928664854,0.05328137928664854,0,0,0,-0.05275814046462886,-0.9755706540096346 A0.04079932233658791,0.04079932233658791,0,0,0,-0.03169285884816189,-0.961215006045871 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.10201796931060839,-0.9432684126627268 A0.06803588115720885,0.06803588115720885,0,0,1,-0.1484128055906884,-0.9233296179520722 A0.17400600580546763,0.17400600580546763,0,0,0,-0.10650661658133544,-0.8765662099256774 A0.1285841840049765,0.1285841840049765,0,0,0,-0.05184440107716143,-0.919090943434703 A0.0845511330177148,0.0845511330177148,0,0,1,-0.10201796931060836,-0.9432684126627268 L-0.10201797101967844,-0.9425577326606585 A0.08447970506514416,0.08447970506514416,0,0,0,-0.05325325468552922,-0.9184927359175021 A0.1287497344208055,0.1287497344208055,0,0,1,-0.10633776310170343,-0.8778204700002941 A0.17430931194939073,0.17430931194939073,0,0,1,-0.14730005107881933,-0.9227353969679527 A0.0679896242027609,0.0679896242027609,0,0,0,-0.10201797101967838,-0.9425577326606585 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.10237304603217295,-0.9429154409591395 A0.08447970506514403,0.08447970506514403,0,0,0,-0.05193173472903606,-0.9183295455718187 A0.24659961630596355,0.24659961630596355,0,0,1,-0.06516685090755203,-0.9577078435611169 A0.043824206686985445,0.043824206686985445,0,0,1,-0.08542530891770822,-0.9704091954384598 A0.06803588115722871,0.06803588115722871,0,0,1,-0.10237304603217295,-0.9429154409591395 L-0.1016623816411747,-0.9429154426681352 A0.06798962420278074,0.06798962420278074,0,0,0,-0.08531690358005832,-0.9699056926954222 A0.0438050096489926,0.0438050096489926,0,0,0,-0.065496971629245,-0.9573945630803881 A0.24599300355814735,0.24599300355814735,0,0,0,-0.05315427179197024,-0.9192505146902774 A0.08455113301771476,0.08455113301771476,0,0,1,-0.1016623816411747,-0.9429154426681352 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.10201797101967755,-0.9425577326606583 A0.0679896242027814,0.0679896242027814,0,0,0,-0.08518183105426987,-0.9703316672579281 A0.02665133970560658,0.02665133970560658,0,0,1,-0.10290727678109479,-0.9725023400734218 A0.02528339903552363,0.02528339903552363,0,0,1,-0.11967314844057017,-0.9684753220308108 A0.08447970506515348,0.08447970506515348,0,0,0,-0.1020179710196775,-0.9425577326606583 L-0.1020179693106073,-0.9432684126627269 A0.08455113301772418,0.08455113301772418,0,0,1,-0.11928450806664968,-0.9681927112084316 A0.02527700820193256,0.02527700820193256,0,0,0,-0.10289211877821959,-0.9722493582065211 A0.026644238718208698,0.026644238718208698,0,0,0,-0.08556367322048995,-0.9699860552204174 A0.06803588115722942,0.06803588115722942,0,0,1,-0.1020179693106073,-0.9432684126627269 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.1016623816411735,-0.9429154426681344 A0.08455113301772416,0.08455113301772416,0,0,1,-0.11945513963310639,-0.9685716305097266 A0.03607571085609383,0.03607571085609383,0,0,1,-0.13666139521653478,-0.9557101341110338 A0.11165451424462476,0.11165451424462476,0,0,1,-0.14839701348583426,-0.9226997209995966 A0.06798962420276097,0.06798962420276097,0,0,0,-0.10166238164117355,-0.9429154426681344 L-0.10237304603217184,-0.9429154409591396 A0.06803588115720892,0.06803588115720892,0,0,1,-0.14732601141967466,-0.9233662386588976 A0.11152998701710873,0.11152998701710873,0,0,0,-0.13636112197326145,-0.9554551909448578 A0.0360627010887367,0.0360627010887367,0,0,0,-0.11950558510966014,-0.9680937434064466 A0.0844797050651535,0.0844797050651535,0,0,0,-0.10237304603217176,-0.9429154409591396 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.16410870149726361,-0.9571821008727106 A0.02988517253707002,0.02988517253707002,0,0,1,-0.18723976784659813,-0.9584373850509292 A0.20424660328997987,0.20424660328997987,0,0,1,-0.18697996519055984,-0.9335779449400934 A0.06798962420275773,0.06798962420275773,0,0,0,-0.14730005107882024,-0.9227353969679526 A0.17430931194941163,0.17430931194941163,0,0,1,-0.16410870149726364,-0.9571821008727107 L-0.1642829872835699,-0.9568171853891239 A0.17400600580548842,0.17400600580548842,0,0,0,-0.14841280559068923,-0.9233296179520722 A0.06803588115720556,0.06803588115720556,0,0,1,-0.18650163169125447,-0.9338260146347612 A0.20383029031480465,0.20383029031480465,0,0,0,-0.18697621333628325,-0.9580511746503139 A0.029876244044393624,0.029876244044393624,0,0,0,-0.1642829872835699,-0.9568171853891239 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.16437709086972438,-0.9570874587072876 A0.1740060058054885,0.1740060058054885,0,0,0,-0.14783851227587416,-0.9223979308113343 A0.1115299870170975,0.1115299870170975,0,0,0,-0.1363266304584449,-0.9556494042094689 A0.053309783237736094,0.053309783237736094,0,0,1,-0.14841653532910287,-0.9701760945507987 A0.029885172537054437,0.029885172537054437,0,0,1,-0.16437709086972443,-0.9570874587072877 L-0.16401217438029414,-0.9569131823993491 A0.029876244044378268,0.029876244044378268,0,0,0,-0.14841998301023385,-0.9698052253713765 A0.053281379286631514,0.053281379286631514,0,0,0,-0.136697552766803,-0.9555168365948082 A0.11165451424461333,0.11165451424461333,0,0,1,-0.14788024680951742,-0.9236587501634881 A0.1743093119494118,0.1743093119494118,0,0,1,-0.16401217438029408,-0.956913182399349 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.1642829872835696,-0.9568171853891235 A0.02987624404437872,0.02987624404437872,0,0,0,-0.14825735706088267,-0.9700833578909721 A0.019148030380813894,0.019148030380813894,0,0,1,-0.1594870023568786,-0.9737240609897376 A0.013921980387799297,0.013921980387799297,0,0,1,-0.16908387795783894,-0.9730744591687766 A0.1740060058055527,0.1740060058055527,0,0,0,-0.1642829872835697,-0.9568171853891237 L-0.16410870149726317,-0.9571821008727103 A0.17430931194947627,0.17430931194947627,0,0,1,-0.1689120968936294,-0.9728964440603912 A0.013920042458367315,0.013920042458367315,0,0,0,-0.15950304795100972,-0.9735714944319329 A0.019144364642603887,0.019144364642603887,0,0,0,-0.14858025136265743,-0.9699009192262023 A0.02988517253705496,0.02988517253705496,0,0,1,-0.1641087014972632,-0.9571821008727104 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.1640121743802934,-0.9569131823993479 A0.1743093119494764,0.1743093119494764,0,0,1,-0.1689648502125289,-0.9731040093786674 A0.015131584263006386,0.015131584263006386,0,0,1,-0.17820659002821954,-0.9688732733428301 A0.02606715556694014,0.02606715556694014,0,0,1,-0.18734201908730744,-0.9582284656038196 A0.029876244044382022,0.029876244044382022,0,0,0,-0.16401217438029336,-0.9569131823993479 L-0.16437709086972413,-0.957087458707288 A0.029885172537058254,0.029885172537058254,0,0,1,-0.18687579185087927,-0.9582635984419079 A0.026060362428333816,0.026060362428333816,0,0,0,-0.17810803707034173,-0.9687330916873791 A0.015129294980065388,0.015129294980065388,0,0,0,-0.16903313563723987,-0.972866236471994 A0.17400600580555292,0.17400600580555292,0,0,0,-0.16437709086972413,-0.957087458707288 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.2074621929260106,-0.9544506555940916 A0.05691814191859999,0.05691814191859999,0,0,1,-0.22060673488533972,-0.9288161244374857 A0.050996552161466785,0.050996552161466785,0,0,0,-0.18651256472484248,-0.933556510480855 A0.20383029031480926,0.20383029031480926,0,0,0,-0.18700861265026233,-0.9584550326439282 A0.02606715556691379,0.02606715556691379,0,0,1,-0.2074621929260106,-0.9544506555940916 L-0.2072856302044794,-0.9541751059101022 A0.02606036242830781,0.02606036242830781,0,0,0,-0.18721131837515426,-0.9580336947321743 A0.20424660328998454,0.20424660328998454,0,0,1,-0.18696657226220087,-0.9338467211106224 A0.05102257169702728,0.05102257169702728,0,0,1,-0.2197681258396221,-0.9291005820748078 A0.056885763868606526,0.056885763868606526,0,0,0,-0.2072856302044794,-0.9541751059101022 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.20751258817999252,-0.9542252825183223 A0.026060362428306977,0.026060362428306977,0,0,0,-0.18687579185088316,-0.958263598441909 A0.029885172537101188,0.029885172537101188,0,0,1,-0.1974175502111489,-0.9665249280306831 A0.013695243158460536,0.013695243158460536,0,0,1,-0.20612998357747442,-0.9680408737435209 A0.05691814191866231,0.05691814191866231,0,0,1,-0.2075125881799925,-0.9542252825183223 L-0.20723704072125337,-0.9544018377611415 A0.05688576386866845,0.05688576386866845,0,0,0,-0.2060224137195349,-0.9678652054860993 A0.013693367834066272,0.013693367834066272,0,0,0,-0.1974739172896787,-0.966379684740006 A0.029876244044424658,0.029876244044424658,0,0,0,-0.18734201908730982,-0.9582284656038217 A0.02606715556691305,0.02606715556691305,0,0,1,-0.20723704072125337,-0.9544018377611415 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.20728563020448293,-0.9541751059101032 A0.05688576386880184,0.05688576386880184,0,0,0,-0.20602789338551503,-0.9680436714488474 A0.011038484704915806,0.011038484704915806,0,0,1,-0.21355869838165914,-0.9665147306194735 A0.01317713721822883,0.01317713721822883,0,0,1,-0.22089435764296741,-0.9619389240133891 A0.026060362428342157,0.026060362428342157,0,0,0,-0.20728563020448293,-0.9541751059101032 L-0.2074621929260142,-0.9544506555940925 A0.026067155566948445,0.026067155566948445,0,0,1,-0.22064527517247648,-0.9618641675089291 A0.013175401092015957,0.013175401092015957,0,0,0,-0.21351628108618065,-0.9664051224184742 A0.011037266368108586,0.011037266368108586,0,0,0,-0.20612624729201248,-0.967862685742597 A0.05691814191879617,0.05691814191879617,0,0,1,-0.2074621929260142,-0.9544506555940925 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.20723704072125052,-0.9544018377611392 A0.026067155566896347,0.026067155566896347,0,0,1,-0.22080002765370696,-0.9620270295659414 A0.026651339705590336,0.026651339705590336,0,0,1,-0.22723337069475585,-0.9510958129722777 A0.49138162993755635,0.49138162993755635,0,0,0,-0.2202742915432526,-0.9285204537964842 A0.056885763868611154,0.056885763868611154,0,0,0,-0.20723704072125052,-0.9544018377611392 L-0.2075125881799894,-0.9542252825183197 A0.056918141918604594,0.056918141918604594,0,0,1,-0.22010131684486367,-0.9293889694779428 A0.4938080919681498,0.4938080919681498,0,0,1,-0.22698742076166667,-0.9510346851480264 A0.026644238718192628,0.026644238718192628,0,0,0,-0.22074023046858135,-0.9617739290222408 A0.026060362428290428,0.026060362428290428,0,0,0,-0.2075125881799894,-0.9542252825183197 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24629301143379856,-0.9430913348460523 A0.029885172537054805,0.029885172537054805,0,0,1,-0.26826858115718705,-0.934312625954495 A0.12858418400492053,0.12858418400492053,0,0,0,-0.2515946488602515,-0.9104543498854705 A0.05688576386862612,0.05688576386862612,0,0,0,-0.2197681258396217,-0.9291005820748067 A0.051022571697036306,0.051022571697036306,0,0,1,-0.24629301143379853,-0.9430913348460523 L-0.24629301349682675,-0.9427359950682359 A0.05099655216147577,0.05099655216147577,0,0,0,-0.22060673488533905,-0.9288161244374846 A0.0569181419186198,0.0569181419186198,0,0,1,-0.25139934727408186,-0.9110421715461842 A0.1287497344207492,0.1287497344207492,0,0,1,-0.26779382366325954,-0.9340254368136102 A0.029876244044378632,0.029876244044378632,0,0,0,-0.24629301349682678,-0.9427359950682359 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24647036925882163,-0.9429148485016448 A0.050996552161476305,0.050996552161476305,0,0,0,-0.21985161997756406,-0.9286641947314029 A0.49380809196790987,0.49380809196790987,0,0,1,-0.22702302472622837,-0.9511562673018246 A0.025283399035464352,0.025283399035464352,0,0,1,-0.23837650583731704,-0.9573172351974745 A0.029885172537062545,0.029885172537062545,0,0,1,-0.24647036925882163,-0.9429148485016448 L-0.2461150368401349,-0.9429148505645885 A0.029876244044386362,0.029876244044386362,0,0,0,-0.23829878518117906,-0.9570588194621736 A0.025277008201873813,0.025277008201873813,0,0,0,-0.22719894066959867,-0.9509738345121717 A0.49138162993731893,0.49138162993731893,0,0,0,-0.22051730698760247,-0.9292482229284293 A0.05102257169703685,0.05102257169703685,0,0,1,-0.24611503684013494,-0.9429148505645885 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24629301349682667,-0.9427359950682371 A0.029876244044431052,0.029876244044431052,0,0,0,-0.238246055499698,-0.9572870282839004 A0.013695243158342914,0.013695243158342914,0,0,1,-0.24736184058935745,-0.957644088207301 A0.012074358036244084,0.012074358036244084,0,0,1,-0.2553367877707266,-0.9550552381990568 A0.05099655216148947,0.05099655216148947,0,0,0,-0.2462930134968266,-0.9427359950682371 L-0.24629301143379861,-0.9430913348460536 A0.051022571697050066,0.051022571697050066,0,0,1,-0.2551430060079183,-0.9549344020537079 A0.012072900323180761,0.012072900323180761,0,0,0,-0.2473437004062918,-0.9575192265890142 A0.013693367833949848,0.013693367833949848,0,0,0,-0.23843098823029096,-0.9570905236187844 A0.029885172537107665,0.029885172537107665,0,0,1,-0.24629301143379861,-0.9430913348460536 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24611503684013386,-0.9429148505645883 A0.051022571697049844,0.051022571697049844,0,0,1,-0.2552367504908195,-0.9551082979843438 A0.01581878775104555,0.01581878775104555,0,0,1,-0.2628955836974444,-0.9487185753305933 A0.03892655606632586,0.03892655606632586,0,0,1,-0.2682764633970337,-0.9340359991023066 A0.029876244044386654,0.029876244044386654,0,0,0,-0.2461150368401338,-0.9429148505645883 L-0.246470369258822,-0.9429148485016464 A0.029885172537062958,0.029885172537062958,0,0,1,-0.2677903737464012,-0.9343035339963126 A0.03891140932098279,0.03891140932098279,0,0,0,-0.2627553941341425,-0.948607672992996 A0.015816285827209654,0.015816285827209654,0,0,0,-0.25524451559240874,-0.9548800560167086 A0.050996552161489246,0.050996552161489246,0,0,0,-0.24647036925882204,-0.9429148485016464 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.29101580968645724,-0.9169804157488388 A1.1963354629846532,1.1963354629846532,0,0,1,-0.27855554255188997,-0.8678932648062341 A0.10196710468575632,0.10196710468575632,0,0,0,-0.2511930893253228,-0.9108120045088222 A0.12874973442073107,0.12874973442073107,0,0,1,-0.2680272697389313,-0.9344448576662873 A0.03892655606628747,0.03892655606628747,0,0,1,-0.29101580968645635,-0.9169804157488356 L-0.2905542844149597,-0.9167216639107985 A0.03891140932094474,0.03891140932094474,0,0,0,-0.2680386247385408,-0.9338901016470706 A0.12858418400490237,0.12858418400490237,0,0,0,-0.2517998014366425,-0.9106872263135175 A0.10207118284830878,0.10207118284830878,0,0,1,-0.2780737524170407,-0.8695016646336635 A1.182192591627303,1.182192591627303,0,0,0,-0.29055428441495823,-0.9167216639107933 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.29091617512280094,-0.9166198498678069 A0.03891140932094227,0.03891140932094227,0,0,0,-0.2677903737464017,-0.9343035339963119 A0.029885172537054333,0.029885172537054333,0,0,1,-0.28409672058412816,-0.9393596974908522 A0.01914803038086323,0.01914803038086323,0,0,1,-0.2970127170835856,-0.9379249522083551 A1.1963354629853338,1.1963354629853338,0,0,1,-0.290916175122802,-0.9166198498678106 L-0.2906574130244042,-0.9170813684694112 A1.1821925916279676,1.1821925916279676,0,0,0,-0.29677693902616387,-0.9377033530159307 A0.019144364642652793,0.019144364642652793,0,0,0,-0.2841114314357178,-0.9391460727707792 A0.029876244044378126,0.029876244044378126,0,0,0,-0.26827646339703415,-0.9340359991023075 A0.03892655606628502,0.03892655606628502,0,0,1,-0.290657413024405,-0.9170813684694141 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.29055428441496045,-0.9167216639108005 A1.1821925916279674,1.1821925916279674,0,0,0,-0.29685913571166767,-0.9379712660959852 A0.01884460753496858,0.01884460753496858,0,0,1,-0.30830517879613356,-0.9321111383153163 A0.02817577009443192,0.02817577009443192,0,0,1,-0.3188970257536571,-0.9194360288389156 A0.038911409320953626,0.038911409320953626,0,0,0,-0.29055428441495995,-0.9167216639107987 L-0.2910158096864565,-0.9169804157488363 A0.03892655606629648,0.03892655606629648,0,0,1,-0.318367275381656,-0.919469425967511 A0.028167833656517413,0.028167833656517413,0,0,0,-0.3081782328188051,-0.9319443020518201 A0.018841057041300947,0.018841057041300947,0,0,0,-0.29693317031986166,-0.9376562801779045 A1.1963354629853338,1.1963354629853338,0,0,1,-0.29101580968645613,-0.9169804157488348 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.29065741302440457,-0.9170813684694129 A0.03892655606629657,0.03892655606629657,0,0,1,-0.318778360503793,-0.9196716500137551 A0.10207118284832861,0.10207118284832861,0,0,1,-0.32083495588270183,-0.8922177138068746 A0.11152998701710458,0.11152998701710458,0,0,0,-0.27773206024700103,-0.8680877851584655 A1.1821925916270415,1.1821925916270415,0,0,0,-0.2906574130244055,-0.9170813684694161 L-0.2909161751228013,-0.9166198498678088 A1.1963354629843854,1.1963354629843854,0,0,1,-0.27888413017540814,-0.8693091933487354 A0.11165451424462046,0.11165451424462046,0,0,1,-0.32028110539111904,-0.8924006514498318 A0.10196710468577609,0.10196710468577609,0,0,0,-0.31848455083215244,-0.9192295529620023 A0.03891140932095376,0.03891140932095376,0,0,0,-0.290916175122801,-0.9166198498678075 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.34033829783366204,-0.9155321009253059 A0.04382420668697501,0.04382420668697501,0,0,1,-0.35410308028449683,-0.8921396003648788 A0.053281379286629085,0.053281379286629085,0,0,0,-0.32033934222698923,-0.8921141452813934 A0.10196710468572497,0.10196710468572497,0,0,0,-0.31851565715875596,-0.9196888011466119 A0.028175770094456206,0.028175770094456206,0,0,1,-0.34033829783366204,-0.9155321009253059 L-0.3401617355732378,-0.9152565502387744 A0.028167833656541436,0.028167833656541436,0,0,0,-0.3187516313241311,-0.9192133243182353 A0.10207118284827711,0.10207118284827711,0,0,1,-0.3207747034399979,-0.892502326974198 A0.05330978323773356,0.05330978323773356,0,0,1,-0.3533321426658548,-0.8923038632368635 A0.04380500964898231,0.04380500964898231,0,0,0,-0.3401617355732378,-0.9152565502387744 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.34038858766257624,-0.9153068479767931 A0.028167833656530014,0.028167833656530014,0,0,0,-0.31836727538166004,-0.9194694259675138 A0.03892655606625325,0.03892655606625325,0,0,1,-0.3302515795382506,-0.9283777256027167 A0.01494146995678081,0.01494146995678081,0,0,1,-0.33953099082347715,-0.9293610979851475 A0.043824206686954414,0.043824206686954414,0,0,1,-0.34038858766257624,-0.9153068479767931 L-0.34011304120632574,-0.9154834036807251 A0.04380500964896167,0.04380500964896167,0,0,0,-0.3394066096822822,-0.929189325774875 A0.014939237833649371,0.014939237833649371,0,0,0,-0.3303037856299729,-0.9282175479646793 A0.038911409320910674,0.038911409320910674,0,0,0,-0.3188970257536613,-0.9194360288389184 A0.028175770094444733,0.028175770094444733,0,0,1,-0.34011304120632574,-0.9154834036807251 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.34016173557323776,-0.9152565502387762 A0.04380500964906202,0.04380500964906202,0,0,0,-0.3394264123494047,-0.9293721403916817 A0.011141905050783102,0.011141905050783102,0,0,1,-0.3468618035657157,-0.9272414621268575 A0.012377760341984144,0.012377760341984144,0,0,1,-0.3535702155171884,-0.922351943906723 A0.0281678336565425,0.0281678336565425,0,0,0,-0.34016173557323776,-0.9152565502387762 L-0.3403382978336626,-0.9155321009253069 A0.028175770094457275,0.028175770094457275,0,0,1,-0.35333260807710626,-0.9222969234848856 A0.012376228454852799,0.012376228454852799,0,0,0,-0.34681165180040374,-0.927137298745799 A0.011140663778946548,0.011140663778946548,0,0,0,-0.33951298635903904,-0.9291785441808499 A0.04382420668705517,0.04382420668705517,0,0,1,-0.3403382978336626,-0.9155321009253069 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.34011304120632296,-0.915483403680724 A0.028175770094422854,0.028175770094422854,0,0,1,-0.35348729302476667,-0.922440083327124 A0.02207818794827657,0.02207818794827657,0,0,1,-0.3589679587468181,-0.9122268331523177 A0.24659961630582752,0.24659961630582752,0,0,1,-0.35384074868943505,-0.8918439303703168 A0.04380500964899301,0.04380500964899301,0,0,0,-0.34011304120632296,-0.915483403680724 L-0.3403885876625732,-0.9153068479767928 A0.04382420668698587,0.04382420668698587,0,0,1,-0.35359750672311724,-0.8925937255679023 A0.2459930035580122,0.2459930035580122,0,0,0,-0.3587480968050536,-0.9121753828286395 A0.022073314601004382,0.022073314601004382,0,0,0,-0.35341614208869304,-0.922206789421425 A0.028167833656508368,0.028167833656508368,0,0,0,-0.3403885876625732,-0.9153068479767928 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3749583415203539,-0.9053699155685108 A0.022078187948342598,0.022078187948342598,0,0,1,-0.39143751435024543,-0.8988777221216768 A0.24599300355816298,0.24599300355816298,0,0,0,-0.3808826580750916,-0.8808079265572827 A0.043805009648977024,0.043805009648977024,0,0,0,-0.3533321426658528,-0.8923038632368618 A0.05330978323777923,0.05330978323777923,0,0,1,-0.3749583415203539,-0.9053699155685108 L-0.3749583439184196,-0.9050873081151218 A0.053281379286674445,0.053281379286674445,0,0,0,-0.3541030802844948,-0.892139600364878 A0.04382420668696971,0.04382420668696971,0,0,1,-0.38067584410077543,-0.8812133304676294 A0.24659961630597924,0.24659961630597924,0,0,1,-0.3911052216399018,-0.8986714719129294 A0.02207331460106996,0.02207331460106996,0,0,0,-0.37495834391841965,-0.9050873081151218 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.37509926940807775,-0.9052295151037373 A0.05328137928663575,0.05328137928663575,0,0,0,-0.3534519798296261,-0.891926197259708 A0.24599300355813591,0.24599300355813591,0,0,0,-0.35878132358097564,-0.9122833304067426 A0.024252174559100937,0.024252174559100937,0,0,1,-0.3688440018663841,-0.9172465623873393 A0.022078187948368518,0.022078187948368518,0,0,1,-0.37509926940807775,-0.9052295151037373 L-0.374816666750742,-0.9052295175017225 A0.022073314601095545,0.022073314601095545,0,0,0,-0.36876456663570834,-0.9170324475484518 A0.024246294354472172,0.024246294354472172,0,0,0,-0.358935813747232,-0.9121186520249718 A0.24659961630595192,0.24659961630595192,0,0,1,-0.35397972951328927,-0.8925117363807893 A0.05330978323774035,0.05330978323774035,0,0,1,-0.37481666675074204,-0.9052295175017225 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3749583439184225,-0.9050873081151254 A0.02207331460109531,0.02207331460109531,0,0,0,-0.3687321651862632,-0.9172280692778525 A0.011556420029386635,0.011556420029386635,0,0,1,-0.37627227561521326,-0.9169910762014587 A0.009497102675630604,0.009497102675630604,0,0,1,-0.3823964976117232,-0.9144734336499056 A0.053281379286623055,0.053281379286623055,0,0,0,-0.37495834391842237,-0.9050873081151254 L-0.3749583415203559,-0.9053699155685142 A0.05330978323772763,0.05330978323772763,0,0,1,-0.38224025647950227,-0.9143914262070767 A0.009496200819203063,0.009496200819203063,0,0,0,-0.37624988632784845,-0.9168916882327606 A0.011555084686392932,0.011555084686392932,0,0,0,-0.36887787432823604,-0.9170522283549828 A0.02207818794836829,0.02207818794836829,0,0,1,-0.37495834152035584,-0.9053699155685142 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3748166667507406,-0.9052295175017231 A0.05330978323790018,0.05330978323790018,0,0,1,-0.3823224870627253,-0.9145200816119933 A0.011556420029309563,0.011556420029309563,0,0,1,-0.387785382921671,-0.9093382141599622 A0.02425217455922235,0.02425217455922235,0,0,1,-0.39144522367280216,-0.898683038422901 A0.02207331460109551,0.02207331460109551,0,0,0,-0.37481666675074066,-0.9052295175017231 L-0.3750992694080754,-0.905229515103737 A0.022078187948368463,0.022078187948368463,0,0,1,-0.39110046563359885,-0.8988676722180351 A0.024246294354592652,0.024246294354592652,0,0,0,-0.3876778458141102,-0.9092619208446399 A0.011555084686316665,0.011555084686316665,0,0,0,-0.38231539400717895,-0.9143437663457866 A0.05328137928679494,0.05328137928679494,0,0,0,-0.37509926940807536,-0.905229515103737 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4068256528071436,-0.8879634734942109 A0.11165451424455938,0.11165451424455938,0,0,1,-0.4045683083262162,-0.8572037158472893 A0.05328137928663152,0.05328137928663152,0,0,0,-0.3805511994932141,-0.8810231679433682 A0.24659961630576263,0.24659961630576263,0,0,1,-0.391266519251695,-0.89896914790428 A0.024252174559166825,0.024252174559166825,0,0,1,-0.4068256528071436,-0.8879634734942108 L-0.40655010095751953,-0.8877869166272636 A0.024246294354537505,0.024246294354537505,0,0,0,-0.3912790069512485,-0.8985782467576144 A0.24599300355794773,0.24599300355794773,0,0,0,-0.38100569428230174,-0.8809995665400692 A0.05330978323773606,0.05330978323773606,0,0,1,-0.4040139574765429,-0.8580482898107838 A0.11152998701704381,0.11152998701704381,0,0,0,-0.4065501009575195,-0.8877869166272635 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4067772873718255,-0.8877374206352939 A0.024246294354536138,0.024246294354536138,0,0,0,-0.3911004656335999,-0.8988676722180369 A0.022078187948368015,0.022078187948368015,0,0,1,-0.4022510538122117,-0.9021799629760585 A0.01237776034209262,0.01237776034209262,0,0,1,-0.4104467536909806,-0.9009378230961245 A0.11165451424446617,0.11165451424446617,0,0,1,-0.4067772873718255,-0.8877374206352939 L-0.4066007262745983,-0.8880129659284218 A0.11152998701695088,0.11152998701695088,0,0,0,-0.4102949660890458,-0.9008072265987085 A0.012376228454960126,0.012376228454960126,0,0,0,-0.4022558735266573,-0.9020392285709913 A0.0220733146010951,0.0220733146010951,0,0,0,-0.3914452236728022,-0.8986830384229019 A0.02425217455916528,0.02425217455916528,0,0,1,-0.4066007262745983,-0.8880129659284218 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.40655010095751876,-0.8877869166272643 A0.11152998701695217,0.11152998701695217,0,0,0,-0.4103530853776739,-0.9009706894426154 A0.01114190505078475,0.01114190505078475,0,0,1,-0.417094516081306,-0.8971854265312529 A0.014941469956767203,0.014941469956767203,0,0,1,-0.4230096502240932,-0.8899400073401728 A0.02424629435453643,0.02424629435453643,0,0,0,-0.40655010095751876,-0.8877869166272643 L-0.4068256528071429,-0.8879634734942128 A0.02425217455916577,0.02425217455916577,0,0,1,-0.42271827508537935,-0.8899555463009378 A0.014939237833635856,0.014939237833635856,0,0,0,-0.41701730693603234,-0.897090395174787 A0.011140663778948266,0.011140663778948266,0,0,0,-0.41039029938755456,-0.9007739423347418 A0.11165451424446753,0.11165451424446753,0,0,1,-0.4068256528071429,-0.8879634734942128 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4066007262745975,-0.8880129659284237 A0.02425217455916631,0.02425217455916631,0,0,1,-0.4229433060154898,-0.8900688437257299 A0.03892655606628166,0.03892655606628166,0,0,1,-0.4249934133841534,-0.8754276665361281 A0.10196710468573064,0.10196710468573064,0,0,0,-0.40406046721092215,-0.8571726229769806 A0.111529987017054,0.111529987017054,0,0,0,-0.4066007262745975,-0.8880129659284237 L-0.4067772873718239,-0.8877374206352912 A0.11165451424456967,0.11165451424456967,0,0,1,-0.4045147482415635,-0.8580750117266942 A0.10207118284828287,0.10207118284828287,0,0,1,-0.4246929849360992,-0.8754882085382839 A0.038911409320938894,0.038911409320938894,0,0,0,-0.4227841574545934,-0.8898242632901364 A0.024246294354537103,0.024246294354537103,0,0,0,-0.4067772873718239,-0.8877374206352912 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.44282365377237876,-0.8541581252317038 A0.05691814191862053,0.05691814191862053,0,0,1,-0.46669637419132404,-0.8218021129912555 A0.10196710468573031,0.10196710468573031,0,0,0,-0.4172122391464943,-0.8106461050172159 A0.11152998701708958,0.11152998701708958,0,0,0,-0.404013957476543,-0.8580482898107831 A0.05330978323772722,0.05330978323772722,0,0,1,-0.44282365377237876,-0.8541581252317038 L-0.4425648934691326,-0.8536965981648598 A0.05328137928662285,0.05328137928662285,0,0,0,-0.40456830832621604,-0.8572037158472897 A0.11165451424460535,0.11165451424460535,0,0,1,-0.41772125768385254,-0.8114711024827785 A0.10207118284828251,0.10207118284828251,0,0,1,-0.4656254142365947,-0.821865355137594 A0.05688576386862696,0.05688576386862696,0,0,0,-0.4425648934691326,-0.8536965981648598 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.44292596283227353,-0.8537995247368001 A0.0532813792866226,0.0532813792866226,0,0,0,-0.40378317872232966,-0.857599085171525 A0.10207118284825514,0.10207118284825514,0,0,1,-0.42479471260668245,-0.8756025382563387 A0.028175770094452456,0.028175770094452456,0,0,1,-0.44119370178089534,-0.8771462116556689 A0.05691814191866265,0.05691814191866265,0,0,1,-0.44292596283227353,-0.8537995247368001 L-0.4424644460257879,-0.8540582783701568 A0.056885763868668775,0.056885763868668775,0,0,0,-0.44097148372946293,-0.8768590395468969 A0.0281678336565378,0.0281678336565378,0,0,0,-0.42489250000966544,-0.875312087687279 A0.10196710468570304,0.10196710468570304,0,0,0,-0.4047917768705714,-0.8576568407852087 A0.05330978323772709,0.05330978323772709,0,0,1,-0.4424644460257879,-0.8540582783701568 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.44256489346913186,-0.85369659816486 A0.05688576386862278,0.05688576386862278,0,0,0,-0.4410153082169745,-0.8771709360179372 A0.01884460753490764,0.01884460753490764,0,0,1,-0.4532420389231574,-0.8731538440880151 A0.019148030380826866,0.019148030380826866,0,0,1,-0.4634417437134691,-0.8650802619845658 A0.05328137928666605,0.05328137928666605,0,0,0,-0.44256489346913186,-0.85369659816486 L-0.4428236537723783,-0.854158125231705 A0.05330978323777093,0.05330978323777093,0,0,1,-0.463077756602174,-0.865009116980592 A0.019144364642616783,0.019144364642616783,0,0,0,-0.4531536856748952,-0.8729892424176259 A0.01884105704124065,0.01884105704124065,0,0,0,-0.44115290506208393,-0.8768349166340953 A0.05691814191861635,0.05691814191861635,0,0,1,-0.4428236537723783,-0.854158125231705 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4424644460257888,-0.8540582783701572 A0.05330978323777067,0.05330978323777067,0,0,1,-0.4633204829454919,-0.8652186154262337 A0.029885172537086127,0.029885172537086127,0,0,1,-0.47118460975572063,-0.8501232087714515 A0.12874973442080992,0.12874973442080992,0,0,1,-0.46640476546981674,-0.8213515377530317 A0.056885763868622354,0.056885763868622354,0,0,0,-0.4424644460257888,-0.8540582783701572 L-0.4429259628322742,-0.8537995247368015 A0.05691814191861587,0.05691814191861587,0,0,1,-0.4659240155861375,-0.8223106238590181 A0.1285841840049808,0.1285841840049808,0,0,0,-0.47087353950156413,-0.8500466429840703 A0.029876244044409656,0.029876244044409656,0,0,0,-0.4632001103906283,-0.8648678073835884 A0.0532813792866659,0.0532813792866659,0,0,0,-0.4429259628322742,-0.8537995247368015 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.49258602308800525,-0.8410735561285758 A0.026651339705598243,0.026651339705598243,0,0,1,-0.5121000074984934,-0.8332090719598171 A0.49380809196813835,0.49380809196813835,0,0,1,-0.5013186500262988,-0.81235432372502 A0.05688576386861425,0.05688576386861425,0,0,0,-0.4656254142365954,-0.821865355137594 A0.1020711828482782,0.1020711828482782,0,0,1,-0.4925860230880053,-0.8410735561285759 L-0.49258602676761304,-0.8407182179673914 A0.10196710468572606,0.10196710468572606,0,0,0,-0.466696374191325,-0.8218021129912557 A0.05691814191860773,0.05691814191860773,0,0,1,-0.501034687736551,-0.8127795025069751 A0.4913816299375448,0.4913816299375448,0,0,0,-0.5117239090520628,-0.8329827214330865 A0.026644238718200444,0.026644238718200444,0,0,0,-0.492586026767613,-0.8407182179673914 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4927630731137504,-0.8408969416199622 A0.10196710468572581,0.10196710468572581,0,0,0,-0.4658652158605903,-0.8213814303378308 A0.12858418400497326,0.12858418400497326,0,0,0,-0.4709189293495837,-0.8502004342320583 A0.038926556066285464,0.038926556066285464,0,0,1,-0.4850213946083129,-0.8567934014211414 A0.026651339705633353,0.026651339705633353,0,0,1,-0.49276307311375034,-0.8408969416199622 L-0.49240773907853375,-0.8408969452994818 A0.02664423871823519,0.02664423871823519,0,0,0,-0.48489869536879204,-0.8565091425685463 A0.03891140932094263,0.03891140932094263,0,0,0,-0.47114077392549875,-0.8499693264730867 A0.12874973442080226,0.12874973442080226,0,0,1,-0.4664554730637882,-0.8222773284984304 A0.10207118284827803,0.10207118284827803,0,0,1,-0.4924077390785337,-0.8408969452994818 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4925860267676116,-0.8407182179673905 A0.0266442387182336,0.0266442387182336,0,0,0,-0.4848686021820657,-0.856776357895974 A0.015818787751059313,0.015818787751059313,0,0,1,-0.49482018728495636,-0.8558283650556237 A0.012074358036246131,0.012074358036246131,0,0,1,-0.5023076402407678,-0.8520607164039081 A0.1019671046856676,0.1019671046856676,0,0,0,-0.49258602676761165,-0.8407182179673905 L-0.4925860230880058,-0.8410735561285769 A0.10207118284821974,0.10207118284821974,0,0,1,-0.5021068763051697,-0.8519743991706424 A0.012072900323182732,0.012072900323182732,0,0,0,-0.494781752863898,-0.855702238846002 A0.015816285827223126,0.015816285827223126,0,0,0,-0.4850534237231228,-0.856527980095021 A0.026651339705631775,0.026651339705631775,0,0,1,-0.4925860230880058,-0.8410735561285769 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4924077390785328,-0.8408969452994818 A0.10207118284821987,0.10207118284821987,0,0,1,-0.5022207534280132,-0.852125434267525 A0.013695243158461459,0.013695243158461459,0,0,1,-0.5083702946673248,-0.8454058718214634 A0.025283399035496597,0.025283399035496597,0,0,1,-0.5121055371825267,-0.8329906661412748 A0.02664423871822654,0.02664423871822654,0,0,0,-0.49240773907853275,-0.8408969452994818 L-0.492763073113748,-0.8408969416199604 A0.026651339705624583,0.026651339705624583,0,0,1,-0.5117214734019576,-0.8332031870349305 A0.025277008201905846,0.025277008201905846,0,0,0,-0.5082377953991385,-0.8453239153057579 A0.01369336783406723,0.01369336783406723,0,0,0,-0.5021951331195932,-0.8519084059434427 A0.10196710468566784,0.10196710468566784,0,0,0,-0.492763073113748,-0.8408969416199604 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5283027479533833,-0.8215253678056478 A0.06803588115717976,0.06803588115717976,0,0,1,-0.5284979748277167,-0.7919284912215871 A0.05099655216147629,0.05099655216147629,0,0,0,-0.5009204293448953,-0.8125506863180393 A0.49138162993814405,0.49138162993814405,0,0,0,-0.5119096266985776,-0.8333145139426044 A0.02528339903551797,0.02528339903551797,0,0,1,-0.5283027479533833,-0.8215253678056478 L-0.5280271956426246,-0.8213488099361846 A0.025277008201927017,0.025277008201927017,0,0,0,-0.5119176208456422,-0.8328756298537168 A0.4938080919687437,0.4938080919687437,0,0,1,-0.5014306278050422,-0.812584008973059 A0.05102257169703701,0.05102257169703701,0,0,1,-0.5278685241279538,-0.7926175220797679 A0.06798962420273212,0.06798962420273212,0,0,0,-0.5280271956426246,-0.8213488099361846 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5282543706813354,-0.821299474491662 A0.025277008201932315,0.025277008201932315,0,0,0,-0.5117214734019527,-0.8332031870349328 A0.02665133970567396,0.02665133970567396,0,0,1,-0.5240609687325861,-0.8363498091266433 A0.013177137218227226,0.013177137218227226,0,0,1,-0.5324782998453488,-0.8344442565961002 A0.0680358811570626,0.0680358811570626,0,0,1,-0.5282543706813354,-0.821299474491662 L-0.5280778105866194,-0.8215750193237078 A0.06798962420261527,0.06798962420261527,0,0,0,-0.532313935677217,-0.8343241589638598 A0.013175401092014285,0.013175401092014285,0,0,0,-0.5240564966887111,-0.8361997257178757 A0.026644238718275565,0.026644238718275565,0,0,0,-0.5121055371825206,-0.8329906661412779 A0.025283399035523253,0.025283399035523253,0,0,1,-0.5280778105866194,-0.8215750193237077 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5280271956426235,-0.821348809936183 A0.067989624202781,0.067989624202781,0,0,0,-0.5323860431690185,-0.8344851742688613 A0.01103848470491463,0.01103848470491463,0,0,1,-0.5387690374611394,-0.8302075619720463 A0.013695243158410739,0.013695243158410739,0,0,1,-0.543903870535562,-0.8229861855517385 A0.025277008201927607,0.025277008201927607,0,0,0,-0.5280271956426235,-0.8213488099361831 L-0.5283027479533828,-0.8215253678056487 A0.02528339903551868,0.02528339903551868,0,0,1,-0.5436356146297122,-0.8230153810607832 A0.013693367834016939,0.013693367834016939,0,0,0,-0.5386871432946293,-0.8301213237524242 A0.011037266368107371,0.011037266368107371,0,0,0,-0.53240787660116,-0.8342827853576503 A0.06803588115722904,0.06803588115722904,0,0,1,-0.5283027479533828,-0.8215253678056487 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5280778105866192,-0.821575019323709 A0.02528339903552295,0.02528339903552295,0,0,1,-0.543849270069989,-0.823108509727413 A0.029885172537078043,0.029885172537078043,0,0,1,-0.5454079996282373,-0.8098628025049102 A0.20383029031478295,0.20383029031478295,0,0,0,-0.5280402385294958,-0.7918248896867152 A0.0679896242027152,0.0679896242027152,0,0,0,-0.5280778105866192,-0.821575019323709 L-0.5282543706813349,-0.8212994744916626 A0.06803588115716284,0.06803588115716284,0,0,1,-0.5283222411256364,-0.7927145607385955 A0.204246603289958,0.204246603289958,0,0,1,-0.5451427367473574,-0.8099128824181199 A0.0298762440444017,0.0298762440444017,0,0,0,-0.5436898557542299,-0.8228907799210636 A0.025277008201931912,0.025277008201931912,0,0,0,-0.5282543706813349,-0.8212994744916626 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5606845620258962,-0.79298653576113 A0.03607571085609335,0.03607571085609335,0,0,1,-0.5795093526592334,-0.7722562844531226 A0.11152998701710912,0.11152998701710912,0,0,0,-0.5480471021177573,-0.7568781982434317 A0.06798962420274804,0.06798962420274804,0,0,0,-0.5278685241279554,-0.7926175220797669 A0.05102257169701523,0.05102257169701523,0,0,1,-0.5606845620258962,-0.79298653576113 L-0.5605102804758776,-0.792621615035329 A0.05099655216145494,0.05099655216145494,0,0,0,-0.5284979748277183,-0.7919284912215877 A0.06803588115719582,0.06803588115719582,0,0,1,-0.5482122235434118,-0.7575875674174332 A0.11165451424462507,0.11165451424462507,0,0,1,-0.5788293663775366,-0.7722007887717606 A0.036062701088736174,0.036062701088736174,0,0,0,-0.5605102804758776,-0.792621615035329 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5607802547121657,-0.7927182709836529 A0.050996552161455905,0.050996552161455905,0,0,0,-0.5277236682630047,-0.7921728170781296 A0.20424660328971944,0.20424660328971944,0,0,1,-0.5452311815960508,-0.8100147391959834 A0.02606715556693068,0.02606715556693068,0,0,1,-0.559165650175186,-0.8111371263175091 A0.0360757108560674,0.0360757108560674,0,0,1,-0.5607802547121657,-0.7927182709836529 L-0.560415343464733,-0.7928925515278276 A0.036062701088710555,0.036062701088710555,0,0,0,-0.5589752989973125,-0.8109094038727521 A0.02606036242832443,0.02606036242832443,0,0,0,-0.5453204462543734,-0.8097599752231294 A0.20383029031454572,0.20383029031454572,0,0,0,-0.5286351375727903,-0.7923733958650957 A0.05102257169701631,0.05102257169701631,0,0,1,-0.560415343464733,-0.7928925515278276 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5605102804758773,-0.7926216150353284 A0.03606270108871136,0.03606270108871136,0,0,0,-0.5590206774336113,-0.8111629376734361 A0.015131584263005959,0.015131584263005959,0,0,1,-0.5685413671018578,-0.8075657635202826 A0.013921980387783443,0.013921980387783443,0,0,1,-0.5758238224295994,-0.8012742071322949 A0.050996552161475306,0.050996552161475306,0,0,0,-0.5605102804758773,-0.7926216150353284 L-0.5606845620258976,-0.7929865357611297 A0.05102257169703594,0.05102257169703594,0,0,1,-0.5755613859955868,-0.8012326645128607 A0.013920042458351566,0.013920042458351566,0,0,0,-0.5684677574069207,-0.8074433640788741 A0.015129294980064977,0.015129294980064977,0,0,0,-0.5591227196367092,-0.8108842391744421 A0.036075710856068414,0.036075710856068414,0,0,1,-0.5606845620258976,-0.7929865357611297 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5604153434647292,-0.7928925515278263 A0.051022571697036105,0.051022571697036105,0,0,1,-0.5757406774332704,-0.8013764246799583 A0.019148030380807885,0.019148030380807885,0,0,1,-0.581043553413611,-0.7908619306788215 A0.05330978323771031,0.05330978323771031,0,0,1,-0.5793661630453781,-0.7719472994536256 A0.03606270108873701,0.03606270108873701,0,0,0,-0.5604153434647292,-0.7928925515278262 L-0.560780254712163,-0.7927182709836527 A0.03607571085609424,0.03607571085609424,0,0,1,-0.5789780945430772,-0.7725084137309478 A0.05328137928660595,0.05328137928660595,0,0,0,-0.580836213752296,-0.7908084349650476 A0.019144364642597986,0.019144364642597986,0,0,0,-0.5756454431338174,-0.8011283679724903 A0.05099655216147574,0.05099655216147574,0,0,0,-0.560780254712163,-0.7927182709836527 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5949581457611172,-0.7388794976077886 A0.49138162993748025,0.49138162993748025,0,0,0,-0.5445960166747014,-0.6945056704006474 A0.17400600580547404,0.17400600580547404,0,0,0,-0.5478643721399332,-0.7574833189691814 A0.1116545142446022,0.1116545142446022,0,0,1,-0.5793161150894436,-0.772534127024227 A0.053309783237745184,0.053309783237745184,0,0,1,-0.5949581457611168,-0.7388794976077883 L-0.5942474752737787,-0.7388795054132848 A0.05328137928664043,0.05328137928664043,0,0,0,-0.5790241954308093,-0.771917469426954 A0.11152998701708645,0.11152998701708645,0,0,0,-0.5483961350050688,-0.7569856392764115 A0.1743093119493972,0.1743093119493972,0,0,1,-0.5454407520923713,-0.6965283932890411 A0.4938080919680729,0.4938080919680729,0,0,1,-0.5942474752737787,-0.7388795054132848 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.594604308412041,-0.7385223080628307 A0.05328137928664008,0.05328137928664008,0,0,0,-0.5789780945430784,-0.7725084137309479 A0.036075710856074875,0.036075710856074875,0,0,1,-0.6002800308351508,-0.7693295918033831 A0.025283399035509704,0.025283399035509704,0,0,1,-0.6150199159937932,-0.7604045291718584 A0.4913816299373701,0.4913816299373701,0,0,0,-0.5946043084120407,-0.7385223080628305 L-0.5946043006064685,-0.7392329819682337 A0.49380809196796144,0.49380809196796144,0,0,1,-0.6146034673908938,-0.760265771429692 A0.025277008201918756,0.025277008201918756,0,0,0,-0.6001804918877413,-0.7690706209597618 A0.03606270108871797,0.03606270108871797,0,0,0,-0.5793661630453797,-0.7719472994536264 A0.05330978323774476,0.05330978323774476,0,0,1,-0.5946043006064687,-0.7392329819682341 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5942474752737803,-0.7388795054132856 A0.49380809196796016,0.49380809196796016,0,0,1,-0.6148570440724188,-0.7605488745837641 A0.026651339705593795,0.026651339705593795,0,0,1,-0.6257708441870566,-0.746440339249197 A0.04382420668697543,0.04382420668697543,0,0,1,-0.631231452532571,-0.7230829214825867 A0.053281379286649264,0.053281379286649264,0,0,0,-0.5942474752737805,-0.7388795054132858 L-0.5949581457611179,-0.7388794976077886 A0.05330978323775399,0.05330978323775399,0,0,1,-0.6305593598658811,-0.7234947692097043 A0.04380500964898267,0.04380500964898267,0,0,0,-0.6255062495981754,-0.7463046491433736 A0.026644238718196014,0.026644238718196014,0,0,0,-0.6147690048980587,-0.7601188353923644 A0.4913816299373687,0.4913816299373687,0,0,0,-0.5949581457611177,-0.7388794976077884 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946043006064695,-0.7392329819682353 A0.05330978323775417,0.05330978323775417,0,0,1,-0.6312392016488336,-0.7234748916068215 A0.24659961630592742,0.24659961630592742,0,0,1,-0.612799286020161,-0.686490447594506 A0.12858418400498278,0.12858418400498278,0,0,0,-0.5439281065466565,-0.6953849013020053 A0.4938080919681233,0.4938080919681233,0,0,1,-0.5946043006064697,-0.7392329819682355 L-0.5946043084120419,-0.738522308062832 A0.4913816299375302,0.4913816299375302,0,0,0,-0.5461021760963657,-0.6956646316241414 A0.12874973442081195,0.12874973442081195,0,0,1,-0.6122551297340245,-0.6871867536185613 A0.24599300355811154,0.24599300355811154,0,0,0,-0.6305464547683574,-0.7230987565904877 A0.05328137928664946,0.05328137928664946,0,0,0,-0.5946043084120421,-0.7385223080628324 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.6577561333284389,-0.7021485091921215 A0.08455113301771475,0.08455113301771475,0,0,1,-0.6577272445744797,-0.6567651909910559 A0.08447970506514148,0.08447970506514148,0,0,0,-0.6120876238772317,-0.6867771343289265 A0.24599300355809503,0.24599300355809503,0,0,0,-0.6309061682753968,-0.7236795993504668 A0.04382420668700215,0.04382420668700215,0,0,1,-0.6577561333284389,-0.7021485091921215 L-0.6572946053054934,-0.7018897528545824 A0.04380500964900921,0.04380500964900921,0,0,0,-0.6308855672680054,-0.7228916050034095 A0.2465996163059108,0.2465996163059108,0,0,1,-0.6129627286873915,-0.6869002271825192 A0.08455113301771212,0.08455113301771212,0,0,1,-0.6567651909910555,-0.6577272445744803 A0.08447970506514392,0.08447970506514392,0,0,0,-0.6572946053054934,-0.7018897528545824 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.6576565101752367,-0.7017887373875558 A0.04380500964899272,0.04380500964899272,0,0,0,-0.6305593598658836,-0.7234947692097022 A0.053309783237714375,0.053309783237714375,0,0,1,-0.6526819269596418,-0.7274463527078516 A0.023114175633171145,0.023114175633171145,0,0,1,-0.6665189495051326,-0.722621626629967 A0.0845511330177343,0.0845511330177343,0,0,1,-0.6576565101752367,-0.7017887373875558 L-0.6573977525763508,-0.7022502532379342 A0.08447970506516345,0.08447970506516345,0,0,0,-0.6662228199549213,-0.7224569151311533 A0.023108834261144684,0.023108834261144684,0,0,0,-0.6526478889722119,-0.727188565967227 A0.05328137928661005,0.05328137928661005,0,0,0,-0.6312314525325748,-0.723082921482585 A0.04382420668698552,0.04382420668698552,0,0,1,-0.6573977525763508,-0.7022502532379342 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.6572946053054938,-0.7018897528545835 A0.08447970506516414,0.08447970506516414,0,0,0,-0.6663749508093793,-0.7227082008663626 A0.01815025105712956,0.01815025105712956,0,0,1,-0.67583268910578,-0.7144662607276405 A0.021131083346380017,0.021131083346380017,0,0,1,-0.6824146473438523,-0.7022503844148675 A0.04380500964899782,0.04380500964899782,0,0,0,-0.6572946053054938,-0.7018897528545835 L-0.657756133328439,-0.7021485091921222 A0.043824206686990705,0.043824206686990705,0,0,1,-0.6820116013335328,-0.7023433971645276 A0.02112661910009155,0.02112661910009155,0,0,0,-0.6756849628119355,-0.7143461842215368 A0.018146957366255708,0.018146957366255708,0,0,0,-0.6663695434610651,-0.7223693948560561 A0.08455113301773495,0.08455113301773495,0,0,1,-0.657756133328439,-0.7021485091921222 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.6573977525763482,-0.7022502532379343 A0.043824206686981095,0.043824206686981095,0,0,1,-0.6823538039223751,-0.7024464535837933 A0.04081597483898791,0.04081597483898791,0,0,1,-0.6827491339655536,-0.6825085905667497 A200.00166666344487,200.00166666344487,0,0,0,-0.6570687391165109,-0.6565838090148759 A0.08447970506514141,0.08447970506514141,0,0,0,-0.6573977525763482,-0.7022502532379343 L-0.6576565101752344,-0.7017887373875569 A0.08455113301771211,0.08455113301771211,0,0,1,-0.657420862060301,-0.6578980478969088 A200.0016666643304,200.0016666643304,0,0,0,-0.6823686546914018,-0.6826105423153876 A0.04079932233661907,0.04079932233661907,0,0,0,-0.6820717263416667,-0.7021438950003331 A0.04380500964898833,0.04380500964898833,0,0,0,-0.6576565101752344,-0.7017887373875569 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7021485091921214,-0.6577561333284387 A0.04382420668699107,0.04382420668699107,0,0,1,-0.7236795993504646,-0.6309061682753971 A0.24599300355808076,0.24599300355808076,0,0,0,-0.686777134328926,-0.612087623877233 A0.08447970506512965,0.08447970506512965,0,0,0,-0.6567651909910557,-0.65772724457448 A0.08455113301771469,0.08455113301771469,0,0,1,-0.7021485091921214,-0.6577561333284387 L-0.7018897528545825,-0.6572946053054931 A0.0844797050651441,0.0844797050651441,0,0,0,-0.65772724457448,-0.6567651909910555 A0.08455113301770027,0.08455113301770027,0,0,1,-0.6869002271825189,-0.6129627286873927 A0.24659961630589658,0.24659961630589658,0,0,1,-0.7228916050034073,-0.6308855672680056 A0.04380500964899815,0.04380500964899815,0,0,0,-0.7018897528545825,-0.6572946053054931 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7022502532379326,-0.6573977525763502 A0.08447970506514432,0.08447970506514432,0,0,0,-0.6565838090375921,-0.6570687391998019 A200.0016666636479,200.0016666636479,0,0,0,-0.6825085907188679,-0.6827491340457641 A0.04081597483897539,0.04081597483897539,0,0,1,-0.7024464535837932,-0.682353803922379 A0.04382420668697528,0.04382420668697528,0,0,1,-0.7022502532379326,-0.6573977525763502 L-0.701788737387555,-0.6576565101752365 A0.043805009648982575,0.043805009648982575,0,0,0,-0.702143895000333,-0.6820717263416708 A0.04079932233660668,0.04079932233660668,0,0,0,-0.6826105424762252,-0.6823686548088886 A200.0016666641238,200.0016666641238,0,0,0,-0.6578980478610958,-0.6574208620429829 A0.08455113301771502,0.08455113301771502,0,0,1,-0.701788737387555,-0.6576565101752365 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7018897528545823,-0.6572946053054937 A0.04380500964898226,0.04380500964898226,0,0,0,-0.7022503844148655,-0.6824146473438574 A0.02113108334640217,0.02113108334640217,0,0,1,-0.7144662607276431,-0.6758326891057773 A0.01815025105713289,0.01815025105713289,0,0,1,-0.722708200866365,-0.6663749508093803 A0.08447970506513572,0.08447970506513572,0,0,0,-0.7018897528545823,-0.6572946053054937 L-0.7021485091921211,-0.6577561333284391 A0.08455113301770634,0.08455113301770634,0,0,1,-0.7223693948560557,-0.6663695434610644 A0.018146957366258935,0.018146957366258935,0,0,0,-0.7143461842215358,-0.675684962811934 A0.021126619100113465,0.021126619100113465,0,0,0,-0.7023433971645259,-0.6820116013335387 A0.04382420668697512,0.04382420668697512,0,0,1,-0.7021485091921211,-0.6577561333284391 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7017887373875551,-0.6576565101752366 A0.08455113301770643,0.08455113301770643,0,0,1,-0.7226216266299692,-0.6665189495051332 A0.02311417563317539,0.02311417563317539,0,0,1,-0.7274463527078516,-0.6526819269596443 A0.05330978323775786,0.05330978323775786,0,0,1,-0.7234947692097018,-0.6305593598658832 A0.043805009648987966,0.043805009648987966,0,0,0,-0.7017887373875551,-0.6576565101752366 L-0.7022502532379333,-0.6573977525763506 A0.04382420668698081,0.04382420668698081,0,0,1,-0.7230829214825846,-0.631231452532574 A0.053281379286653156,0.053281379286653156,0,0,0,-0.7271885659672259,-0.6526478889722118 A0.023108834261148816,0.023108834261148816,0,0,0,-0.7224569151311537,-0.6662228199549208 A0.08447970506513587,0.08447970506513587,0,0,0,-0.7022502532379333,-0.6573977525763506 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7392329819682333,-0.5946043006064695 A0.4938080919680952,0.4938080919680952,0,0,1,-0.6953849013020044,-0.5439281065466575 A0.12858418400497548,0.12858418400497548,0,0,0,-0.6864904475945054,-0.6127992860201614 A0.24659961630586624,0.24659961630586624,0,0,1,-0.7234748916068191,-0.6312392016488328 A0.05330978323773618,0.05330978323773618,0,0,1,-0.7392329819682334,-0.5946043006064695 L-0.7385223080628304,-0.5946043084120421 A0.05328137928663162,0.05328137928663162,0,0,0,-0.723098756590485,-0.6305464547683562 A0.2459930035580508,0.2459930035580508,0,0,0,-0.6871867536185607,-0.6122551297340247 A0.12874973442080465,0.12874973442080465,0,0,1,-0.6956646316241409,-0.5461021760963666 A0.4913816299375025,0.4913816299375025,0,0,0,-0.7385223080628303,-0.594604308412042 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7388795054132847,-0.5942474752737815 A0.05328137928663179,0.05328137928663179,0,0,0,-0.7230829214825849,-0.6312314525325748 A0.043824206686953616,0.043824206686953616,0,0,1,-0.7464403392491943,-0.6257708441870583 A0.026651339705606646,0.026651339705606646,0,0,1,-0.7605488745837616,-0.6148570440724197 A0.4938080919676849,0.4938080919676849,0,0,1,-0.7388795054132846,-0.5942474752737814 L-0.7388794976077874,-0.5949581457611187 A0.4913816299370962,0.4913816299370962,0,0,0,-0.7601188353923656,-0.6147690048980614 A0.026644238718208722,0.026644238718208722,0,0,0,-0.7463046491433728,-0.6255062495981765 A0.04380500964896102,0.04380500964896102,0,0,0,-0.7234947692097027,-0.6305593598658835 A0.05330978323773638,0.05330978323773638,0,0,1,-0.7388794976077877,-0.594958145761119 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7385223080628297,-0.594604308412042 A0.4913816299370963,0.4913816299370963,0,0,0,-0.7604045291718535,-0.6150199159937917 A0.02528339903551827,0.02528339903551827,0,0,1,-0.7693295918033837,-0.60028003083515 A0.03607571085608062,0.03607571085608062,0,0,1,-0.7725084137309485,-0.5789780945430796 A0.05328137928663803,0.05328137928663803,0,0,0,-0.7385223080628298,-0.5946043084120421 L-0.7392329819682324,-0.594604300606469 A0.05330978323774257,0.05330978323774257,0,0,1,-0.7719472994536279,-0.57936616304538 A0.03606270108872356,0.03606270108872356,0,0,0,-0.7690706209597632,-0.6001804918877433 A0.025277008201927326,0.025277008201927326,0,0,0,-0.7602657714296898,-0.6146034673908934 A0.49380809196768477,0.49380809196768477,0,0,1,-0.7392329819682327,-0.5946043006064694 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7388794976077884,-0.5949581457611192 A0.05330978323774058,0.05330978323774058,0,0,1,-0.7725341270242264,-0.5793161150894467 A0.11165451424457538,0.11165451424457538,0,0,1,-0.7574833189691794,-0.5478643721399342 A0.17400600580546244,0.17400600580546244,0,0,0,-0.6945056704006469,-0.5445960166747024 A0.49138162993749024,0.49138162993749024,0,0,0,-0.7388794976077883,-0.594958145761119 L-0.738879505413286,-0.5942474752737823 A0.4938080919680832,0.4938080919680832,0,0,1,-0.6965283932890405,-0.5454407520923724 A0.17430931194938545,0.17430931194938545,0,0,1,-0.7569856392764095,-0.5483961350050698 A0.1115299870170598,0.1115299870170598,0,0,0,-0.7719174694269539,-0.5790241954308132 A0.05328137928663597,0.05328137928663597,0,0,0,-0.7388795054132857,-0.5942474752737821 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7929865357611279,-0.5606845620258958 A0.05102257169704124,0.05102257169704124,0,0,1,-0.7926175220797664,-0.5278685241279535 A0.06798962420275884,0.06798962420275884,0,0,0,-0.7568781982434306,-0.5480471021177574 A0.11152998701709818,0.11152998701709818,0,0,0,-0.7722562844531218,-0.5795093526592343 A0.03607571085610014,0.03607571085610014,0,0,1,-0.7929865357611279,-0.5606845620258958 L-0.7926216150353274,-0.5605102804758769 A0.03606270108874293,0.03606270108874293,0,0,0,-0.7722007887717597,-0.5788293663775373 A0.11165451424461399,0.11165451424461399,0,0,1,-0.7575875674174318,-0.5482122235434116 A0.06803588115720675,0.06803588115720675,0,0,1,-0.791928491221588,-0.528497974827716 A0.05099655216148073,0.05099655216148073,0,0,0,-0.7926216150353274,-0.5605102804758769 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7928925515278259,-0.5604153434647323 A0.03606270108874268,0.03606270108874268,0,0,0,-0.7719472994536267,-0.5793661630453794 A0.053309783237740764,0.053309783237740764,0,0,1,-0.7908619306788182,-0.5810435534136111 A0.019148030380850802,0.019148030380850802,0,0,1,-0.8013764246799551,-0.5757406774332701 A0.05102257169705012,0.05102257169705012,0,0,1,-0.7928925515278259,-0.5604153434647323 L-0.7927182709836514,-0.5607802547121653 A0.05099655216148953,0.05099655216148953,0,0,0,-0.8011283679724888,-0.5756454431338194 A0.019144364642640497,0.019144364642640497,0,0,0,-0.7908084349650484,-0.580836213752297 A0.05328137928663606,0.05328137928663606,0,0,0,-0.7725084137309477,-0.578978094543078 A0.03607571085609989,0.03607571085609989,0,0,1,-0.7927182709836514,-0.5607802547121653 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7926216150353268,-0.5605102804758784 A0.05099655216148947,0.05099655216148947,0,0,0,-0.8012742071322905,-0.5758238224295977 A0.013921980387736206,0.013921980387736206,0,0,1,-0.8075657635202781,-0.5685413671018569 A0.015131584263006799,0.015131584263006799,0,0,1,-0.8111629376734275,-0.5590206774336108 A0.03606270108873015,0.03606270108873015,0,0,0,-0.7926216150353268,-0.5605102804758784 L-0.7929865357611281,-0.5606845620258982 A0.03607571085608729,0.03607571085608729,0,0,1,-0.8108842391744356,-0.5591227196367089 A0.015129294980065955,0.015129294980065955,0,0,0,-0.8074433640788709,-0.5684677574069247 A0.013920042458304992,0.013920042458304992,0,0,0,-0.80123266451286,-0.5755613859955895 A0.051022571697050004,0.051022571697050004,0,0,1,-0.7929865357611281,-0.5606845620258982 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7927182709836516,-0.560780254712166 A0.03607571085608762,0.03607571085608762,0,0,1,-0.8111371263175053,-0.5591656501751853 A0.02606715556690898,0.02606715556690898,0,0,1,-0.8100147391959818,-0.545231181596051 A0.20424660328983868,0.20424660328983868,0,0,1,-0.7921728170781285,-0.5277236682630054 A0.05099655216148505,0.05099655216148505,0,0,0,-0.7927182709836516,-0.560780254712166 L-0.792892551527826,-0.5604153434647321 A0.051022571697045715,0.051022571697045715,0,0,1,-0.7923733958650949,-0.5286351375727915 A0.20383029031466438,0.20383029031466438,0,0,0,-0.8097599752231295,-0.5453204462543749 A0.026060362428302997,0.026060362428302997,0,0,0,-0.8109094038727498,-0.5589752989973112 A0.03606270108873062,0.03606270108873062,0,0,0,-0.792892551527826,-0.5604153434647321 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8215253678056452,-0.528302747953382 A0.025283399035519356,0.025283399035519356,0,0,1,-0.8333145139426024,-0.5119096266985776 A0.4913816299372503,0.4913816299372503,0,0,0,-0.8125506863180405,-0.500920429344897 A0.050996552161475854,0.050996552161475854,0,0,0,-0.7919284912215878,-0.5284979748277165 A0.06803588115719328,0.06803588115719328,0,0,1,-0.8215253678056452,-0.528302747953382 L-0.821348809936182,-0.528027195642623 A0.06798962420274553,0.06798962420274553,0,0,0,-0.7926175220797664,-0.5278685241279538 A0.05102257169703638,0.05102257169703638,0,0,1,-0.8125840089730585,-0.5014306278050433 A0.49380809196784065,0.49380809196784065,0,0,1,-0.8328756298537145,-0.5119176208456424 A0.025277008201928488,0.025277008201928488,0,0,0,-0.821348809936182,-0.528027195642623 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8215750193237078,-0.528077810586618 A0.06798962420274575,0.06798962420274575,0,0,0,-0.7918248896867124,-0.528040238529496 A0.20383029031468203,0.20383029031468203,0,0,0,-0.8098628025049084,-0.5454079996282382 A0.029885172536993628,0.029885172536993628,0,0,1,-0.8231085097274149,-0.5438492700699888 A0.025283399035495598,0.025283399035495598,0,0,1,-0.8215750193237078,-0.528077810586618 L-0.8212994744916613,-0.5282543706813339 A0.02527700820190486,0.02527700820190486,0,0,0,-0.8228907799210652,-0.5436898557542295 A0.029876244044317875,0.029876244044317875,0,0,0,-0.8099128824181178,-0.5451427367473579 A0.20424660328985644,0.20424660328985644,0,0,1,-0.792714560738593,-0.528322241125637 A0.06803588115719345,0.06803588115719345,0,0,1,-0.8212994744916612,-0.5282543706813339 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8213488099361829,-0.5280271956426246 A0.02527700820190441,0.02527700820190441,0,0,0,-0.8229861855517426,-0.5439038705355672 A0.013695243158361159,0.013695243158361159,0,0,1,-0.8302075619720352,-0.5387690374611434 A0.01103848470490841,0.01103848470490841,0,0,1,-0.8344851742688548,-0.5323860431690175 A0.0679896242027592,0.0679896242027592,0,0,0,-0.8213488099361829,-0.5280271956426246 L-0.8215253678056466,-0.5283027479533835 A0.06803588115720711,0.06803588115720711,0,0,1,-0.8342827853576469,-0.5324078766011604 A0.011037266368101387,0.011037266368101387,0,0,0,-0.8301213237524167,-0.5386871432946307 A0.013693367833967763,0.013693367833967763,0,0,0,-0.8230153810607854,-0.5436356146297163 A0.025283399035495153,0.025283399035495153,0,0,1,-0.8215253678056466,-0.5283027479533835 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8212994744916626,-0.528254370681334 A0.06803588115720706,0.06803588115720706,0,0,1,-0.8344442565960913,-0.5324782998453435 A0.01317713721819427,0.01317713721819427,0,0,1,-0.8363498091266389,-0.5240609687325894 A0.026651339705580954,0.026651339705580954,0,0,1,-0.8332031870349287,-0.5117214734019586 A0.025277008201918298,0.025277008201918298,0,0,0,-0.8212994744916626,-0.528254370681334 L-0.8215750193237104,-0.5280778105866184 A0.025283399035509108,0.025283399035509108,0,0,1,-0.832990666141274,-0.5121055371825285 A0.026644238718183232,0.026644238718183232,0,0,0,-0.8361997257178736,-0.5240564966887183 A0.013175401091981735,0.013175401091981735,0,0,0,-0.8343241589638544,-0.532313935677213 A0.06798962420275916,0.06798962420275916,0,0,0,-0.8215750193237104,-0.5280778105866184 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8410735561285773,-0.49258602308800464 A0.10207118284829289,0.10207118284829289,0,0,1,-0.8218653551375945,-0.46562541423659337 A0.05688576386863299,0.05688576386863299,0,0,0,-0.8123543237250191,-0.501318650026299 A0.49380809196819925,0.49380809196819925,0,0,1,-0.8332090719598173,-0.5121000074984949 A0.02665133970560649,0.02665133970560649,0,0,1,-0.8410735561285773,-0.4925860230880047 L-0.8407182179673927,-0.49258602676761243 A0.026644238718208656,0.026644238718208656,0,0,0,-0.8329827214330856,-0.5117239090520634 A0.4913816299376053,0.4913816299376053,0,0,0,-0.8127795025069732,-0.5010346877365508 A0.05691814191862673,0.05691814191862673,0,0,1,-0.8218021129912562,-0.4666963741913236 A0.10196710468574054,0.10196710468574054,0,0,0,-0.8407182179673928,-0.4925860267676125 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.84089694529948,-0.4924077390785318 A0.02664423871820922,0.02664423871820922,0,0,0,-0.832990666141272,-0.5121055371825262 A0.025283399035550744,0.025283399035550744,0,0,1,-0.8454058718214669,-0.5083702946673235 A0.01369524315840289,0.01369524315840289,0,0,1,-0.8521254342675281,-0.502220753428016 A0.10207118284835065,0.10207118284835065,0,0,1,-0.84089694529948,-0.4924077390785318 L-0.8408969416199588,-0.4927630731137468 A0.10196710468579814,0.10196710468579814,0,0,0,-0.8519084059434455,-0.5021951331195955 A0.013693367834009212,0.013693367834009212,0,0,0,-0.8453239153057608,-0.5082377953991377 A0.025277008201959536,0.025277008201959536,0,0,0,-0.8332031870349276,-0.5117214734019581 A0.026651339705607166,0.026651339705607166,0,0,1,-0.8408969416199588,-0.49276307311374673 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8407182179673918,-0.49258602676761204 A0.10196710468574767,0.10196710468574767,0,0,0,-0.8520607164039036,-0.5023076402407635 A0.012074358036142317,0.012074358036142317,0,0,1,-0.8558283650556208,-0.4948201872849538 A0.015818787750996023,0.015818787750996023,0,0,1,-0.8567763578959682,-0.4848686021820683 A0.02664423871819213,0.02664423871819213,0,0,0,-0.8407182179673918,-0.49258602676761204 L-0.8410735561285764,-0.49258602308800425 A0.02665133970558984,0.02665133970558984,0,0,1,-0.8565279800950205,-0.48505342372312304 A0.015816285827160652,0.015816285827160652,0,0,0,-0.8557022388460037,-0.49478175286390175 A0.0120729003230801,0.0120729003230801,0,0,0,-0.8519743991706444,-0.5021068763051703 A0.10207118284830007,0.10207118284830007,0,0,1,-0.8410735561285764,-0.49258602308800425 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8408969416199603,-0.492763073113748 A0.026651339705589517,0.026651339705589517,0,0,1,-0.8567934014211437,-0.48502139460831256 A0.038926556066252525,0.038926556066252525,0,0,1,-0.8502004342320585,-0.4709189293495846 A0.12858418400497473,0.12858418400497473,0,0,0,-0.8213814303378318,-0.4658652158605907 A0.1019671046857496,0.1019671046857496,0,0,0,-0.8408969416199603,-0.492763073113748 L-0.8408969452994814,-0.4924077390785329 A0.10207118284830194,0.10207118284830194,0,0,1,-0.8222773284984313,-0.46645547306378876 A0.128749734420804,0.128749734420804,0,0,1,-0.8499693264730883,-0.4711407739255002 A0.03891140932091002,0.03891140932091002,0,0,0,-0.8565091425685502,-0.4848986953687927 A0.02664423871819168,0.02664423871819168,0,0,0,-0.8408969452994814,-0.4924077390785329 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8541581252317033,-0.4428236537723778 A0.05330978323774908,0.05330978323774908,0,0,1,-0.8580482898107843,-0.40401395747654334 A0.11152998701708414,0.11152998701708414,0,0,0,-0.8106461050172155,-0.41721223914649486 A0.10196710468574548,0.10196710468574548,0,0,0,-0.8218021129912555,-0.4666963741913239 A0.05691814191862099,0.05691814191862099,0,0,1,-0.8541581252317033,-0.4428236537723778 L-0.8536965981648583,-0.4425648934691312 A0.05688576386862741,0.05688576386862741,0,0,0,-0.8218653551375936,-0.46562541423659326 A0.10207118284829789,0.10207118284829789,0,0,1,-0.8114711024827784,-0.4177212576838533 A0.11165451424460004,0.11165451424460004,0,0,1,-0.8572037158472894,-0.4045683083262166 A0.05328137928664433,0.05328137928664433,0,0,0,-0.8536965981648583,-0.4425648934691312 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8540582783701552,-0.4424644460257878 A0.05688576386862671,0.05688576386862671,0,0,0,-0.8213515377530303,-0.46640476546981885 A0.12874973442076038,0.12874973442076038,0,0,1,-0.8501232087714506,-0.47118460975572335 A0.02988517253707015,0.02988517253707015,0,0,1,-0.8652186154262316,-0.4633204829454929 A0.053309783237762774,0.053309783237762774,0,0,1,-0.8540582783701552,-0.4424644460257878 L-0.8537995247367985,-0.4429259628322739 A0.05328137928665802,0.05328137928665802,0,0,0,-0.8648678073835839,-0.46320011039062736 A0.029876244044393728,0.029876244044393728,0,0,0,-0.8500466429840656,-0.4708735395015656 A0.1285841840049316,0.1285841840049316,0,0,0,-0.8223106238590172,-0.4659240155861394 A0.05691814191862043,0.05691814191862043,0,0,1,-0.8537995247367985,-0.4429259628322739 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8536965981648589,-0.44256489346913186 A0.05328137928665729,0.05328137928665729,0,0,0,-0.8650802619845647,-0.4634417437134701 A0.019148030380838586,0.019148030380838586,0,0,1,-0.8731538440880103,-0.45324203892315995 A0.018844607534932646,0.018844607534932646,0,0,1,-0.8771709360179349,-0.4410153082169748 A0.05688576386860795,0.05688576386860795,0,0,0,-0.8536965981648589,-0.44256489346913186 L-0.854158125231703,-0.4428236537723787 A0.05691814191860144,0.05691814191860144,0,0,1,-0.8768349166340931,-0.44115290506208427 A0.01884105704126542,0.01884105704126542,0,0,0,-0.8729892424176213,-0.453153685674902 A0.019144364642628354,0.019144364642628354,0,0,0,-0.865009116980594,-0.4630777566021793 A0.053309783237761955,0.053309783237761955,0,0,1,-0.854158125231703,-0.4428236537723787 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8537995247368001,-0.44292596283227514 A0.05691814191859986,0.05691814191859986,0,0,1,-0.8771462116556716,-0.4411937017808987 A0.028175770094443334,0.028175770094443334,0,0,1,-0.8756025382563388,-0.4247947126066836 A0.10207118284830449,0.10207118284830449,0,0,1,-0.8575990851715246,-0.4037831787223304 A0.05328137928664429,0.05328137928664429,0,0,0,-0.8537995247368,-0.44292596283227514 L-0.8540582783701564,-0.4424644460257889 A0.053309783237748994,0.053309783237748994,0,0,1,-0.8576568407852083,-0.40479177687057166 A0.10196710468575217,0.10196710468575217,0,0,0,-0.8753120876872785,-0.42489250000966605 A0.028167833656528685,0.028167833656528685,0,0,0,-0.8768590395468989,-0.4409714837294658 A0.05688576386860634,0.05688576386860634,0,0,0,-0.8540582783701564,-0.4424644460257889 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8879634734942101,-0.406825652807144 A0.024252174559170885,0.024252174559170885,0,0,1,-0.8989691479042783,-0.39126651925169376 A0.24659961630618205,0.24659961630618205,0,0,1,-0.8810231679433673,-0.38055119949321337 A0.05328137928663651,0.05328137928663651,0,0,0,-0.8572037158472892,-0.40456830832621643 A0.11165451424461798,0.11165451424461798,0,0,1,-0.8879634734942101,-0.406825652807144 L-0.887786916627264,-0.40655010095752003 A0.11152998701710212,0.11152998701710212,0,0,0,-0.8580482898107831,-0.4040139574765431 A0.05330978323774095,0.05330978323774095,0,0,1,-0.8809995665400678,-0.3810056942823007 A0.24599300355836465,0.24599300355836465,0,0,0,-0.8985782467576138,-0.3912790069512478 A0.024246294354541585,0.024246294354541585,0,0,0,-0.887786916627264,-0.40655010095752003 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8880129659284226,-0.4066007262745976 A0.1115299870171047,0.1115299870171047,0,0,0,-0.85717262297698,-0.4040604672109217 A0.10196710468570076,0.10196710468570076,0,0,0,-0.8754276665361282,-0.42499341338415325 A0.038926556066229356,0.038926556066229356,0,0,1,-0.8900688437257279,-0.4229433060154893 A0.024252174559165552,0.024252174559165552,0,0,1,-0.8880129659284226,-0.4066007262745976 L-0.8877374206352936,-0.4067772873718246 A0.02424629435453639,0.02424629435453639,0,0,0,-0.8898242632901375,-0.4227841574545935 A0.038911409320887,0.038911409320887,0,0,0,-0.8754882085382848,-0.4246929849360998 A0.10207118284825291,0.10207118284825291,0,0,1,-0.8580750117266936,-0.404514748241563 A0.11165451424462071,0.11165451424462071,0,0,1,-0.8877374206352935,-0.4067772873718246 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8877869166272656,-0.4065501009575192 A0.024246294354537165,0.024246294354537165,0,0,0,-0.8899400073401698,-0.42300965022408776 A0.014941469956781644,0.014941469956781644,0,0,1,-0.8971854265312542,-0.41709451608130066 A0.011141905050723485,0.011141905050723485,0,0,1,-0.9009706894426166,-0.41035308537767534 A0.11152998701708497,0.11152998701708497,0,0,0,-0.8877869166272656,-0.4065501009575192 L-0.8879634734942101,-0.4068256528071426 A0.11165451424460082,0.11165451424460082,0,0,1,-0.9007739423347401,-0.41039029938755517 A0.01114066377888761,0.01114066377888761,0,0,0,-0.8970903951747856,-0.41701730693602823 A0.014939237833650323,0.014939237833650323,0,0,0,-0.8899555463009334,-0.42271827508537646 A0.02425217455916643,0.02425217455916643,0,0,1,-0.8879634734942102,-0.4068256528071426 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8877374206352949,-0.40677728737182495 A0.1116545142445965,0.1116545142445965,0,0,1,-0.9009378230961261,-0.4104467536909812 A0.012377760342057393,0.012377760342057393,0,0,1,-0.9021799629760586,-0.40225105381220516 A0.022078187948393745,0.022078187948393745,0,0,1,-0.8988676722180368,-0.3911004656335992 A0.024246294354536596,0.024246294354536596,0,0,0,-0.8877374206352949,-0.40677728737182495 L-0.8880129659284238,-0.40660072627459803 A0.024252174559165823,0.024252174559165823,0,0,1,-0.8986830384229026,-0.3914452236728018 A0.02207331460112061,0.02207331460112061,0,0,0,-0.9020392285709931,-0.4022558735266523 A0.012376228454925243,0.012376228454925243,0,0,0,-0.9008072265987118,-0.4102949660890471 A0.11152998701708071,0.11152998701708071,0,0,0,-0.8880129659284238,-0.40660072627459803 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.905369915568513,-0.37495834152035373 A0.0533097832377341,0.0533097832377341,0,0,1,-0.8923038632368635,-0.35333214266585133 A0.04380500964898537,0.04380500964898537,0,0,0,-0.8808079265572826,-0.3808826580750916 A0.24599300355814577,0.24599300355814577,0,0,0,-0.8988777221216777,-0.39143751435024665 A0.02207818794837272,0.02207818794837272,0,0,1,-0.905369915568513,-0.37495834152035373 L-0.9050873081151247,-0.3749583439184205 A0.022073314601099684,0.022073314601099684,0,0,0,-0.8986714719129315,-0.39110522163990363 A0.24659961630596194,0.24659961630596194,0,0,1,-0.8812133304676295,-0.3806758441007758 A0.04382420668697822,0.04382420668697822,0,0,1,-0.8921396003648794,-0.35410308028449416 A0.05328137928662953,0.05328137928662953,0,0,0,-0.9050873081151247,-0.3749583439184204 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9052295175017248,-0.3748166667507422 A0.022073314601101172,0.022073314601101172,0,0,0,-0.8986830384229022,-0.3914452236728037 A0.024252174559147573,0.024252174559147573,0,0,1,-0.9093382141599569,-0.38778538292167575 A0.011556420029366148,0.011556420029366148,0,0,1,-0.9145200816119907,-0.382322487062723 A0.053309783237800085,0.053309783237800085,0,0,1,-0.9052295175017248,-0.3748166667507422 L-0.9052295151037397,-0.37509926940807736 A0.053281379286695366,0.053281379286695366,0,0,0,-0.9143437663457857,-0.3823153940071774 A0.011555084686372733,0.011555084686372733,0,0,0,-0.9092619208446366,-0.38767784581411435 A0.02424629435451838,0.02424629435451838,0,0,0,-0.8988676722180373,-0.391100465633599 A0.02207818794837422,0.02207818794837422,0,0,1,-0.9052295151037397,-0.3750992694080774 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9050873081151238,-0.37495834391842264 A0.053281379286700126,0.053281379286700126,0,0,0,-0.9144734336498993,-0.3823964976117208 A0.009497102675607431,0.009497102675607431,0,0,1,-0.9169910762014614,-0.3762722756151997 A0.011556420029387638,0.011556420029387638,0,0,1,-0.9172280692778508,-0.3687321651862637 A0.022073314601110637,0.022073314601110637,0,0,0,-0.9050873081151238,-0.37495834391842264 L-0.9053699155685102,-0.37495834152035384 A0.022078187948383576,0.022078187948383576,0,0,1,-0.9170522283549848,-0.36887787432823405 A0.011555084686393956,0.011555084686393956,0,0,0,-0.9168916882327658,-0.3762498863278368 A0.009496200819180227,0.009496200819180227,0,0,0,-0.9143914262070735,-0.3822402564795018 A0.053309783237805,0.053309783237805,0,0,1,-0.9053699155685102,-0.37495834152035384 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9052295151037391,-0.3750992694080775 A0.022078187948383794,0.022078187948383794,0,0,1,-0.9172465623873417,-0.36884400186638505 A0.024252174559172106,0.024252174559172106,0,0,1,-0.9122833304067427,-0.3587813235809763 A0.2459930035579641,0.2459930035579641,0,0,0,-0.8919261972597095,-0.35345197982962706 A0.05328137928663593,0.05328137928663593,0,0,0,-0.9052295151037391,-0.3750992694080775 L-0.9052295175017252,-0.3748166667507428 A0.05330978323774052,0.05330978323774052,0,0,1,-0.8925117363807906,-0.35397972951329 A0.24659961630577906,0.24659961630577906,0,0,1,-0.9121186520249711,-0.35893581374723227 A0.024246294354542723,0.024246294354542723,0,0,0,-0.9170324475484541,-0.3687645666357102 A0.02207331460111067,0.02207331460111067,0,0,0,-0.9052295175017252,-0.3748166667507428 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9155321009253081,-0.340338297833664 A0.028175770094460543,0.028175770094460543,0,0,1,-0.9196888011466116,-0.3185156571587572 A0.10196710468572825,0.10196710468572825,0,0,0,-0.8921141452813929,-0.3203393422269904 A0.05328137928664456,0.05328137928664456,0,0,0,-0.8921396003648783,-0.3541030802844951 A0.043824206686986104,0.043824206686986104,0,0,1,-0.9155321009253081,-0.3403382978336639 L-0.9152565502387773,-0.3401617355732396 A0.043805009648993344,0.043805009648993344,0,0,0,-0.8923038632368632,-0.3533321426658532 A0.05330978323774921,0.05330978323774921,0,0,1,-0.8925023269741975,-0.3207747034399995 A0.10207118284828055,0.10207118284828055,0,0,1,-0.919213324318236,-0.31875163132413264 A0.028167833656545772,0.028167833656545772,0,0,0,-0.9152565502387773,-0.3401617355732396 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9154834036807253,-0.3401130412063262 A0.0438050096489929,0.0438050096489929,0,0,0,-0.8918439303703167,-0.3538407486894348 A0.24659961630592686,0.24659961630592686,0,0,1,-0.9122268331523202,-0.35896795874681864 A0.022078187948347504,0.022078187948347504,0,0,1,-0.9224400833271209,-0.3534872930247683 A0.028175770094452303,0.028175770094452303,0,0,1,-0.9154834036807253,-0.3401130412063262 L-0.9153068479767936,-0.3403885876625763 A0.02816783365653753,0.02816783365653753,0,0,0,-0.9222067894214206,-0.35341614208869365 A0.022073314601074732,0.022073314601074732,0,0,0,-0.9121753828286394,-0.3587480968050535 A0.2459930035581109,0.2459930035581109,0,0,0,-0.892593725567902,-0.353597506723117 A0.04382420668698585,0.04382420668698585,0,0,1,-0.9153068479767936,-0.3403885876625763 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9152565502387768,-0.3401617355732392 A0.02816783365653656,0.02816783365653656,0,0,0,-0.9223519439067194,-0.35357021551718587 A0.01237776034202034,0.01237776034202034,0,0,1,-0.9272414621268519,-0.34686180356572477 A0.011141905050782178,0.011141905050782178,0,0,1,-0.9293721403916753,-0.33942641234940574 A0.04380500964891534,0.04380500964891534,0,0,0,-0.9152565502387768,-0.34016173557323925 L-0.915532100925308,-0.34033829783366387 A0.043824206686907785,0.043824206686907785,0,0,1,-0.9291785441808404,-0.33951298635903987 A0.011140663778945677,0.011140663778945677,0,0,0,-0.9271372987457911,-0.34681165180041446 A0.012376228454888682,0.012376228454888682,0,0,0,-0.9222969234848825,-0.35333260807710387 A0.028175770094451297,0.028175770094451297,0,0,1,-0.915532100925308,-0.34033829783366387 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9153068479767931,-0.34038858766257424 A0.04382420668689274,0.04382420668689274,0,0,1,-0.9293610979851439,-0.3395309908234743 A0.014941469956781353,0.014941469956781353,0,0,1,-0.9283777256027141,-0.3302515795382493 A0.038926556066296775,0.038926556066296775,0,0,1,-0.9194694259675128,-0.3183672753816577 A0.02816783365654483,0.02816783365654483,0,0,0,-0.9153068479767931,-0.34038858766257424 L-0.9154834036807248,-0.3401130412063236 A0.02817577009445964,0.02817577009445964,0,0,1,-0.9194360288389172,-0.31889702575365875 A0.038911409320954056,0.038911409320954056,0,0,0,-0.9282175479646771,-0.33030378562997215 A0.014939237833649957,0.014939237833649957,0,0,0,-0.9291893257748717,-0.33940660968227926 A0.04380500964890037,0.04380500964890037,0,0,0,-0.9154834036807248,-0.3401130412063236 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9170813684694188,-0.29065741302440706 A1.1821925916274636,1.1821925916274636,0,0,0,-0.8680877851584672,-0.27773206024700126 A0.11152998701709381,0.11152998701709381,0,0,0,-0.8922177138068748,-0.32083495588270217 A0.1020711828482982,0.1020711828482982,0,0,1,-0.919671650013756,-0.3187783605037928 A0.038926556066296664,0.038926556066296664,0,0,1,-0.917081368469414,-0.2906574130244056 L-0.9166198498678068,-0.2909161751228016 A0.038911409320953744,0.038911409320953744,0,0,0,-0.9192295529620016,-0.31848455083215205 A0.10196710468574573,0.10196710468574573,0,0,0,-0.8924006514498318,-0.32028110539111904 A0.11165451424460969,0.11165451424460969,0,0,1,-0.8693091933487371,-0.27888413017540964 A1.196335462984817,1.196335462984817,0,0,1,-0.9166198498678025,-0.29091617512280044 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9167216639107995,-0.29055428441496045 A0.038911409320953584,0.038911409320953584,0,0,0,-0.9194360288389166,-0.31889702575365747 A0.02817577009448481,0.02817577009448481,0,0,1,-0.9321111383153148,-0.308305178796135 A0.018844607534951062,0.018844607534951062,0,0,1,-0.9379712660959678,-0.29685913571166334 A1.1821925916259426,1.1821925916259426,0,0,0,-0.9167216639108002,-0.2905542844149607 L-0.9169804157488382,-0.2910158096864579 A1.1963354629832588,1.1963354629832588,0,0,1,-0.9376562801779,-0.29693317031985766 A0.018841057041283683,0.018841057041283683,0,0,0,-0.931944302051819,-0.30817823281880635 A0.028167833656569788,0.028167833656569788,0,0,0,-0.9194694259675124,-0.3183672753816564 A0.03892655606629642,0.03892655606629642,0,0,1,-0.9169804157488373,-0.29101580968645774 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9166198498678084,-0.29091617512280177 A1.1963354629832452,1.1963354629832452,0,0,1,-0.9379249522083483,-0.2970127170835781 A0.019148030380838083,0.019148030380838083,0,0,1,-0.9393596974908509,-0.2840967205841266 A0.029885172537070397,0.029885172537070397,0,0,1,-0.9343035339963128,-0.26779037374640147 A0.038911409320953515,0.038911409320953515,0,0,0,-0.9166198498678069,-0.2909161751228013 L-0.9170813684694139,-0.29065741302440573 A0.03892655606629634,0.03892655606629634,0,0,1,-0.9340359991023088,-0.26827646339703365 A0.029876244044394096,0.029876244044394096,0,0,0,-0.9391460727707777,-0.28411143143571566 A0.01914436464262792,0.01914436464262792,0,0,0,-0.9377033530159316,-0.29677693902616925 A1.1821925916259282,1.1821925916259282,0,0,0,-0.9170813684694139,-0.29065741302440573 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9169804157488383,-0.29101580968645796 A0.038926556066296775,0.038926556066296775,0,0,1,-0.9344448576662897,-0.268027269738933 A0.12874973442076332,0.12874973442076332,0,0,1,-0.910812004508822,-0.2511930893253231 A0.10196710468574201,0.10196710468574201,0,0,0,-0.8678932648062349,-0.2785555425518908 A1.1963354629845504,1.1963354629845504,0,0,1,-0.9169804157488424,-0.291015809686459 L-0.9167216639108001,-0.2905542844149607 A1.182192591627203,1.182192591627203,0,0,0,-0.8695016646336671,-0.2780737524170407 A0.10207118284829435,0.10207118284829435,0,0,1,-0.9106872263135176,-0.2517998014366425 A0.12858418400493452,0.12858418400493452,0,0,0,-0.9338901016470725,-0.268038624738542 A0.038911409320953966,0.038911409320953966,0,0,0,-0.9167216639108006,-0.2905542844149608 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9430913348460529,-0.24629301143379798 A0.05102257169703191,0.05102257169703191,0,0,1,-0.9291005820748074,-0.21976812583962116 A0.05688576386862218,0.05688576386862218,0,0,0,-0.9104543498854707,-0.2515946488602515 A0.1285841840049383,0.1285841840049383,0,0,0,-0.9343126259544943,-0.26826858115718644 A0.029885172537070646,0.029885172537070646,0,0,1,-0.9430913348460529,-0.24629301143379795 L-0.9427359950682361,-0.24629301349682547 A0.02987624404439431,0.02987624404439431,0,0,0,-0.9340254368136087,-0.26779382366325866 A0.12874973442076712,0.12874973442076712,0,0,1,-0.9110421715461854,-0.2513993472740828 A0.0569181419186159,0.0569181419186159,0,0,1,-0.9288161244374857,-0.22060673488533936 A0.050996552161471434,0.050996552161471434,0,0,0,-0.9427359950682361,-0.24629301349682553 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9429148505645885,-0.2461150368401343 A0.02987624404439376,0.02987624404439376,0,0,0,-0.9340359991023075,-0.2682764633970338 A0.03892655606628469,0.03892655606628469,0,0,1,-0.9487185753305937,-0.2628955836974439 A0.015818787751002927,0.015818787751002927,0,0,1,-0.9551082979843447,-0.25523675049081856 A0.05102257169699155,0.05102257169699155,0,0,1,-0.9429148505645885,-0.24611503684013433 L-0.9429148485016463,-0.24647036925882243 A0.05099655216143132,0.05099655216143132,0,0,0,-0.9548800560167102,-0.2552445155924083 A0.015816285827167473,0.015816285827167473,0,0,0,-0.9486076729929978,-0.2627553941341415 A0.03891140932094178,0.03891140932094178,0,0,0,-0.9343035339963134,-0.2677903737464005 A0.029885172537070095,0.029885172537070095,0,0,1,-0.9429148485016463,-0.24647036925882243 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9427359950682368,-0.2462930134968257 A0.05099655216143109,0.05099655216143109,0,0,0,-0.9550552381990621,-0.2553367877707274 A0.012074358036188329,0.012074358036188329,0,0,1,-0.9576440882073015,-0.24736184058936275 A0.01369524315842773,0.01369524315842773,0,0,1,-0.9572870282838978,-0.2382460554996981 A0.029876244044364023,0.029876244044364023,0,0,0,-0.9427359950682368,-0.2462930134968257 L-0.9430913348460528,-0.2462930114337969 A0.029885172537040035,0.029885172537040035,0,0,1,-0.9570905236187821,-0.23843098823029052 A0.013693367834033764,0.013693367834033764,0,0,0,-0.9575192265890144,-0.24734370040629652 A0.012072900323125519,0.012072900323125519,0,0,0,-0.9549344020537122,-0.25514300600791856 A0.05102257169699143,0.05102257169699143,0,0,1,-0.9430913348460528,-0.2462930114337969 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9429148485016444,-0.24647036925882249 A0.029885172537040303,0.029885172537040303,0,0,1,-0.9573172351974726,-0.23837650583731904 A0.025283399035496822,0.025283399035496822,0,0,1,-0.9511562673018232,-0.22702302472622804 A0.4938080919680349,0.4938080919680349,0,0,1,-0.9286641947314016,-0.21985161997756406 A0.05099655216147177,0.05099655216147177,0,0,0,-0.9429148485016444,-0.24647036925882246 L-0.9429148505645876,-0.2461150368401355 A0.05102257169703229,0.05102257169703229,0,0,1,-0.9292482229284277,-0.22051730698760152 A0.49138162993744267,0.49138162993744267,0,0,0,-0.9509738345121675,-0.2271989406695979 A0.025277008201906058,0.025277008201906058,0,0,0,-0.9570588194621704,-0.2382987851811809 A0.029876244044364317,0.029876244044364317,0,0,0,-0.9429148505645876,-0.24611503684013553 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9544506555940955,-0.2074621929260107 A0.026067155566918146,0.026067155566918146,0,0,1,-0.9584550326439307,-0.18700861265026306 A0.20383029031475572,0.20383029031475572,0,0,0,-0.933556510480855,-0.18651256472484234 A0.05099655216148044,0.05099655216148044,0,0,0,-0.928816124437485,-0.22060673488533816 A0.056918141918608,0.056918141918608,0,0,1,-0.9544506555940955,-0.2074621929260107 L-0.954175105910104,-0.20728563020448054 A0.05688576386861448,0.05688576386861448,0,0,0,-0.9291005820748073,-0.21976812583962174 A0.051022571697041046,0.051022571697041046,0,0,1,-0.9338467211106223,-0.18696657226220084 A0.20424660328993058,0.20424660328993058,0,0,1,-0.9580336947321743,-0.18721131837515495 A0.02606036242831206,0.02606036242831206,0,0,0,-0.954175105910104,-0.20728563020448054 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9544018377611396,-0.20723704072125348 A0.05688576386861015,0.05688576386861015,0,0,0,-0.9285204537964868,-0.22027429154325284 A0.4913816299370393,0.4913816299370393,0,0,0,-0.9510958129722817,-0.22723337069475685 A0.026651339705616204,0.026651339705616204,0,0,1,-0.9620270295659414,-0.22080002765370918 A0.026067155566913382,0.026067155566913382,0,0,1,-0.9544018377611396,-0.20723704072125348 L-0.9542252825183202,-0.20751258817999224 A0.0260603624283074,0.0260603624283074,0,0,0,-0.9617739290222402,-0.220740230468583 A0.02664423871821813,0.02664423871821813,0,0,0,-0.9510346851480298,-0.22698742076166786 A0.4938080919676274,0.4938080919676274,0,0,1,-0.9293889694779446,-0.22010131684486375 A0.05691814191860353,0.05691814191860353,0,0,1,-0.9542252825183202,-0.20751258817999227 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9541751059101032,-0.20728563020447982 A0.026060362428307993,0.026060362428307993,0,0,0,-0.9619389240133915,-0.22089435764296786 A0.013177137218246298,0.013177137218246298,0,0,1,-0.9665147306194664,-0.21355869838166427 A0.01103848470497882,0.01103848470497882,0,0,1,-0.9680436714488457,-0.2060278933855108 A0.05688576386872034,0.05688576386872034,0,0,0,-0.9541751059101032,-0.20728563020447982 L-0.9544506555940947,-0.20746219292601023 A0.056918141918714416,0.056918141918714416,0,0,1,-0.9678626857425975,-0.20612624729200812 A0.011037266368171005,0.011037266368171005,0,0,0,-0.966405122418468,-0.21351628108618073 A0.013175401092033091,0.013175401092033091,0,0,0,-0.9618641675089282,-0.220645275172472 A0.026067155566914035,0.026067155566914035,0,0,1,-0.9544506555940947,-0.20746219292601026 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9542252825183223,-0.20751258817999083 A0.056918141918714374,0.056918141918714374,0,0,1,-0.968040873743527,-0.20612998357747286 A0.013695243158426443,0.013695243158426443,0,0,1,-0.9665249280306905,-0.1974175502111522 A0.029885172537009,0.029885172537009,0,0,1,-0.9582635984419083,-0.18687579185088263 A0.026060362428311383,0.026060362428311383,0,0,0,-0.9542252825183223,-0.20751258817999083 L-0.9544018377611396,-0.20723704072125182 A0.026067155566917508,0.026067155566917508,0,0,1,-0.95822846560382,-0.18734201908730788 A0.02987624404433315,0.02987624404433315,0,0,0,-0.9663796847400108,-0.1974739172896801 A0.013693367834032397,0.013693367834032397,0,0,0,-0.9678652054861028,-0.20602241371953317 A0.05688576386872037,0.05688576386872037,0,0,0,-0.9544018377611396,-0.20723704072125185 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9571821008727103,-0.1641087014972631 A0.17430931194940177,0.17430931194940177,0,0,1,-0.9227353969679531,-0.14730005107882035 A0.06798962420275342,0.06798962420275342,0,0,0,-0.9335779449400918,-0.18697996519055995 A0.20424660328977506,0.20424660328977506,0,0,1,-0.9584373850509276,-0.18723976784659774 A0.029885172537070296,0.029885172537070296,0,0,1,-0.9571821008727103,-0.1641087014972631 L-0.9568171853891239,-0.16428298728356955 A0.029876244044393943,0.029876244044393943,0,0,0,-0.9580511746503133,-0.18697621333628314 A0.203830290314601,0.203830290314601,0,0,0,-0.9338260146347591,-0.18650163169125458 A0.06803588115720122,0.06803588115720122,0,0,1,-0.9233296179520719,-0.14841280559068892 A0.1740060058054786,0.1740060058054786,0,0,0,-0.9568171853891239,-0.16428298728356958 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9569131823993499,-0.16401217438029506 A0.029876244044386206,0.029876244044386206,0,0,0,-0.9582284656038216,-0.18734201908730702 A0.026067155566912744,0.026067155566912744,0,0,1,-0.9688732733428264,-0.17820659002822312 A0.015131584263008065,0.015131584263008065,0,0,1,-0.9731040093786661,-0.16896485021252955 A0.17430931194954008,0.17430931194954008,0,0,1,-0.9569131823993499,-0.16401217438029508 L-0.9570874587072901,-0.1643770908697259 A0.17400600580561626,0.17400600580561626,0,0,0,-0.972866236471993,-0.16903313563724076 A0.015129294980067074,0.015129294980067074,0,0,0,-0.9687330916873763,-0.17810803707034462 A0.026060362428306713,0.026060362428306713,0,0,0,-0.9582635984419098,-0.1868757918508785 A0.029885172537062465,0.029885172537062465,0,0,1,-0.95708745870729,-0.16437709086972582 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9568171853891239,-0.16428298728357021 A0.17400600580559797,0.17400600580559797,0,0,0,-0.973074459168781,-0.16908387795784074 A0.013921980387785539,0.013921980387785539,0,0,1,-0.9737240609897363,-0.15948700235688357 A0.01914803038086336,0.01914803038086336,0,0,1,-0.9700833578909717,-0.14825735706088322 A0.02987624404437826,0.02987624404437826,0,0,0,-0.9568171853891239,-0.16428298728357021 L-0.9571821008727088,-0.16410870149726317 A0.029885172537054427,0.029885172537054427,0,0,1,-0.9699009192262041,-0.14858025136265515 A0.019144364642652897,0.019144364642652897,0,0,0,-0.973571494431932,-0.15950304795101253 A0.013920042458353701,0.013920042458353701,0,0,0,-0.9728964440603942,-0.16891209689363063 A0.17430931194952176,0.17430931194952176,0,0,1,-0.9571821008727089,-0.16410870149726323 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9570874587072887,-0.1643770908697253 A0.029885172537054847,0.029885172537054847,0,0,1,-0.9701760945508004,-0.1484165353291021 A0.053309783237744525,0.053309783237744525,0,0,1,-0.9556494042094702,-0.13632663045844573 A0.11152998701711092,0.11152998701711092,0,0,0,-0.9223979308113344,-0.14783851227587452 A0.17400600580546058,0.17400600580546058,0,0,0,-0.9570874587072887,-0.1643770908697253 L-0.9569131823993487,-0.1640121743802946 A0.17430931194938368,0.17430931194938368,0,0,1,-0.9236587501634885,-0.14788024680951808 A0.11165451424462697,0.11165451424462697,0,0,1,-0.9555168365948102,-0.13669755276680384 A0.053281379286639945,0.053281379286639945,0,0,0,-0.9698052253713777,-0.1484199830102325 A0.029876244044378674,0.029876244044378674,0,0,0,-0.9569131823993487,-0.16401217438029464 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9432684126627261,-0.1020179693106095 A0.08455113301770621,0.08455113301770621,0,0,1,-0.9190909434347032,-0.05184440107716172 A0.1285841840049846,0.1285841840049846,0,0,0,-0.8765662099256764,-0.10650661658133684 A0.1740060058054771,0.1740060058054771,0,0,0,-0.9233296179520717,-0.14841280559069067 A0.06803588115720692,0.06803588115720692,0,0,1,-0.9432684126627261,-0.10201796931060947 L-0.9425577326606581,-0.10201797101967995 A0.06798962420275904,0.06798962420275904,0,0,0,-0.9227353969679527,-0.147300051078822 A0.17430931194940025,0.17430931194940025,0,0,1,-0.8778204700002933,-0.10633776310170526 A0.1287497344208137,0.1287497344208137,0,0,1,-0.9184927359175022,-0.05325325468552991 A0.08447970506513564,0.08447970506513564,0,0,0,-0.9425577326606581,-0.10201797101967999 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9429154426681352,-0.1016623816411752 A0.0679896242027589,0.0679896242027589,0,0,0,-0.9226997209995967,-0.14839701348583506 A0.11165451424460472,0.11165451424460472,0,0,1,-0.9557101341110338,-0.13666139521653597 A0.03607571085608705,0.03607571085608705,0,0,1,-0.9685716305097275,-0.11945513963310854 A0.08455113301771457,0.08455113301771457,0,0,1,-0.9429154426681352,-0.10166238164117522 L-0.9429154409591394,-0.10237304603217362 A0.08447970506514386,0.08447970506514386,0,0,0,-0.9680937434064469,-0.11950558510966239 A0.03606270108872994,0.03606270108872994,0,0,0,-0.9554551909448571,-0.13636112197326283 A0.11152998701708888,0.11152998701708888,0,0,0,-0.9233662386588969,-0.147326011419676 A0.06803588115720678,0.06803588115720678,0,0,1,-0.9429154409591394,-0.10237304603217368 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9425577326606587,-0.10201797101968035 A0.08447970506514695,0.08447970506514695,0,0,0,-0.9684753220308093,-0.11967314844057242 A0.02528339903552226,0.02528339903552226,0,0,1,-0.9725023400734205,-0.10290727678109723 A0.0266513397056157,0.0266513397056157,0,0,1,-0.970331667257928,-0.08518183105427195 A0.0679896242027777,0.0679896242027777,0,0,0,-0.9425577326606587,-0.1020179710196804 L-0.9432684126627272,-0.10201796931060993 A0.0680358811572257,0.0680358811572257,0,0,1,-0.9699860552204154,-0.0855636732204926 A0.02664423871821772,0.02664423871821772,0,0,0,-0.9722493582065197,-0.10289211877822534 A0.025277008201931298,0.025277008201931298,0,0,0,-0.9681927112084322,-0.11928450806665272 A0.08455113301771765,0.08455113301771765,0,0,1,-0.9432684126627272,-0.10201796931060991 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9429154409591383,-0.10237304603217359 A0.06803588115722962,0.06803588115722962,0,0,1,-0.970409195438458,-0.0854253089177073 A0.04382420668698621,0.04382420668698621,0,0,1,-0.9577078435611172,-0.06516685090755318 A0.24659961630588745,0.24659961630588745,0,0,1,-0.9183295455718192,-0.051931734729037476 A0.08447970506513588,0.08447970506513588,0,0,0,-0.9429154409591383,-0.10237304603217356 L-0.9429154426681337,-0.10166238164117516 A0.08455113301770649,0.08455113301770649,0,0,1,-0.9192505146902776,-0.05315427179197149 A0.24599300355807188,0.24599300355807188,0,0,0,-0.9573945630803887,-0.06549697162924625 A0.04380500964899338,0.04380500964899338,0,0,0,-0.9699056926954204,-0.08531690358005721 A0.06798962420278155,0.06798962420278155,0,0,0,-0.9429154426681337,-0.10166238164117511 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9615741543982521,-0.03158997616727032 A0.04081597483897567,0.04081597483897567,0,0,1,-0.9655788457056701,0.00016914428393430617 A200.00166666388887,200.00166666388887,0,0,0,-0.9292874974235249,0.0003410629981033253 A0.08447970506513001,0.08447970506513001,0,0,0,-0.9184927359175011,-0.053253254685529744 A0.12874973442083143,0.12874973442083143,0,0,1,-0.9615741543982522,-0.0315899761672703 L-0.9611126318310232,-0.03133121311268125 A0.1285841840050022,0.1285841840050022,0,0,0,-0.9190909434347024,-0.051844401077161484 A0.08455113301770058,0.08455113301770058,0,0,1,-0.9296802635173608,-0.0003392376959422752 A200.00166666388887,200.00166666388887,0,0,0,-0.9649880007064495,-0.0001719960389152675 A0.04079932233660691,0.04079932233660691,0,0,0,-0.9611126318310234,-0.03133121311268121 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9614737569278928,-0.031231337542281037 A0.128584184005002,0.128584184005002,0,0,0,-0.9180262590311127,-0.05264066355740961 A0.24599300355808107,0.24599300355808107,0,0,0,-0.9576162550579557,-0.06554909128358241 A0.05330978323774475,0.05330978323774475,0,0,1,-0.9760172004731735,-0.05281675498505638 A0.04081597483897,0.04081597483897,0,0,1,-0.9614737569278928,-0.031231337542281024 L-0.9612150060458706,-0.03169285884816302 A0.040799322336601315,0.040799322336601315,0,0,0,-0.9755706540096345,-0.05275814046463011 A0.05328137928664014,0.05328137928664014,0,0,0,-0.9574870084113514,-0.06511272235264562 A0.2465996163058968,0.2465996163058968,0,0,1,-0.9195455218832882,-0.05245430208254079 A0.1287497344208312,0.1287497344208312,0,0,1,-0.9612150060458705,-0.03169285884816306 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9611126318310227,-0.0313312131126811 A0.04079932233660175,0.04079932233660175,0,0,0,-0.9758819875726029,-0.052994861610812516 A0.023114175633179992,0.023114175633179992,0,0,1,-0.9822031075796448,-0.03974026283465134 A0.01815025105711193,0.01815025105711193,0,0,1,-0.9831287171929814,-0.027231888237156235 A0.12858418400494742,0.12858418400494742,0,0,0,-0.9611126318310226,-0.031331213112681125 L-0.9615741543982514,-0.031589976167270245 A0.1287497344207763,0.1287497344207763,0,0,1,-0.9828616103653334,-0.027425212483738193 A0.01814695736623821,0.01814695736623821,0,0,0,-0.9820133500259687,-0.039692653793166985 A0.02310883426115348,0.02310883426115348,0,0,0,-0.9757094888842417,-0.05257884721955905 A0.04081597483897046,0.04081597483897046,0,0,1,-0.9615741543982516,-0.03158997616727024 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.961215006045872,-0.03169285884816224 A0.12874973442077317,0.12874973442077317,0,0,1,-0.9831453262950396,-0.027394520863764066 A0.021131083346336947,0.021131083346336947,0,0,1,-0.9791012184318058,-0.014144697105762365 A0.04081597483898154,0.04081597483898154,0,0,1,-0.9652858927672384,0.0003411165656352702 A0.040799322336607276,0.040799322336607276,0,0,0,-0.9612150060458718,-0.03169285884816227 L-0.9614737569278928,-0.03123133754228064 A0.04081597483897598,0.04081597483897598,0,0,1,-0.9652858927672378,-0.0003411165656341669 A0.04079932233661274,0.04079932233661274,0,0,0,-0.9788903391667759,-0.014256795628733849 A0.021126619100048913,0.021126619100048913,0,0,0,-0.9828443513634832,-0.027259848057234557 A0.1285841840049442,0.1285841840049442,0,0,0,-0.9614737569278928,-0.03123133754228065 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9615741543982507,0.03158997616727088 A0.128749734420797,0.128749734420797,0,0,1,-0.9184927359175019,0.05325325468552922 A0.08447970506513847,0.08447970506513847,0,0,0,-0.9292874974379661,-0.00034106298967180593 A200.00166666388887,200.00166666388887,0,0,0,-0.9655788459424225,-0.0001691443638947021 A0.04081597483897597,0.04081597483897597,0,0,1,-0.9615741543982507,0.03158997616727086 L-0.9611126318310232,0.031331213112681285 A0.040799322336607276,0.040799322336607276,0,0,0,-0.9649880007525667,0.0001719960652696341 A200.00166666388887,200.00166666388887,0,0,0,-0.929680263549894,0.00033923764470955575 A0.08455113301770913,0.08455113301770913,0,0,1,-0.9190909434347033,0.051844401077160596 A0.12858418400496804,0.12858418400496804,0,0,0,-0.9611126318310232,0.03133121311268129 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9612150060458723,0.03169285884816134 A0.04079932233660691,0.04079932233660691,0,0,0,-0.9652858927672382,-0.000341116565635069 A0.040815974838981195,0.040815974838981195,0,0,1,-0.9791012184318095,0.014144697105765689 A0.021131083346341183,0.021131083346341183,0,0,1,-0.9831453262950423,0.027394520863762994 A0.12874973442072477,0.12874973442072477,0,0,1,-0.9612150060458723,0.03169285884816131 L-0.961473756927893,0.03123133754227994 A0.1285841840048961,0.1285841840048961,0,0,0,-0.9828443513634859,0.02725984805723361 A0.021126619100053066,0.021126619100053066,0,0,0,-0.9788903391667799,0.014256795628737256 A0.040799322336612404,0.040799322336612404,0,0,0,-0.9652858927672374,0.0003411165656342398 A0.040815974838975595,0.040815974838975595,0,0,1,-0.961473756927893,0.031231337542279927 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9611126318310219,0.03133121311268135 A0.12858418400489602,0.12858418400489602,0,0,0,-0.9831287171929767,0.02723188823715672 A0.018150251057119204,0.018150251057119204,0,0,1,-0.9822031075796418,0.039740262834654774 A0.023114175633181033,0.023114175633181033,0,0,1,-0.9758819875726041,0.052994861610813127 A0.040799322336601315,0.040799322336601315,0,0,0,-0.9611126318310219,0.031331213112681375 L-0.9615741543982508,0.031589976167270495 A0.04081597483897,0.04081597483897,0,0,1,-0.9757094888842407,0.052578847219557995 A0.023108834261154447,0.023108834261154447,0,0,0,-0.982013350025965,0.039692653793168525 A0.018146957366245456,0.018146957366245456,0,0,0,-0.9828616103653284,0.02742521248373874 A0.1287497344207248,0.1287497344207248,0,0,1,-0.9615741543982508,0.031589976167270495 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9614737569278937,0.03123133754227913 A0.04081597483897046,0.04081597483897046,0,0,1,-0.9760172004731743,0.05281675498505508 A0.05330978323774091,0.05330978323774091,0,0,1,-0.9576162550579554,0.06554909128358238 A0.24599300355810894,0.24599300355810894,0,0,0,-0.9180262590311119,0.05264066355740907 A0.1285841840049721,0.1285841840049721,0,0,0,-0.9614737569278937,0.031231337542279136 L-0.9612150060458714,0.03169285884816102 A0.12874973442080107,0.12874973442080107,0,0,1,-0.9195455218832872,0.05245430208253998 A0.2465996163059249,0.2465996163059249,0,0,1,-0.957487008411351,0.06511272235264565 A0.05328137928663632,0.05328137928663632,0,0,0,-0.9755706540096352,0.052758140464628706 A0.040799322336601766,0.040799322336601766,0,0,0,-0.9612150060458715,0.031692858848161004 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9432684126627274,0.10201796931060872 A0.06803588115720316,0.06803588115720316,0,0,1,-0.9233296179520728,0.14841280559068898 A0.17400600580546155,0.17400600580546155,0,0,0,-0.8765662099256774,0.1065066165813355 A0.12858418400497865,0.12858418400497865,0,0,0,-0.9190909434347038,0.05184440107716101 A0.08455113301770362,0.08455113301770362,0,0,1,-0.9432684126627274,0.10201796931060866 L-0.9425577326606587,0.10201797101967897 A0.08447970506513301,0.08447970506513301,0,0,0,-0.9184927359175024,0.053253254685529876 A0.1287497344208078,0.1287497344208078,0,0,1,-0.8778204700002946,0.10633776310170429 A0.17430931194938457,0.17430931194938457,0,0,1,-0.9227353969679529,0.14730005107881983 A0.06798962420275532,0.06798962420275532,0,0,0,-0.9425577326606587,0.10201797101967902 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9429154409591397,0.10237304603217291 A0.08447970506513416,0.08447970506513416,0,0,0,-0.9183295455718197,0.05193173472903667 A0.24659961630594548,0.24659961630594548,0,0,1,-0.9577078435611177,0.06516685090755239 A0.04382420668696702,0.04382420668696702,0,0,1,-0.9704091954384617,0.08542530891770694 A0.068035881157198,0.068035881157198,0,0,1,-0.9429154409591397,0.10237304603217287 L-0.942915442668135,0.1016623816411742 A0.06798962420275018,0.06798962420275018,0,0,0,-0.9699056926954228,0.08531690358005706 A0.043805009648974325,0.043805009648974325,0,0,0,-0.9573945630803876,0.06549697162924502 A0.24599300355812934,0.24599300355812934,0,0,0,-0.9192505146902784,0.05315427179197088 A0.08455113301770482,0.08455113301770482,0,0,1,-0.942915442668135,0.10166238164117414 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9425577326606589,0.10201797101967836 A0.06798962420275252,0.06798962420275252,0,0,0,-0.9703316672579305,0.08518183105426855 A0.026651339705594183,0.026651339705594183,0,0,1,-0.9725023400734202,0.10290727678109501 A0.025283399035559845,0.025283399035559845,0,0,1,-0.9684753220308085,0.11967314844057093 A0.08447970506512735,0.08447970506512735,0,0,0,-0.9425577326606589,0.1020179710196783 L-0.9432684126627273,0.10201796931060822 A0.08455113301769791,0.08455113301769791,0,0,1,-0.9681927112084313,0.11928450806665128 A0.025277008201968463,0.025277008201968463,0,0,0,-0.9722493582065191,0.10289211877822313 A0.02664423871819638,0.02664423871819638,0,0,0,-0.9699860552204174,0.08556367322048945 A0.06803588115720037,0.06803588115720037,0,0,1,-0.9432684126627273,0.10201796931060826 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9429154426681348,0.10166238164117439 A0.08455113301769679,0.08455113301769679,0,0,1,-0.9685716305097256,0.11945513963310822 A0.03607571085607455,0.03607571085607455,0,0,1,-0.9557101341110351,0.1366613952165361 A0.11165451424458504,0.11165451424458504,0,0,1,-0.9226997209995972,0.14839701348583517 A0.06798962420275242,0.06798962420275242,0,0,0,-0.9429154426681348,0.10166238164117436 L-0.9429154409591393,0.10237304603217239 A0.06803588115720025,0.06803588115720025,0,0,1,-0.9233662386588971,0.1473260114196766 A0.11152998701706941,0.11152998701706941,0,0,0,-0.9554551909448569,0.1363611219732635 A0.03606270108871748,0.03606270108871748,0,0,0,-0.9680937434064442,0.11950558510966142 A0.08447970506512624,0.08447970506512624,0,0,0,-0.9429154409591393,0.10237304603217236 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9571821008727113,0.16410870149726214 A0.02988517253706253,0.02988517253706253,0,0,1,-0.9584373850509308,0.18723976784659685 A0.20424660328973904,0.20424660328973904,0,0,1,-0.9335779449400922,0.18697996519055904 A0.06798962420275252,0.06798962420275252,0,0,0,-0.9227353969679527,0.1473000510788188 A0.1743093119493911,0.1743093119493911,0,0,1,-0.9571821008727112,0.16410870149726206 L-0.9568171853891247,0.1642829872835685 A0.17400600580546796,0.17400600580546796,0,0,0,-0.9233296179520714,0.1484128055906873 A0.06803588115720026,0.06803588115720026,0,0,1,-0.9338260146347593,0.18650163169125378 A0.20383029031456532,0.20383029031456532,0,0,0,-0.9580511746503159,0.18697621333628223 A0.029876244044386244,0.029876244044386244,0,0,0,-0.9568171853891247,0.16428298728356847 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9570874587072882,0.16437709086972252 A0.17400600580546796,0.17400600580546796,0,0,0,-0.9223979308113361,0.14783851227587336 A0.11152998701710477,0.11152998701710477,0,0,0,-0.9556494042094694,0.13632663045844592 A0.05330978323774088,0.05330978323774088,0,0,1,-0.9701760945507973,0.14841653532910204 A0.029885172537054524,0.029885172537054524,0,0,1,-0.9570874587072882,0.16437709086972255 L-0.9569131823993499,0.16401217438029242 A0.02987624404437833,0.02987624404437833,0,0,0,-0.9698052253713756,0.14841998301023301 A0.05328137928663632,0.05328137928663632,0,0,0,-0.9555168365948093,0.1366975527668039 A0.11165451424462079,0.11165451424462079,0,0,1,-0.9236587501634901,0.14788024680951678 A0.1743093119493911,0.1743093119493911,0,0,1,-0.9569131823993499,0.16401217438029242 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9568171853891229,0.16428298728356924 A0.029876244044378636,0.029876244044378636,0,0,0,-0.9700833578909716,0.14825735706088056 A0.01914803038086154,0.01914803038086154,0,0,1,-0.9737240609897382,0.15948700235688412 A0.013921980387782763,0.013921980387782763,0,0,1,-0.9730744591687833,0.16908387795784102 A0.17400600580569478,0.17400600580569478,0,0,0,-0.956817185389123,0.16428298728356933 L-0.9571821008727094,0.16410870149726287 A0.174309311949619,0.174309311949619,0,0,1,-0.972896444060401,0.16891209689363212 A0.013920042458350981,0.013920042458350981,0,0,0,-0.9735714944319366,0.1595030479510163 A0.019144364642651093,0.019144364642651093,0,0,0,-0.9699009192262043,0.14858025136265365 A0.029885172537054853,0.029885172537054853,0,0,1,-0.9571821008727094,0.16410870149726287 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.956913182399348,0.16401217438029186 A0.17430931194962715,0.17430931194962715,0,0,1,-0.9731040093786691,0.16896485021252786 A0.015131584263006,0.015131584263006,0,0,1,-0.9688732733428284,0.17820659002821954 A0.02606715556691365,0.02606715556691365,0,0,1,-0.9582284656038191,0.187342019087308 A0.0298762440443947,0.0298762440443947,0,0,0,-0.9569131823993481,0.16401217438029192 L-0.9570874587072882,0.16437709086972266 A0.02988517253707106,0.02988517253707106,0,0,1,-0.9582635984419082,0.18687579185088132 A0.026060362428307622,0.026060362428307622,0,0,0,-0.968733091687382,0.17810803707034076 A0.0151292949800651,0.0151292949800651,0,0,0,-0.9728662364719997,0.16903313563723962 A0.17400600580570288,0.17400600580570288,0,0,0,-0.9570874587072882,0.16437709086972263 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9544506555940923,0.20746219292601106 A0.05691814191862675,0.05691814191862675,0,0,1,-0.9288161244374854,0.2206067348853397 A0.05099655216146913,0.05099655216146913,0,0,0,-0.933556510480854,0.1865125647248422 A0.20383029031460284,0.20383029031460284,0,0,0,-0.9584550326439273,0.18700861265026186 A0.026067155566922413,0.026067155566922413,0,0,1,-0.9544506555940923,0.20746219292601106 L-0.9541751059101025,0.20728563020448 A0.026060362428316323,0.026060362428316323,0,0,0,-0.9580336947321734,0.18721131837515395 A0.2042466032897769,0.2042466032897769,0,0,1,-0.9338467211106214,0.1869665722622007 A0.05102257169702964,0.05102257169702964,0,0,1,-0.9291005820748074,0.21976812583962235 A0.05688576386863306,0.05688576386863306,0,0,0,-0.9541751059101025,0.20728563020448001 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9542252825183212,0.20751258817999055 A0.026060362428311983,0.026060362428311983,0,0,0,-0.9582635984419084,0.18687579185088024 A0.029885172537077405,0.029885172537077405,0,0,1,-0.9665249280306837,0.1974175502111462 A0.013695243158395631,0.013695243158395631,0,0,1,-0.9680408737435229,0.20612998357747322 A0.056918141918619866,0.056918141918619866,0,0,1,-0.9542252825183212,0.20751258817999055 L-0.9544018377611406,0.2072370407212514 A0.056885763868626225,0.056885763868626225,0,0,0,-0.9678652054860988,0.20602241371953361 A0.01369336783400206,0.01369336783400206,0,0,0,-0.9663796847400042,0.19747391728967525 A0.02987624404440102,0.02987624404440102,0,0,0,-0.9582284656038204,0.1873420190873086 A0.02606715556691807,0.02606715556691807,0,0,1,-0.9544018377611406,0.2072370407212514 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9541751059101041,0.2072856302044803 A0.05688576386862666,0.05688576386862666,0,0,0,-0.9680436714488448,0.20602789338551325 A0.011038484704906289,0.011038484704906289,0,0,1,-0.966514730619467,0.2135586983816672 A0.013177137218211277,0.013177137218211277,0,0,1,-0.961938924013393,0.22089435764296864 A0.02606036242830726,0.02606036242830726,0,0,0,-0.9541751059101041,0.20728563020448032 L-0.9544506555940938,0.20746219292601137 A0.026067155566913334,0.026067155566913334,0,0,1,-0.9618641675089292,0.22064527517247373 A0.01317540109199847,0.01317540109199847,0,0,0,-0.9664051224184685,0.21351628108618342 A0.01103726636809925,0.01103726636809925,0,0,0,-0.9678626857425962,0.20612624729201073 A0.056918141918620165,0.056918141918620165,0,0,1,-0.9544506555940938,0.20746219292601137 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9544018377611401,0.20723704072125182 A0.026067155566913986,0.026067155566913986,0,0,1,-0.9620270295659429,0.22080002765370993 A0.026651339705588938,0.026651339705588938,0,0,1,-0.951095812972284,0.22723337069475685 A0.4913816299376037,0.4913816299376037,0,0,0,-0.9285204537964861,0.22027429154325254 A0.05688576386864468,0.05688576386864468,0,0,0,-0.9544018377611401,0.20723704072125182 L-0.9542252825183225,0.2075125881799909 A0.0569181419186385,0.0569181419186385,0,0,1,-0.9293889694779449,0.22010131684486406 A0.4938080919681973,0.4938080919681973,0,0,1,-0.9510346851480335,0.22698742076166784 A0.026644238718191177,0.026644238718191177,0,0,0,-0.9617739290222435,0.22074023046858393 A0.02606036242830795,0.02606036242830795,0,0,0,-0.9542252825183225,0.2075125881799909 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9430913348460539,0.24629301143379806 A0.029885172537070365,0.029885172537070365,0,0,1,-0.934312625954496,0.2682685811571851 A0.12858418400492694,0.12858418400492694,0,0,0,-0.9104543498854715,0.25159464886024996 A0.0568857638686224,0.0568857638686224,0,0,0,-0.9291005820748067,0.2197681258396216 A0.05102257169703244,0.05102257169703244,0,0,1,-0.9430913348460539,0.24629301143379806 L-0.9427359950682369,0.24629301349682547 A0.050996552161471934,0.050996552161471934,0,0,0,-0.9288161244374848,0.22060673488533863 A0.056918141918615925,0.056918141918615925,0,0,1,-0.911042171546185,0.25139934727408014 A0.12874973442075566,0.12874973442075566,0,0,1,-0.9340254368136102,0.2677938236632571 A0.029876244044394026,0.029876244044394026,0,0,0,-0.9427359950682369,0.24629301349682547 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9429148485016468,0.2464703692588204 A0.05099655216146885,0.05099655216146885,0,0,0,-0.9286641947314039,0.21985161997756403 A0.4938080919682292,0.4938080919682292,0,0,1,-0.9511562673018228,0.22702302472622715 A0.02528339903549612,0.02528339903549612,0,0,1,-0.9573172351974722,0.2383765058373175 A0.02988517253708508,0.02988517253708508,0,0,1,-0.9429148485016468,0.24647036925882046 L-0.9429148505645891,0.24611503684013256 A0.0298762440444087,0.0298762440444087,0,0,0,-0.957058819462171,0.2382987851811786 A0.025277008201905326,0.025277008201905326,0,0,0,-0.9509738345121693,0.22719894066959762 A0.4913816299376348,0.4913816299376348,0,0,0,-0.92924822292843,0.2205173069876017 A0.05102257169702939,0.05102257169702939,0,0,1,-0.9429148505645891,0.24611503684013256 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9427359950682375,0.24629301349682492 A0.029876244044409174,0.029876244044409174,0,0,0,-0.9572870282839009,0.23824605549969616 A0.01369524315842637,0.01369524315842637,0,0,1,-0.9576440882073042,0.24736184058935987 A0.012074358036168497,0.012074358036168497,0,0,1,-0.955055238199064,0.2553367877707265 A0.05099655216141795,0.05099655216141795,0,0,0,-0.9427359950682375,0.24629301349682492 L-0.9430913348460542,0.24629301143379687 A0.05102257169697821,0.05102257169697821,0,0,1,-0.9549344020537145,0.2551430060079179 A0.012072900323105965,0.012072900323105965,0,0,0,-0.9575192265890172,0.24734370040629436 A0.013693367834032468,0.013693367834032468,0,0,0,-0.9570905236187848,0.23843098823028944 A0.02988517253708552,0.02988517253708552,0,0,1,-0.9430913348460542,0.24629301143379692 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9429148505645892,0.2461150368401321 A0.05102257169697843,0.05102257169697843,0,0,1,-0.9551082979843443,0.2552367504908154 A0.015818787751058706,0.015818787751058706,0,0,1,-0.9487185753305911,0.26289558369744287 A0.03892655606628815,0.03892655606628815,0,0,1,-0.9340359991023067,0.2682764633970328 A0.029876244044386418,0.029876244044386418,0,0,0,-0.9429148505645892,0.2461150368401321 L-0.9429148485016474,0.2464703692588199 A0.029885172537062785,0.029885172537062785,0,0,1,-0.9343035339963126,0.2677903737464003 A0.038911409320945445,0.038911409320945445,0,0,0,-0.9486076729929953,0.26275539413414073 A0.015816285827222717,0.015816285827222717,0,0,0,-0.9548800560167103,0.25524451559240513 A0.050996552161418206,0.050996552161418206,0,0,0,-0.9429148485016474,0.24647036925881996 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9169804157488362,0.2910158096864557 A1.1963354629848197,1.1963354629848197,0,0,1,-0.8678932648062373,0.2785555425518902 A0.10196710468573283,0.10196710468573283,0,0,0,-0.9108120045088226,0.25119308932532236 A0.12874973442075957,0.12874973442075957,0,0,1,-0.9344448576662883,0.2680272697389306 A0.03892655606628725,0.03892655606628725,0,0,1,-0.9169804157488382,0.29101580968645624 L-0.9167216639108016,0.2905542844149599 A0.03891140932094454,0.03891140932094454,0,0,0,-0.9338901016470722,0.26803862473854023 A0.1285841840049308,0.1285841840049308,0,0,0,-0.9106872263135178,0.2517998014366414 A0.10207118284828497,0.10207118284828497,0,0,1,-0.8695016646336637,0.2780737524170398 A1.1821925916274656,1.1821925916274656,0,0,0,-0.9167216639108028,0.29055428441496023 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9166198498678071,0.29091617512280055 A0.03891140932094539,0.03891140932094539,0,0,0,-0.9343035339963119,0.26779037374639886 A0.029885172537046915,0.029885172537046915,0,0,1,-0.9393596974908526,0.28409672058412755 A0.01914803038081493,0.01914803038081493,0,0,1,-0.9379249522083521,0.29701271708357535 A1.196335462983117,1.196335462983117,0,0,1,-0.9166198498678082,0.29091617512280066 L-0.9170813684694176,0.2906574130244055 A1.1821925916258036,1.1821925916258036,0,0,0,-0.9377033530159298,0.296776939026163 A0.01914436464260499,0.01914436464260499,0,0,0,-0.9391460727707788,0.284111431435718 A0.02987624404437081,0.02987624404437081,0,0,0,-0.934035999102306,0.26827646339703215 A0.03892655606628823,0.03892655606628823,0,0,1,-0.9170813684694142,0.29065741302440457 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9167216639108011,0.29055428441496023 A1.1821925916257892,1.1821925916257892,0,0,0,-0.9379712660959751,0.2968591357116639 A0.018844607534980098,0.018844607534980098,0,0,1,-0.9321111383153199,0.30830517879613256 A0.028175770094444646,0.028175770094444646,0,0,1,-0.9194360288389162,0.3188970257536561 A0.03891140932095974,0.03891140932095974,0,0,0,-0.9167216639108013,0.2905542844149603 L-0.9169804157488378,0.29101580968645674 A0.03892655606630256,0.03892655606630256,0,0,1,-0.9194694259675114,0.3183672753816559 A0.028167833656530035,0.028167833656530035,0,0,0,-0.9319443020518237,0.3081782328188042 A0.01884105704131237,0.01884105704131237,0,0,0,-0.9376562801779114,0.29693317031985633 A1.1963354629831022,1.1963354629831022,0,0,1,-0.9169804157488411,0.2910158096864577 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9170813684694141,0.2906574130244043 A0.03892655606630251,0.03892655606630251,0,0,1,-0.919671650013755,0.31877836050379316 A0.10207118284828383,0.10207118284828383,0,0,1,-0.8922177138068754,0.32083495588270183 A0.1115299870171025,0.1115299870171025,0,0,0,-0.8680877851584652,0.277732060247 A1.1821925916270648,1.1821925916270648,0,0,0,-0.9170813684694183,0.2906574130244055 L-0.9166198498678093,0.2909161751228009 A1.196335462984409,1.196335462984409,0,0,1,-0.8693091933487369,0.27888413017540836 A0.11165451424461843,0.11165451424461843,0,0,1,-0.8924006514498329,0.3202811053911191 A0.10196710468573161,0.10196710468573161,0,0,0,-0.9192295529620006,0.31848455083215255 A0.03891140932095974,0.03891140932095974,0,0,0,-0.9166198498678069,0.2909161751228002 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9155321009253056,0.34033829783366143 A0.04382420668698068,0.04382420668698068,0,0,1,-0.8921396003648799,0.3541030802844931 A0.05328137928664478,0.05328137928664478,0,0,0,-0.8921141452813947,0.3203393422269889 A0.10196710468570644,0.10196710468570644,0,0,0,-0.9196888011466129,0.3185156571587563 A0.028175770094477023,0.028175770094477023,0,0,1,-0.9155321009253056,0.34033829783366143 L-0.9152565502387742,0.3401617355732364 A0.028167833656562016,0.028167833656562016,0,0,0,-0.9192133243182368,0.3187516313241315 A0.10207118284825861,0.10207118284825861,0,0,1,-0.8925023269741988,0.3207747034399978 A0.05330978323774939,0.05330978323774939,0,0,1,-0.8923038632368641,0.35333214266585 A0.04380500964898784,0.04380500964898784,0,0,0,-0.9152565502387742,0.3401617355732364 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9153068479767918,0.3403885876625742 A0.028167833656552867,0.028167833656552867,0,0,0,-0.9194694259675147,0.3183672753816554 A0.03892655606629031,0.03892655606629031,0,0,1,-0.9283777256027169,0.3302515795382462 A0.014941469956780454,0.014941469956780454,0,0,1,-0.9293610979851469,0.3395309908234759 A0.04382420668697054,0.04382420668697054,0,0,1,-0.9153068479767918,0.3403885876625742 L-0.9154834036807251,0.3401130412063238 A0.04380500964897777,0.04380500964897777,0,0,0,-0.9291893257748753,0.3394066096822812 A0.014939237833649036,0.014939237833649036,0,0,0,-0.9282175479646804,0.3303037856299698 A0.0389114093209476,0.0389114093209476,0,0,0,-0.9194360288389196,0.3188970257536584 A0.028175770094467787,0.028175770094467787,0,0,1,-0.9154834036807251,0.3401130412063238 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9152565502387743,0.34016173557323726 A0.043805009648967205,0.043805009648967205,0,0,0,-0.9293721403916771,0.33942641234940313 A0.011141905050762966,0.011141905050762966,0,0,1,-0.9272414621268456,0.34686180356571966 A0.012377760342020462,0.012377760342020462,0,0,1,-0.9223519439067176,0.35357021551718815 A0.028167833656585976,0.028167833656585976,0,0,0,-0.9152565502387743,0.34016173557323726 L-0.9155321009253052,0.34033829783366154 A0.02817577009450108,0.02817577009450108,0,0,1,-0.9222969234848801,0.3533326080771054 A0.012376228454888774,0.012376228454888774,0,0,0,-0.927137298745786,0.34681165180040796 A0.01114066377892666,0.01114066377892666,0,0,0,-0.9291785441808438,0.3395129863590372 A0.04382420668695985,0.04382420668695985,0,0,1,-0.9155321009253052,0.34033829783366154 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9154834036807225,0.34011304120632446 A0.028175770094492673,0.028175770094492673,0,0,1,-0.9224400833271157,0.35348729302476567 A0.02207818794835728,0.02207818794835728,0,0,1,-0.91222683315232,0.35896795874681814 A0.2465996163059076,0.2465996163059076,0,0,1,-0.8918439303703175,0.35384074868943455 A0.04380500964898267,0.04380500964898267,0,0,0,-0.9154834036807225,0.34011304120632446 L-0.9153068479767907,0.3403885876625748 A0.043824206686975405,0.043824206686975405,0,0,1,-0.8925937255679028,0.3535975067231167 A0.2459930035580918,0.2459930035580918,0,0,0,-0.9121753828286395,0.35874809680505315 A0.02207331460108432,0.02207331460108432,0,0,0,-0.9222067894214155,0.3534161420886912 A0.0281678336565777,0.0281678336565777,0,0,0,-0.9153068479767907,0.3403885876625748 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9053699155685117,0.3749583415203515 A0.02207818794836849,0.02207818794836849,0,0,1,-0.8988777221216755,0.3914375143502441 A0.24599300355805712,0.24599300355805712,0,0,0,-0.8808079265572827,0.38088265807509025 A0.043805009648988286,0.043805009648988286,0,0,0,-0.8923038632368627,0.3533321426658501 A0.05330978323773655,0.05330978323773655,0,0,1,-0.9053699155685117,0.37495834152035157 L-0.9050873081151237,0.3749583439184181 A0.05328137928663192,0.05328137928663192,0,0,0,-0.8921396003648788,0.35410308028449256 A0.04382420668698106,0.04382420668698106,0,0,1,-0.8812133304676296,0.3806758441007745 A0.24659961630587268,0.24659961630587268,0,0,1,-0.8986714719129297,0.39110522163990113 A0.02207331460109562,0.02207331460109562,0,0,0,-0.9050873081151237,0.3749583439184181 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9052295151037387,0.3750992694080752 A0.053281379286631264,0.053281379286631264,0,0,0,-0.8919261972597101,0.3534519798296259 A0.2459930035582762,0.2459930035582762,0,0,0,-0.912283330406743,0.3587813235809756 A0.02425217455913273,0.02425217455913273,0,0,1,-0.9172465623873407,0.3688440018663817 A0.022078187948347146,0.022078187948347146,0,0,1,-0.9052295151037387,0.3750992694080752 L-0.9052295175017245,0.3748166667507401 A0.02207331460107439,0.02207331460107439,0,0,0,-0.9170324475484524,0.36876456663570656 A0.024246294354503723,0.024246294354503723,0,0,0,-0.9121186520249706,0.3589358137472316 A0.24659961630609303,0.24659961630609303,0,0,1,-0.8925117363807911,0.3539797295132888 A0.053309783237735886,0.053309783237735886,0,0,1,-0.9052295175017245,0.3748166667507401 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9050873081151228,0.37495834391841826 A0.02207331460107593,0.02207331460107593,0,0,0,-0.9172280692778485,0.36873216518625856 A0.011556420029347713,0.011556420029347713,0,0,1,-0.9169910762014556,0.3762722756152039 A0.009497102675561466,0.009497102675561466,0,0,1,-0.9144734336498936,0.3823964976117153 A0.053281379286657236,0.053281379286657236,0,0,0,-0.9050873081151228,0.3749583439184183 L-0.9053699155685109,0.37495834152035146 A0.053309783237761914,0.053309783237761914,0,0,1,-0.9143914262070677,0.3822402564794962 A0.009496200819134866,0.009496200819134866,0,0,0,-0.9168916882327628,0.37624988632783796 A0.011555084686354473,0.011555084686354473,0,0,0,-0.9170522283549868,0.3688778743282297 A0.022078187948348642,0.022078187948348642,0,0,1,-0.9053699155685109,0.37495834152035146 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.9052295175017246,0.37481666675074043 A0.05330978323775763,0.05330978323775763,0,0,1,-0.9145200816119899,0.38232248706272176 A0.01155642002933739,0.01155642002933739,0,0,1,-0.9093382141599594,0.387785382921676 A0.0242521745591846,0.0242521745591846,0,0,1,-0.8986830384229014,0.39144522367280365 A0.022073314601105037,0.022073314601105037,0,0,0,-0.9052295175017246,0.37481666675074043 L-0.9052295151037388,0.3750992694080757 A0.02207818794837813,0.02207818794837813,0,0,1,-0.8988676722180361,0.3911004656335984 A0.02424629435455521,0.02424629435455521,0,0,0,-0.9092619208446384,0.38767784581411424 A0.01155508468634421,0.01155508468634421,0,0,0,-0.9143437663457841,0.382315394007176 A0.05328137928665295,0.05328137928665295,0,0,0,-0.9052295151037388,0.3750992694080757 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.887963473494212,0.40682565280714333 A0.11165451424458832,0.11165451424458832,0,0,1,-0.8572037158472885,0.4045683083262153 A0.05328137928663379,0.05328137928663379,0,0,0,-0.8810231679433677,0.38055119949321276 A0.24659961630612778,0.24659961630612778,0,0,1,-0.898969147904281,0.3912665192516944 A0.024252174559175638,0.024252174559175638,0,0,1,-0.887963473494212,0.40682565280714333 L-0.8877869166272675,0.4065501009575199 A0.02424629435454628,0.02424629435454628,0,0,0,-0.8985782467576181,0.391279006951249 A0.2459930035583107,0.2459930035583107,0,0,0,-0.880999566540068,0.38100569428230013 A0.05330978323773836,0.05330978323773836,0,0,1,-0.8580482898107823,0.4040139574765422 A0.1115299870170728,0.1115299870170728,0,0,0,-0.8877869166272675,0.4065501009575199 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8877374206352933,0.4067772873718249 A0.024246294354546317,0.024246294354546317,0,0,0,-0.8988676722180349,0.3911004656335989 A0.0220781879483631,0.0220781879483631,0,0,1,-0.9021799629760581,0.40225105381221 A0.012377760342020663,0.012377760342020663,0,0,1,-0.9009378230961287,0.410446753690982 A0.1116545142447299,0.1116545142447299,0,0,1,-0.8877374206352934,0.4067772873718249 L-0.8880129659284246,0.4066007262745984 A0.11152998701721356,0.11152998701721356,0,0,0,-0.9008072265987157,0.4102949660890483 A0.01237622845488895,0.01237622845488895,0,0,0,-0.9020392285709942,0.40225587352665715 A0.022073314601090115,0.022073314601090115,0,0,0,-0.898683038422903,0.39144522367280277 A0.024252174559175627,0.024252174559175627,0,0,1,-0.8880129659284246,0.4066007262745984 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8877869166272652,0.4065501009575184 A0.11152998701722187,0.11152998701722187,0,0,0,-0.9009706894426137,0.41035308537767323 A0.011141905050783859,0.011141905050783859,0,0,1,-0.8971854265312507,0.41709451608130566 A0.01494146995681219,0.01494146995681219,0,0,1,-0.8899400073401712,0.4230096502240912 A0.024246294354537772,0.024246294354537772,0,0,0,-0.8877869166272652,0.4065501009575184 L-0.8879634734942095,0.4068256528071419 A0.024252174559167033,0.024252174559167033,0,0,1,-0.8899555463009338,0.4227182750853782 A0.01493923783368043,0.01493923783368043,0,0,0,-0.8970903951747857,0.4170173069360303 A0.011140663778947379,0.011140663778947379,0,0,0,-0.9007739423347405,0.4103902993875543 A0.11165451424473814,0.11165451424473814,0,0,1,-0.8879634734942096,0.40682565280714195 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.888012965928425,0.4066007262745988 A0.024252174559165052,0.024252174559165052,0,0,1,-0.8900688437257299,0.4229433060154884 A0.038926556066267694,0.038926556066267694,0,0,1,-0.8754276665361292,0.42499341338415275 A0.10196710468570228,0.10196710468570228,0,0,0,-0.8571726229769804,0.40406046721092215 A0.11152998701707274,0.11152998701707274,0,0,0,-0.888012965928425,0.4066007262745988 L-0.8877374206352935,0.4067772873718253 A0.11165451424458839,0.11165451424458839,0,0,1,-0.8580750117266938,0.40451474824156336 A0.10207118284825432,0.10207118284825432,0,0,1,-0.8754882085382858,0.42469298493609964 A0.03891140932092502,0.03891140932092502,0,0,0,-0.8898242632901378,0.42278415745459275 A0.024246294354535746,0.024246294354535746,0,0,0,-0.8877374206352935,0.4067772873718253 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.854158125231703,0.4428236537723788 A0.05691814191862208,0.05691814191862208,0,0,1,-0.8218021129912565,0.46669637419132337 A0.1019671046857359,0.1019671046857359,0,0,0,-0.8106461050172163,0.4172122391464938 A0.11152998701708187,0.11152998701708187,0,0,0,-0.8580482898107836,0.40401395747654234 A0.053309783237744976,0.053309783237744976,0,0,1,-0.854158125231703,0.4428236537723788 L-0.8536965981648588,0.4425648934691324 A0.05328137928664033,0.05328137928664033,0,0,0,-0.8572037158472899,0.40456830832621526 A0.1116545142445976,0.1116545142445976,0,0,1,-0.8114711024827794,0.4177212576838517 A0.10207118284828823,0.10207118284828823,0,0,1,-0.821865355137595,0.4656254142365932 A0.05688576386862849,0.05688576386862849,0,0,0,-0.8536965981648588,0.4425648934691324 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8537995247367987,0.4429259628322733 A0.053281379286640444,0.053281379286640444,0,0,0,-0.8575990851715255,0.4037831787223275 A0.10207118284825033,0.10207118284825033,0,0,1,-0.8756025382563387,0.4247947126066803 A0.028175770094436788,0.028175770094436788,0,0,1,-0.877146211655668,0.44119370178089506 A0.05691814191860384,0.05691814191860384,0,0,1,-0.8537995247367987,0.4429259628322733 L-0.8540582783701559,0.44246444602578716 A0.05688576386861037,0.05688576386861037,0,0,0,-0.8768590395468953,0.4409714837294624 A0.028167833656522197,0.028167833656522197,0,0,0,-0.8753120876872782,0.4248925000096628 A0.10196710468569818,0.10196710468569818,0,0,0,-0.8576568407852095,0.4047917768705703 A0.053309783237745136,0.053309783237745136,0,0,1,-0.8540582783701559,0.44246444602578716 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8536965981648591,0.44256489346913314 A0.05688576386860995,0.05688576386860995,0,0,0,-0.8771709360179315,0.44101530821697493 A0.018844607534980976,0.018844607534980976,0,0,1,-0.8731538440880079,0.4532420389231615 A0.019148030380826814,0.019148030380826814,0,0,1,-0.8650802619845658,0.46344174371347263 A0.053281379286661504,0.053281379286661504,0,0,0,-0.8536965981648591,0.44256489346913314 L-0.8541581252317039,0.44282365377237914 A0.053309783237766306,0.053309783237766306,0,0,1,-0.8650091169805914,0.46307775660217687 A0.019144364642616585,0.019144364642616585,0,0,0,-0.8729892424176181,0.4531536856748986 A0.018841057041313256,0.018841057041313256,0,0,0,-0.8768349166340894,0.44115290506208416 A0.056918141918603386,0.056918141918603386,0,0,1,-0.8541581252317039,0.44282365377237914 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8540582783701555,0.4424644460257871 A0.053309783237766556,0.053309783237766556,0,0,1,-0.8652186154262319,0.4633204829454932 A0.029885172537084965,0.029885172537084965,0,0,1,-0.8501232087714532,0.471184609755722 A0.12874973442075763,0.12874973442075763,0,0,1,-0.8213515377530298,0.46640476546981713 A0.056885763868628904,0.056885763868628904,0,0,0,-0.8540582783701555,0.4424644460257871 L-0.8537995247367995,0.4429259628322735 A0.05691814191862262,0.05691814191862262,0,0,1,-0.8223106238590179,0.4659240155861378 A0.12858418400492896,0.12858418400492896,0,0,0,-0.8500466429840683,0.4708735395015644 A0.02987624404440847,0.02987624404440847,0,0,0,-0.8648678073835847,0.4632001103906277 A0.05328137928666179,0.05328137928666179,0,0,0,-0.8537995247367995,0.4429259628322735 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8410735561285758,0.49258602308800337 A0.026651339705603,0.026651339705603,0,0,1,-0.8332090719598166,0.5121000074984938 A0.49380809196789816,0.49380809196789816,0,0,1,-0.8123543237250208,0.5013186500262987 A0.056885763868619925,0.056885763868619925,0,0,0,-0.8218653551375943,0.4656254142365933 A0.10207118284829088,0.10207118284829088,0,0,1,-0.8410735561285758,0.49258602308800337 L-0.8407182179673912,0.4925860267676111 A0.10196710468573872,0.10196710468573872,0,0,0,-0.8218021129912558,0.4666963741913225 A0.056918141918613385,0.056918141918613385,0,0,1,-0.8127795025069742,0.5010346877365502 A0.4913816299373075,0.4913816299373075,0,0,0,-0.8329827214330854,0.511723909052062 A0.02664423871820521,0.02664423871820521,0,0,0,-0.8407182179673912,0.4925860267676111 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8408969416199609,0.49276307311374673 A0.10196710468573866,0.10196710468573866,0,0,0,-0.8213814303378321,0.4658652158605894 A0.12858418400497734,0.12858418400497734,0,0,0,-0.8502004342320593,0.47091892934958357 A0.038926556066314656,0.038926556066314656,0,0,1,-0.8567934014211427,0.4850213946083105 A0.02665133970562448,0.02665133970562448,0,0,1,-0.8408969416199609,0.4927630731137467 L-0.840896945299482,0.4924077390785317 A0.02664423871822635,0.02664423871822635,0,0,0,-0.8565091425685495,0.4848986953687907 A0.038911409320971674,0.038911409320971674,0,0,0,-0.8499693264730893,0.4711407739254991 A0.1287497344208065,0.1287497344208065,0,0,1,-0.8222773284984315,0.4664554730637873 A0.10207118284829098,0.10207118284829098,0,0,1,-0.840896945299482,0.4924077390785317 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8407182179673919,0.49258602676761215 A0.026644238718217573,0.026644238718217573,0,0,0,-0.8567763578959697,0.4848686021820675 A0.015818787751045057,0.015818787751045057,0,0,1,-0.8558283650556233,0.494820187284956 A0.012074358036148487,0.012074358036148487,0,0,1,-0.8520607164039098,0.5023076402407682 A0.10196710468571045,0.10196710468571045,0,0,0,-0.8407182179673919,0.49258602676761215 L-0.8410735561285775,0.4925860230880056 A0.10207118284826261,0.10207118284826261,0,0,1,-0.8519743991706487,0.5021068763051737 A0.012072900323086222,0.012072900323086222,0,0,0,-0.8557022388460065,0.49478175286390064 A0.015816285827209075,0.015816285827209075,0,0,0,-0.8565279800950232,0.4850534237231232 A0.026651339705615586,0.026651339705615586,0,0,1,-0.8410735561285775,0.4925860230880056 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8408969452994812,0.4924077390785336 A0.10207118284832033,0.10207118284832033,0,0,1,-0.8521254342675247,0.5022207534280145 A0.013695243158378011,0.013695243158378011,0,0,1,-0.8454058718214669,0.508370294667321 A0.0252833990355585,0.0252833990355585,0,0,1,-0.8329906661412758,0.5121055371825238 A0.026644238718200257,0.026644238718200257,0,0,0,-0.8408969452994812,0.4924077390785336 L-0.840896941619959,0.49276307311374773 A0.026651339705598114,0.026651339705598114,0,0,1,-0.8332031870349302,0.5117214734019541 A0.025277008201967203,0.025277008201967203,0,0,0,-0.8453239153057639,0.5082377953991338 A0.013693367833984577,0.013693367833984577,0,0,0,-0.8519084059434437,0.5021951331195953 A0.10196710468576796,0.10196710468576796,0,0,0,-0.840896941619959,0.49276307311374773 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8215253678056446,0.5283027479533812 A0.0680358811572067,0.0680358811572067,0,0,1,-0.7919284912215871,0.5284979748277162 A0.050996552161480274,0.050996552161480274,0,0,0,-0.8125506863180418,0.500920429344896 A0.49138162993725765,0.49138162993725765,0,0,0,-0.8333145139426039,0.5119096266985774 A0.025283399035532006,0.025283399035532006,0,0,1,-0.8215253678056446,0.5283027479533812 L-0.8213488099361814,0.5280271956426223 A0.025277008201941176,0.025277008201941176,0,0,0,-0.8328756298537168,0.5119176208456423 A0.4938080919678479,0.4938080919678479,0,0,1,-0.8125840089730607,0.5014306278050427 A0.051022571697040955,0.051022571697040955,0,0,1,-0.7926175220797665,0.5278685241279535 A0.06798962420275871,0.06798962420275871,0,0,0,-0.8213488099361814,0.5280271956426223 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.821299474491661,0.5282543706813325 A0.025277008201941252,0.025277008201941252,0,0,0,-0.83320318703493,0.5117214734019567 A0.026651339705606836,0.026651339705606836,0,0,1,-0.8363498091266429,0.5240609687325865 A0.013177137218235197,0.013177137218235197,0,0,1,-0.8344442565960921,0.532478299845343 A0.06803588115734747,0.06803588115734747,0,0,1,-0.8212994744916609,0.5282543706813325 L-0.8215750193237089,0.5280778105866171 A0.06798962420289911,0.06798962420289911,0,0,0,-0.8343241589638557,0.5323139356772129 A0.013175401092022353,0.013175401092022353,0,0,0,-0.8361997257178784,0.5240564966887153 A0.02664423871820889,0.02664423871820889,0,0,0,-0.8329906661412764,0.5121055371825264 A0.025283399035532367,0.025283399035532367,0,0,1,-0.8215750193237089,0.5280778105866171 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8213488099361809,0.5280271956426236 A0.06798962420289562,0.06798962420289562,0,0,0,-0.8344851742688572,0.5323860431690187 A0.01103848470491679,0.01103848470491679,0,0,1,-0.8302075619720406,0.538769037461141 A0.013695243158401255,0.013695243158401255,0,0,1,-0.8229861855517384,0.5439038705355661 A0.025277008201959016,0.025277008201959016,0,0,0,-0.8213488099361809,0.5280271956426236 L-0.821525367805644,0.5283027479533824 A0.025283399035550283,0.025283399035550283,0,0,1,-0.8230153810607831,0.5436356146297202 A0.013693367834007712,0.013693367834007712,0,0,0,-0.830121323752421,0.5386871432946323 A0.011037266368109679,0.011037266368109679,0,0,0,-0.834282785357649,0.5324078766011616 A0.06803588115734394,0.06803588115734394,0,0,1,-0.821525367805644,0.5283027479533824 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.8215750193237074,0.5280778105866195 A0.025283399035549572,0.025283399035549572,0,0,1,-0.8231085097274146,0.5438492700699888 A0.029885172537009307,0.029885172537009307,0,0,1,-0.8098628025049102,0.5454079996282373 A0.2038302903146492,0.2038302903146492,0,0,0,-0.7918248896867149,0.528040238529496 A0.06798962420276394,0.06798962420276394,0,0,0,-0.8215750193237074,0.5280778105866195 L-0.8212994744916616,0.5282543706813353 A0.06803588115721175,0.06803588115721175,0,0,1,-0.7927145607385951,0.5283222411256365 A0.20424660328982353,0.20424660328982353,0,0,1,-0.8099128824181191,0.5451427367473567 A0.02987624404433341,0.02987624404433341,0,0,0,-0.8228907799210652,0.5436898557542291 A0.025277008201958457,0.025277008201958457,0,0,0,-0.8212994744916616,0.5282543706813353 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7929865357611279,0.5606845620258957 A0.03607571085608397,0.03607571085608397,0,0,1,-0.7722562844531221,0.5795093526592322 A0.11152998701709838,0.11152998701709838,0,0,0,-0.7568781982434318,0.5480471021177568 A0.06798962420275224,0.06798962420275224,0,0,0,-0.7926175220797655,0.527868524127954 A0.051022571697025405,0.051022571697025405,0,0,1,-0.7929865357611279,0.5606845620258957 L-0.7926216150353274,0.560510280475877 A0.05099655216146497,0.05099655216146497,0,0,0,-0.791928491221587,0.5284979748277165 A0.06803588115720004,0.06803588115720004,0,0,1,-0.7575875674174332,0.5482122235434108 A0.11165451424461426,0.11165451424461426,0,0,1,-0.7722007887717602,0.5788293663775353 A0.0360627010887269,0.0360627010887269,0,0,0,-0.7926216150353274,0.560510280475877 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7927182709836524,0.560780254712165 A0.05099655216146456,0.05099655216146456,0,0,0,-0.7921728170781295,0.5277236682630047 A0.20424660328988956,0.20424660328988956,0,0,1,-0.8100147391959809,0.5452311815960488 A0.026067155566970708,0.026067155566970708,0,0,1,-0.8111371263175076,0.5591656501751835 A0.03607571085609372,0.03607571085609372,0,0,1,-0.7927182709836526,0.560780254712165 L-0.792892551527827,0.5604153434647311 A0.03606270108873663,0.03606270108873663,0,0,0,-0.8109094038727528,0.5589752989973098 A0.026060362428364216,0.026060362428364216,0,0,0,-0.8097599752231298,0.5453204462543737 A0.2038302903147148,0.2038302903147148,0,0,0,-0.7923733958650959,0.5286351375727905 A0.051022571697024934,0.051022571697024934,0,0,1,-0.7928925515278269,0.5604153434647311 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7926216150353286,0.5605102804758756 A0.03606270108873648,0.03606270108873648,0,0,0,-0.8111629376734357,0.5590206774336092 A0.015131584262977935,0.015131584262977935,0,0,1,-0.80756576352028,0.5685413671018544 A0.013921980387767015,0.013921980387767015,0,0,1,-0.8012742071322934,0.5758238224295954 A0.05099655216142674,0.05099655216142674,0,0,0,-0.7926216150353286,0.5605102804758756 L-0.7929865357611295,0.560684562025895 A0.051022571696987,0.051022571696987,0,0,1,-0.8012326645128602,0.5755613859955842 A0.013920042458335247,0.013920042458335247,0,0,0,-0.8074433640788727,0.5684677574069181 A0.015129294980037334,0.015129294980037334,0,0,0,-0.8108842391744439,0.5591227196367068 A0.036075710856093665,0.036075710856093665,0,0,1,-0.7929865357611295,0.560684562025895 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7928925515278274,0.5604153434647322 A0.05102257169698938,0.05102257169698938,0,0,1,-0.8013764246799594,0.5757406774332716 A0.019148030380837573,0.019148030380837573,0,0,1,-0.7908619306788216,0.5810435534136131 A0.053309783237749035,0.053309783237749035,0,0,1,-0.7719472994536275,0.5793661630453792 A0.03606270108872355,0.03606270108872355,0,0,0,-0.7928925515278274,0.5604153434647322 L-0.7927182709836523,0.5607802547121652 A0.036075710856080544,0.036075710856080544,0,0,1,-0.7725084137309478,0.5789780945430785 A0.05328137928664448,0.05328137928664448,0,0,0,-0.7908084349650497,0.5808362137522987 A0.01914436464262728,0.01914436464262728,0,0,0,-0.8011283679724919,0.5756454431338199 A0.05099655216142908,0.05099655216142908,0,0,0,-0.7927182709836523,0.5607802547121652 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7388794976077884,0.5949581457611174 A0.491381629937446,0.491381629937446,0,0,0,-0.6945056704006463,0.5445960166747008 A0.17400600580547756,0.17400600580547756,0,0,0,-0.7574833189691811,0.5478643721399333 A0.1116545142446247,0.1116545142446247,0,0,1,-0.7725341270242276,0.579316115089444 A0.0533097832377408,0.0533097832377408,0,0,1,-0.7388794976077881,0.5949581457611172 L-0.7388795054132858,0.5942474752737803 A0.05328137928663631,0.05328137928663631,0,0,0,-0.7719174694269553,0.5790241954308107 A0.11152998701710885,0.11152998701710885,0,0,0,-0.7569856392764109,0.548396135005069 A0.1743093119494007,0.1743093119494007,0,0,1,-0.6965283932890404,0.5454407520923711 A0.49380809196803804,0.49380809196803804,0,0,1,-0.738879505413286,0.5942474752737805 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7385223080628303,0.5946043084120399 A0.05328137928664028,0.05328137928664028,0,0,0,-0.7725084137309495,0.5789780945430762 A0.036075710856087295,0.036075710856087295,0,0,1,-0.7693295918033844,0.600280030835147 A0.02528339903553215,0.02528339903553215,0,0,1,-0.7604045291718539,0.6150199159937894 A0.49138162993768286,0.49138162993768286,0,0,0,-0.7385223080628305,0.5946043084120402 L-0.7392329819682334,0.5946043006064674 A0.4938080919682775,0.4938080919682775,0,0,1,-0.7602657714296888,0.6146034673908902 A0.025277008201941037,0.025277008201941037,0,0,0,-0.7690706209597639,0.6001804918877389 A0.0360627010887302,0.0360627010887302,0,0,0,-0.7719472994536288,0.5793661630453775 A0.05330978323774488,0.05330978323774488,0,0,1,-0.7392329819682337,0.5946043006064676 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7388795054132847,0.5942474752737792 A0.493808091968272,0.493808091968272,0,0,1,-0.7605488745837632,0.6148570440724179 A0.026651339705606174,0.026651339705606174,0,0,1,-0.7464403392491971,0.6257708441870563 A0.04382420668697022,0.04382420668697022,0,0,1,-0.7230829214825849,0.631231452532575 A0.053281379286636475,0.053281379286636475,0,0,0,-0.7388795054132846,0.5942474752737791 L-0.7388794976077868,0.5949581457611159 A0.053309783237741,0.053309783237741,0,0,1,-0.7234947692097019,0.6305593598658843 A0.043805009648977544,0.043805009648977544,0,0,0,-0.7463046491433756,0.6255062495981746 A0.026644238718208247,0.026644238718208247,0,0,0,-0.7601188353923664,0.6147690048980593 A0.4913816299376774,0.4913816299376774,0,0,0,-0.7388794976077873,0.5949581457611164 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.739232981968234,0.5946043006064686 A0.0533097832377402,0.0533097832377402,0,0,1,-0.7234748916068204,0.6312392016488323 A0.24659961630590524,0.24659961630590524,0,0,1,-0.686490447594506,0.6127992860201604 A0.12858418400498053,0.12858418400498053,0,0,0,-0.6953849013020045,0.5439281065466561 A0.49380809196806763,0.49380809196806763,0,0,1,-0.7392329819682338,0.5946043006064685 L-0.7385223080628314,0.5946043084120418 A0.4913816299374752,0.4913816299374752,0,0,0,-0.6956646316241406,0.5461021760963656 A0.12874973442080964,0.12874973442080964,0,0,1,-0.6871867536185614,0.6122551297340241 A0.24599300355808953,0.24599300355808953,0,0,0,-0.7230987565904867,0.6305464547683562 A0.05328137928663576,0.05328137928663576,0,0,0,-0.7385223080628313,0.5946043084120417 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7021485091921223,0.657756133328438 A0.08455113301770359,0.08455113301770359,0,0,1,-0.6567651909910566,0.6577272445744787 A0.08447970506513552,0.08447970506513552,0,0,0,-0.6867771343289272,0.6120876238772318 A0.24599300355812231,0.24599300355812231,0,0,0,-0.723679599350466,0.6309061682753963 A0.04382420668697515,0.04382420668697515,0,0,1,-0.7021485091921223,0.657756133328438 L-0.701889752854583,0.6572946053054926 A0.04380500964898252,0.04380500964898252,0,0,0,-0.7228916050034085,0.6308855672680046 A0.2465996163059383,0.2465996163059383,0,0,1,-0.68690022718252,0.6129627286873914 A0.08455113301770611,0.08455113301770611,0,0,1,-0.6577272445744806,0.6567651909910547 A0.08447970506513304,0.08447970506513304,0,0,0,-0.701889752854583,0.6572946053054926 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7017887373875558,0.657656510175236 A0.04380500964898237,0.04380500964898237,0,0,0,-0.7234947692097029,0.6305593598658824 A0.0533097832377539,0.0533097832377539,0,0,1,-0.7274463527078516,0.6526819269596417 A0.023114175633150876,0.023114175633150876,0,0,1,-0.7226216266299665,0.66651894950513 A0.08455113301769808,0.08455113301769808,0,0,1,-0.7017887373875557,0.657656510175236 L-0.702250253237934,0.6573977525763499 A0.0844797050651274,0.0844797050651274,0,0,0,-0.7224569151311528,0.6662228199549186 A0.02310883426112463,0.02310883426112463,0,0,0,-0.7271885659672267,0.6526478889722119 A0.05328137928664913,0.05328137928664913,0,0,0,-0.7230829214825851,0.6312314525325736 A0.04382420668697513,0.04382420668697513,0,0,1,-0.702250253237934,0.6573977525763499 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7018897528545832,0.6572946053054928 A0.08447970506512638,0.08447970506512638,0,0,0,-0.7227082008663659,0.6663749508093788 A0.018150251057119048,0.018150251057119048,0,0,1,-0.7144662607276437,0.6758326891057795 A0.021131083346347723,0.021131083346347723,0,0,1,-0.7022503844148685,0.6824146473438564 A0.04380500964895673,0.04380500964895673,0,0,0,-0.7018897528545832,0.6572946053054928 L-0.7021485091921217,0.6577561333284379 A0.04382420668694923,0.04382420668694923,0,0,1,-0.7023433971645292,0.6820116013335393 A0.021126619100059547,0.021126619100059547,0,0,0,-0.7143461842215381,0.6756849628119371 A0.018146957366245234,0.018146957366245234,0,0,0,-0.7223693948560583,0.6663695434610639 A0.08455113301769697,0.08455113301769697,0,0,1,-0.7021485091921217,0.6577561333284379 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.7022502532379348,0.6573977525763484 A0.043824206686948586,0.043824206686948586,0,0,1,-0.7024464535837973,0.6823538039223782 A0.040815974838942504,0.040815974838942504,0,0,1,-0.6825085906879567,0.6827491339324506 A200.00166666339794,200.00166666339794,0,0,0,-0.6565838091011926,0.6570687392020318 A0.08447970506514431,0.08447970506514431,0,0,0,-0.7022502532379349,0.6573977525763484 L-0.7017887373875573,0.6576565101752345 A0.0845511330177151,0.0845511330177151,0,0,1,-0.6578980478968696,0.6574208620603113 A200.00166666437372,200.00166666437372,0,0,0,-0.6826105424922844,0.6823686548700323 A0.04079932233657408,0.04079932233657408,0,0,0,-0.7021438950003367,0.682071726341669 A0.04380500964895612,0.04380500964895612,0,0,0,-0.7017887373875573,0.6576565101752345 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.6577561333284405,0.7021485091921211 A0.0438242066869752,0.0438242066869752,0,0,1,-0.6309061682753978,0.7236795993504648 A0.24599300355811077,0.24599300355811077,0,0,0,-0.6120876238772333,0.6867771343289258 A0.08447970506513845,0.08447970506513845,0,0,0,-0.6577272445744806,0.6567651909910555 A0.08455113301771199,0.08455113301771199,0,0,1,-0.6577561333284405,0.7021485091921211 L-0.6572946053054954,0.7018897528545831 A0.08447970506514128,0.08447970506514128,0,0,0,-0.6567651909910567,0.6577272445744794 A0.08455113301770913,0.08455113301770913,0,0,1,-0.6129627286873929,0.6869002271825182 A0.24659961630592686,0.24659961630592686,0,0,1,-0.6308855672680069,0.7228916050034087 A0.0438050096489825,0.0438050096489825,0,0,0,-0.6572946053054954,0.7018897528545831 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.6573977525763505,0.7022502532379329 A0.08447970506514403,0.08447970506514403,0,0,0,-0.6570687391838381,0.6565838090960737 A200.00166666388986,200.00166666388986,0,0,0,-0.6827491338688674,0.6825085905402659 A0.04081597483898731,0.04081597483898731,0,0,1,-0.6823538039223775,0.7024464535837946 A0.04382420668697717,0.04382420668697717,0,0,1,-0.6573977525763505,0.7022502532379329 L-0.6576565101752367,0.7017887373875553 A0.04380500964898453,0.04380500964898453,0,0,0,-0.6820717263416688,0.7021438950003343 A0.04079932233661843,0.04079932233661843,0,0,0,-0.6823686548088788,0.6826105424762571 A200.00166666388986,200.00166666388986,0,0,0,-0.6574208620861555,0.6578980479038421 A0.0845511330177148,0.0845511330177148,0,0,1,-0.6576565101752367,0.7017887373875553 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.6572946053054943,0.7018897528545835 A0.04380500964896899,0.04380500964896899,0,0,0,-0.6824146473438556,0.702250384414868 A0.021131083346342068,0.021131083346342068,0,0,1,-0.6758326891057796,0.7144662607276417 A0.01815025105713182,0.01815025105713182,0,0,1,-0.6663749508093797,0.7227082008663632 A0.08447970506517005,0.08447970506517005,0,0,0,-0.6572946053054943,0.7018897528545837 L-0.6577561333284394,0.7021485091921221 A0.08455113301774078,0.08455113301774078,0,0,1,-0.6663695434610644,0.7223693948560549 A0.018146957366257935,0.018146957366257935,0,0,0,-0.6756849628119365,0.7143461842215356 A0.021126619100053968,0.021126619100053968,0,0,0,-0.6820116013335372,0.7023433971645283 A0.04382420668696159,0.04382420668696159,0,0,1,-0.6577561333284394,0.7021485091921221 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.6576565101752383,0.7017887373875565 A0.08455113301773766,0.08455113301773766,0,0,1,-0.6665189495051349,0.7226216266299686 A0.023114175633150453,0.023114175633150453,0,0,1,-0.6526819269596441,0.7274463527078516 A0.05330978323775336,0.05330978323775336,0,0,1,-0.6305593598658848,0.7234947692097016 A0.043805009648976316,0.043805009648976316,0,0,0,-0.6576565101752383,0.7017887373875564 L-0.6573977525763522,0.7022502532379344 A0.04382420668696893,0.04382420668696893,0,0,1,-0.6312314525325754,0.7230829214825844 A0.05328137928664869,0.05328137928664869,0,0,0,-0.6526478889722115,0.7271885659672258 A0.023108834261124117,0.023108834261124117,0,0,0,-0.6662228199549223,0.722456915131153 A0.08447970506516701,0.08447970506516701,0,0,0,-0.6573977525763522,0.7022502532379344 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946043006064701,0.7392329819682337 A0.4938080919679514,0.4938080919679514,0,0,1,-0.5439281065466581,0.6953849013020045 A0.12858418400496968,0.12858418400496968,0,0,0,-0.6127992860201616,0.6864904475945056 A0.24659961630600552,0.24659961630600552,0,0,1,-0.631239201648832,0.7234748916068182 A0.05330978323774084,0.05330978323774084,0,0,1,-0.5946043006064698,0.7392329819682335 L-0.5946043084120424,0.7385223080628305 A0.05328137928663631,0.05328137928663631,0,0,0,-0.6305464547683559,0.7230987565904844 A0.24599300355818893,0.24599300355818893,0,0,0,-0.6122551297340251,0.6871867536185606 A0.12874973442079862,0.12874973442079862,0,0,1,-0.546102176096367,0.6956646316241404 A0.49138162993736006,0.49138162993736006,0,0,0,-0.5946043084120425,0.7385223080628306 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5942474752737816,0.7388795054132851 A0.05328137928663658,0.05328137928663658,0,0,0,-0.6312314525325748,0.7230829214825838 A0.043824206686990934,0.043824206686990934,0,0,1,-0.625770844187057,0.7464403392491936 A0.026651339705616065,0.026651339705616065,0,0,1,-0.6148570440724179,0.7605488745837603 A0.49380809196837333,0.49380809196837333,0,0,1,-0.5942474752737816,0.7388795054132851 L-0.5949581457611185,0.7388794976077874 A0.4913816299377776,0.4913816299377776,0,0,0,-0.6147690048980606,0.7601188353923647 A0.026644238718218135,0.026644238718218135,0,0,0,-0.6255062495981756,0.7463046491433732 A0.043805009648998014,0.043805009648998014,0,0,0,-0.6305593598658847,0.7234947692097011 A0.053309783237741076,0.053309783237741076,0,0,1,-0.5949581457611185,0.7388794976077874 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5946043084120431,0.7385223080628308 A0.49138162993767076,0.49138162993767076,0,0,0,-0.6150199159937912,0.7604045291718527 A0.025283399035569788,0.025283399035569788,0,0,1,-0.6002800308351468,0.7693295918033819 A0.036075710856111866,0.036075710856111866,0,0,1,-0.5789780945430796,0.7725084137309467 A0.053281379286620606,0.053281379286620606,0,0,0,-0.5946043084120429,0.7385223080628306 L-0.5946043006064702,0.7392329819682334 A0.05330978323772504,0.05330978323772504,0,0,1,-0.5793661630453801,0.7719472994536273 A0.036062701088754597,0.036062701088754597,0,0,0,-0.6001804918877371,0.7690706209597618 A0.025277008201978274,0.025277008201978274,0,0,0,-0.6146034673908917,0.7602657714296873 A0.49380809196826536,0.49380809196826536,0,0,1,-0.5946043006064702,0.7392329819682334 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.594958145761119,0.7388794976077873 A0.05330978323773172,0.05330978323773172,0,0,1,-0.5793161150894459,0.7725341270242266 A0.11165451424464082,0.11165451424464082,0,0,1,-0.5478643721399349,0.7574833189691802 A0.1740060058054483,0.1740060058054483,0,0,0,-0.5445960166747029,0.694505670400646 A0.4913816299373768,0.4913816299373768,0,0,0,-0.594958145761119,0.7388794976077873 L-0.5942474752737812,0.7388795054132842 A0.49380809196796827,0.49380809196796827,0,0,1,-0.545440752092373,0.69652839328904 A0.17430931194937146,0.17430931194937146,0,0,1,-0.5483961350050706,0.7569856392764105 A0.1115299870171248,0.1115299870171248,0,0,0,-0.5790241954308122,0.7719174694269543 A0.05328137928662729,0.05328137928662729,0,0,0,-0.5942474752737816,0.7388795054132846 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5606845620258969,0.7929865357611281 A0.0510225716970366,0.0510225716970366,0,0,1,-0.5278685241279546,0.7926175220797664 A0.06798962420277424,0.06798962420277424,0,0,0,-0.5480471021177571,0.7568781982434314 A0.11152998701709621,0.11152998701709621,0,0,0,-0.5795093526592331,0.7722562844531228 A0.03607571085609371,0.03607571085609371,0,0,1,-0.5606845620258969,0.7929865357611281 L-0.5605102804758773,0.7926216150353266 A0.036062701088736555,0.036062701088736555,0,0,0,-0.578829366377535,0.7722007887717598 A0.11165451424461197,0.11165451424461197,0,0,1,-0.548212223543411,0.7575875674174324 A0.06803588115722223,0.06803588115722223,0,0,1,-0.5284979748277171,0.791928491221587 A0.05099655216147599,0.05099655216147599,0,0,0,-0.5605102804758773,0.7926216150353266 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5604153434647328,0.7928925515278281 A0.0360627010887362,0.0360627010887362,0,0,0,-0.5793661630453794,0.7719472994536272 A0.05330978323775407,0.05330978323775407,0,0,1,-0.5810435534136109,0.790861930678818 A0.019148030380852592,0.019148030380852592,0,0,1,-0.5757406774332667,0.801376424679955 A0.05102257169701842,0.05102257169701842,0,0,1,-0.5604153434647329,0.7928925515278281 L-0.5607802547121671,0.792718270983654 A0.05099655216145793,0.05099655216145793,0,0,0,-0.5756454431338157,0.8011283679724883 A0.01914436464264215,0.01914436464264215,0,0,0,-0.5808362137522964,0.7908084349650475 A0.053281379286649375,0.053281379286649375,0,0,0,-0.5789780945430777,0.7725084137309501 A0.03607571085609342,0.03607571085609342,0,0,1,-0.5607802547121671,0.792718270983654 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5605102804758779,0.792621615035327 A0.050996552161494235,0.050996552161494235,0,0,0,-0.5758238224295954,0.8012742071322895 A0.01392198038773682,0.01392198038773682,0,0,1,-0.5685413671018492,0.8075657635202794 A0.015131584262994192,0.015131584262994192,0,0,1,-0.5590206774336112,0.811162937673435 A0.0360627010887173,0.0360627010887173,0,0,0,-0.5605102804758779,0.792621615035327 L-0.5606845620258977,0.7929865357611279 A0.03607571085607435,0.03607571085607435,0,0,1,-0.5591227196367093,0.8108842391744453 A0.015129294980053451,0.015129294980053451,0,0,0,-0.5684677574069181,0.8074433640788738 A0.01392004245830563,0.01392004245830563,0,0,0,-0.5755613859955891,0.8012326645128602 A0.051022571697054805,0.051022571697054805,0,0,1,-0.5606845620258977,0.7929865357611279 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5607802547121654,0.792718270983653 A0.0360757108560743,0.0360757108560743,0,0,1,-0.559165650175185,0.811137126317507 A0.026067155566978747,0.026067155566978747,0,0,1,-0.5452311815960501,0.8100147391959807 A0.20424660328996175,0.20424660328996175,0,0,1,-0.527723668263006,0.7921728170781288 A0.05099655216145576,0.05099655216145576,0,0,0,-0.5607802547121654,0.792718270983653 L-0.5604153434647315,0.7928925515278273 A0.05102257169701615,0.05102257169701615,0,0,1,-0.5286351375727918,0.7923733958650951 A0.2038302903147867,0.2038302903147867,0,0,0,-0.5453204462543748,0.8097599752231291 A0.026060362428372213,0.026060362428372213,0,0,0,-0.5589752989973112,0.8109094038727521 A0.03606270108871725,0.03606270108871725,0,0,0,-0.5604153434647315,0.7928925515278273 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5283027479533833,0.821525367805647 A0.025283399035540506,0.025283399035540506,0,0,1,-0.5119096266985781,0.8333145139426029 A0.49138162993717754,0.49138162993717754,0,0,0,-0.500920429344897,0.8125506863180405 A0.050996552161486075,0.050996552161486075,0,0,0,-0.528497974827717,0.791928491221587 A0.06803588115720689,0.06803588115720689,0,0,1,-0.5283027479533833,0.821525367805647 L-0.5280271956426238,0.8213488099361821 A0.06798962420275909,0.06798962420275909,0,0,0,-0.5278685241279542,0.7926175220797658 A0.051022571697046715,0.051022571697046715,0,0,1,-0.501430627805043,0.8125840089730588 A0.4938080919677671,0.4938080919677671,0,0,1,-0.5119176208456409,0.8328756298537126 A0.025277008201949277,0.025277008201949277,0,0,0,-0.5280271956426238,0.8213488099361821 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5280778105866186,0.8215750193237068 A0.0679896242027385,0.0679896242027385,0,0,0,-0.5280402385294962,0.7918248896867133 A0.20383029031474711,0.20383029031474711,0,0,0,-0.5454079996282363,0.809862802504907 A0.029885172537006097,0.029885172537006097,0,0,1,-0.5438492700699858,0.8231085097274135 A0.025283399035513278,0.025283399035513278,0,0,1,-0.5280778105866186,0.8215750193237067 L-0.5282543706813342,0.8212994744916605 A0.025277008201922403,0.025277008201922403,0,0,0,-0.5436898557542273,0.8228907799210643 A0.029876244044330272,0.029876244044330272,0,0,0,-0.5451427367473575,0.8099128824181179 A0.20424660328992203,0.20424660328992203,0,0,1,-0.5283222411256367,0.7927145607385935 A0.06803588115718613,0.06803588115718613,0,0,1,-0.5282543706813342,0.8212994744916604 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5280271956426239,0.8213488099361815 A0.025277008201950068,0.025277008201950068,0,0,0,-0.5439038705355701,0.8229861855517385 A0.013695243158377106,0.013695243158377106,0,0,1,-0.5387690374611469,0.8302075619720319 A0.011038484704908317,0.011038484704908317,0,0,1,-0.5323860431690163,0.8344851742688535 A0.06798962420272721,0.06798962420272721,0,0,0,-0.5280271956426239,0.8213488099361815 L-0.5283027479533834,0.8215253678056471 A0.06803588115717497,0.06803588115717497,0,0,1,-0.5324078766011603,0.8342827853576478 A0.011037266368101352,0.011037266368101352,0,0,0,-0.5386871432946345,0.8301213237524158 A0.01369336783398367,0.01369336783398367,0,0,0,-0.5436356146297194,0.8230153810607829 A0.025283399035541318,0.025283399035541318,0,0,1,-0.5283027479533834,0.8215253678056471 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.5282543706813342,0.8212994744916585 A0.06803588115717511,0.06803588115717511,0,0,1,-0.5324782998453439,0.8344442565960895 A0.01317713721822942,0.01317713721822942,0,0,1,-0.5240609687325859,0.8363498091266384 A0.026651339705547658,0.026651339705547658,0,0,1,-0.5117214734019545,0.8332031870349312 A0.02527700820191397,0.02527700820191397,0,0,0,-0.5282543706813342,0.8212994744916585 L-0.5280778105866191,0.8215750193237084 A0.02528339903550479,0.02528339903550479,0,0,1,-0.5121055371825275,0.832990666141275 A0.026644238718150054,0.026644238718150054,0,0,0,-0.5240564966887197,0.8361997257178747 A0.013175401092016639,0.013175401092016639,0,0,0,-0.532313935677215,0.8343241589638558 A0.06798962420272738,0.06798962420272738,0,0,0,-0.5280778105866191,0.8215750193237084 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4925860230880042,0.8410735561285758 A0.1020711828482979,0.1020711828482979,0,0,1,-0.4656254142365937,0.8218653551375941 A0.05688576386861856,0.05688576386861856,0,0,0,-0.5013186500262997,0.8123543237250189 A0.493808091968173,0.493808091968173,0,0,1,-0.5121000074984957,0.8332090719598183 A0.026651339705590037,0.026651339705590037,0,0,1,-0.49258602308800414,0.8410735561285758 L-0.49258602676760993,0.8407182179673893 A0.026644238718192343,0.026644238718192343,0,0,0,-0.5117239090520621,0.8329827214330838 A0.4913816299375792,0.4913816299375792,0,0,0,-0.5010346877365515,0.8127795025069731 A0.05691814191861204,0.05691814191861204,0,0,1,-0.46669637419132315,0.8218021129912556 A0.10196710468574556,0.10196710468574556,0,0,0,-0.49258602676761,0.8407182179673894 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4924077390785333,0.8408969452994813 A0.026644238718200194,0.026644238718200194,0,0,0,-0.5121055371825235,0.8329906661412777 A0.025283399035509455,0.025283399035509455,0,0,1,-0.5083702946673223,0.8454058718214672 A0.013695243158427519,0.013695243158427519,0,0,1,-0.5022207534280122,0.8521254342675233 A0.10207118284843507,0.10207118284843507,0,0,1,-0.4924077390785333,0.8408969452994813 L-0.4927630731137466,0.8408969416199582 A0.10196710468588215,0.10196710468588215,0,0,0,-0.5021951331195942,0.8519084059434439 A0.01369336783403363,0.01369336783403363,0,0,0,-0.5082377953991358,0.8453239153057661 A0.02527700820191856,0.02527700820191856,0,0,0,-0.5117214734019556,0.8332031870349311 A0.026651339705597844,0.026651339705597844,0,0,1,-0.4927630731137467,0.8408969416199582 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.49258602676761326,0.8407182179673903 A0.10196710468588259,0.10196710468588259,0,0,0,-0.5023076402407681,0.8520607164039066 A0.012074358036189163,0.012074358036189163,0,0,1,-0.4948201872849587,0.8558283650556228 A0.015818787751045907,0.015818787751045907,0,0,1,-0.484868602182071,0.8567763578959663 A0.02664423871824325,0.02664423871824325,0,0,0,-0.49258602676761326,0.8407182179673903 L-0.4925860230880049,0.841073556128574 A0.02665133970564132,0.02665133970564132,0,0,1,-0.4850534237231252,0.8565279800950185 A0.01581628582720999,0.01581628582720999,0,0,0,-0.49478175286389864,0.8557022388460034 A0.012072900323126246,0.012072900323126246,0,0,0,-0.5021068763051703,0.8519743991706409 A0.10207118284843536,0.10207118284843536,0,0,1,-0.492586023088005,0.841073556128574 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4927630731137478,0.8408969416199594 A0.02665133970564073,0.02665133970564073,0,0,1,-0.48502139460831506,0.8567934014211434 A0.0389265560663198,0.0389265560663198,0,0,1,-0.4709189293495849,0.8502004342320587 A0.1285841840049899,0.1285841840049899,0,0,0,-0.46586521586059154,0.8213814303378316 A0.10196710468578545,0.10196710468578545,0,0,0,-0.4927630731137478,0.8408969416199594 L-0.49240773907853247,0.8408969452994806 A0.10207118284833801,0.10207118284833801,0,0,1,-0.4664554730637893,0.822277328498431 A0.1287497344208189,0.1287497344208189,0,0,1,-0.47114077392550047,0.849969326473089 A0.038911409320976746,0.038911409320976746,0,0,0,-0.48489869536879504,0.85650914256855 A0.026644238718242504,0.026644238718242504,0,0,0,-0.4924077390785324,0.8408969452994804 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4428236537723794,0.8541581252317033 A0.053309783237744955,0.053309783237744955,0,0,1,-0.40401395747654345,0.8580482898107831 A0.11152998701709058,0.11152998701709058,0,0,0,-0.41721223914649475,0.8106461050172158 A0.10196710468575024,0.10196710468575024,0,0,0,-0.4666963741913238,0.821802112991255 A0.05691814191860971,0.05691814191860971,0,0,1,-0.4428236537723794,0.8541581252317033 L-0.44256489346913275,0.8536965981648584 A0.05688576386861615,0.05688576386861615,0,0,0,-0.4656254142365933,0.821865355137593 A0.10207118284830262,0.10207118284830262,0,0,1,-0.4177212576838532,0.8114711024827783 A0.11165451424460637,0.11165451424460637,0,0,1,-0.40456830832621665,0.8572037158472885 A0.05328137928664034,0.05328137928664034,0,0,0,-0.44256489346913275,0.8536965981648584 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4424644460257894,0.8540582783701557 A0.0568857638686284,0.0568857638686284,0,0,0,-0.46640476546981846,0.8213515377530299 A0.12874973442082063,0.12874973442082063,0,0,1,-0.4711846097557225,0.8501232087714498 A0.02988517253707805,0.02988517253707805,0,0,1,-0.4633204829454941,0.8652186154262304 A0.05330978323776618,0.05330978323776618,0,0,1,-0.4424644460257894,0.8540582783701557 L-0.4429259628322751,0.853799524736799 A0.05328137928666137,0.05328137928666137,0,0,0,-0.4632001103906296,0.8648678073835836 A0.02987624404440168,0.02987624404440168,0,0,0,-0.47087353950156535,0.8500466429840667 A0.12858418400499147,0.12858418400499147,0,0,0,-0.46592401558613894,0.8223106238590164 A0.056918141918622024,0.056918141918622024,0,0,1,-0.4429259628322751,0.853799524736799 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.4425648934691351,0.85369659816486 A0.05328137928665748,0.05328137928665748,0,0,0,-0.4634417437134702,0.8650802619845653 A0.01914803038082648,0.01914803038082648,0,0,1,-0.4532420389231578,0.8731538440880101 A0.01884460753499261,0.01884460753499261,0,0,1,-0.44101530821697676,0.8771709360179322 A0.05688576386864509,0.05688576386864509,0,0,0,-0.4425648934691351,0.85369659816486 L-0.44282365377238103,0.854158125231704 A0.0569181419186388,0.0569181419186388,0,0,1,-0.4411529050620859,0.8768349166340904 A0.01884105704132468,0.01884105704132468,0,0,0,-0.4531536856748971,0.8729892424176204 A0.019144364642616415,0.019144364642616415,0,0,0,-0.46307775660217665,0.8650091169805924 A0.05330978323776217,0.05330978323776217,0,0,1,-0.44282365377238103,0.854158125231704 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.44292596283227403,0.8537995247367993 A0.056918141918616355,0.056918141918616355,0,0,1,-0.44119370178089606,0.8771462116556712 A0.028175770094460446,0.028175770094460446,0,0,1,-0.4247947126066845,0.8756025382563395 A0.10207118284831769,0.10207118284831769,0,0,1,-0.40378317872233016,0.8575990851715243 A0.05328137928663584,0.05328137928663584,0,0,0,-0.442925962832274,0.8537995247367993 L-0.4424644460257886,0.8540582783701555 A0.053309783237740396,0.053309783237740396,0,0,1,-0.404791776870571,0.8576568407852074 A0.10196710468576523,0.10196710468576523,0,0,0,-0.4248925000096681,0.8753120876872805 A0.028167833656545745,0.028167833656545745,0,0,0,-0.44097148372946376,0.8768590395468999 A0.056885763868622825,0.056885763868622825,0,0,0,-0.44246444602578855,0.8540582783701555 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.40682565280714456,0.8879634734942098 A0.02425217455918488,0.02425217455918488,0,0,1,-0.3912665192516951,0.8989691479042793 A0.2465996163060689,0.2465996163060689,0,0,1,-0.38055119949321414,0.8810231679433674 A0.05328137928665341,0.05328137928665341,0,0,0,-0.40456830832621704,0.8572037158472886 A0.1116545142446742,0.1116545142446742,0,0,1,-0.40682565280714456,0.8879634734942099 L-0.406550100957521,0.8877869166272648 A0.11152998701715801,0.11152998701715801,0,0,0,-0.40401395747654395,0.8580482898107817 A0.053309783237758215,0.053309783237758215,0,0,1,-0.3810056942823013,0.8809995665400675 A0.24599300355825207,0.24599300355825207,0,0,0,-0.3912790069512495,0.8985782467576163 A0.024246294354555456,0.024246294354555456,0,0,0,-0.406550100957521,0.8877869166272648 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.40660072627459865,0.8880129659284205 A0.11152998701710232,0.11152998701710232,0,0,0,-0.4040604672109232,0.8571726229769802 A0.10196710468576453,0.10196710468576453,0,0,0,-0.42499341338415464,0.8754276665361289 A0.038926556066255134,0.038926556066255134,0,0,1,-0.4229433060154901,0.890068843725729 A0.02425217455920475,0.02425217455920475,0,0,1,-0.40660072627459865,0.8880129659284205 L-0.4067772873718254,0.8877374206352899 A0.024246294354575166,0.024246294354575166,0,0,0,-0.42278415745459447,0.8898242632901376 A0.03891140932091253,0.03891140932091253,0,0,0,-0.4246929849361014,0.8754882085382854 A0.10207118284831695,0.10207118284831695,0,0,1,-0.40451474824156447,0.8580750117266934 A0.11165451424461827,0.11165451424461827,0,0,1,-0.4067772873718254,0.8877374206352899 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.40655010095751976,0.8877869166272631 A0.02424629435458373,0.02424629435458373,0,0,0,-0.4230096502240933,0.8899400073401692 A0.014941469956780454,0.014941469956780454,0,0,1,-0.41709451608130604,0.8971854265312539 A0.011141905050699662,0.011141905050699662,0,0,1,-0.4103530853776781,0.900970689442619 A0.1115299870171812,0.1115299870171812,0,0,0,-0.40655010095751976,0.8877869166272632 L-0.4068256528071438,0.8879634734942099 A0.1116545142446973,0.1116545142446973,0,0,1,-0.4103902993875588,0.9007739423347454 A0.011140663778863984,0.011140663778863984,0,0,0,-0.4170173069360296,0.897090395174789 A0.0149392378336491,0.0149392378336491,0,0,0,-0.4227182750853771,0.8899555463009322 A0.024252174559213444,0.024252174559213444,0,0,1,-0.4068256528071438,0.88796347349421 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.406777287371825,0.8877374206352927 A0.11165451424441729,0.11165451424441729,0,0,1,-0.4104467536909814,0.9009378230961242 A0.012377760342040961,0.012377760342040961,0,0,1,-0.4022510538122082,0.9021799629760537 A0.02207818794837924,0.02207818794837924,0,0,1,-0.3911004656335999,0.8988676722180355 A0.024246294354555904,0.024246294354555904,0,0,0,-0.406777287371825,0.8877374206352927 L-0.4066007262745984,0.8880129659284243 A0.024252174559185415,0.024252174559185415,0,0,1,-0.39144522367280404,0.8986830384229033 A0.022073314601106227,0.022073314601106227,0,0,0,-0.40225587352665704,0.9020392285709907 A0.01237622845490909,0.01237622845490909,0,0,0,-0.4102949660890479,0.9008072265987124 A0.1115299870169022,0.1115299870169022,0,0,0,-0.4066007262745984,0.8880129659284243 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.374958341520353,0.905369915568516 A0.05330978323775782,0.05330978323775782,0,0,1,-0.35333214266585156,0.8923038632368644 A0.0438050096490036,0.0438050096490036,0,0,0,-0.380882658075093,0.8808079265572833 A0.24599300355811876,0.24599300355811876,0,0,0,-0.3914375143502469,0.8988777221216767 A0.022078187948368484,0.022078187948368484,0,0,1,-0.374958341520353,0.905369915568516 L-0.37495834391842064,0.9050873081151279 A0.022073314601095545,0.022073314601095545,0,0,0,-0.3911052216399046,0.8986714719129318 A0.24659961630593466,0.24659961630593466,0,0,1,-0.38067584410077715,0.8812133304676303 A0.04382420668699658,0.04382420668699658,0,0,1,-0.354103080284495,0.8921396003648795 A0.05328137928665309,0.05328137928665309,0,0,0,-0.37495834391842064,0.9050873081151279 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.37481666675074343,0.9052295175017246 A0.02207331460109541,0.02207331460109541,0,0,0,-0.3914452236728025,0.8986830384229009 A0.02425217455920365,0.02425217455920365,0,0,1,-0.38778538292167,0.9093382141599663 A0.011556420029367083,0.011556420029367083,0,0,1,-0.38232248706272964,0.9145200816119992 A0.05330978323790443,0.05330978323790443,0,0,1,-0.37481666675074343,0.9052295175017246 L-0.3750992694080786,0.9052295151037393 A0.053281379286799255,0.053281379286799255,0,0,0,-0.3823153940071815,0.9143437663457901 A0.011555084686373595,0.011555084686373595,0,0,0,-0.3876778458141092,0.9092619208446401 A0.024246294354574052,0.024246294354574052,0,0,0,-0.39110046563359774,0.8988676722180358 A0.022078187948368425,0.022078187948368425,0,0,1,-0.37509926940807864,0.9052295151037393 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.37495834391842153,0.9050873081151234 A0.05328137928662792,0.05328137928662792,0,0,0,-0.3823964976117218,0.9144734336499019 A0.009497102675585319,0.009497102675585319,0,0,1,-0.3762722756152069,0.9169910762014587 A0.01155642002938726,0.01155642002938726,0,0,1,-0.3687321651862573,0.9172280692778556 A0.022073314601106033,0.022073314601106033,0,0,0,-0.37495834391842153,0.9050873081151234 L-0.37495834152035273,0.9053699155685098 A0.022078187948379072,0.022078187948379072,0,0,1,-0.3688778743282274,0.9170522283549912 A0.011555084686393576,0.011555084686393576,0,0,0,-0.3762498863278393,0.9168916882327631 A0.009496200819158331,0.009496200819158331,0,0,0,-0.3822402564795007,0.9143914262070728 A0.0533097832377325,0.0533097832377325,0,0,1,-0.3749583415203527,0.9053699155685098 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.37509926940807786,0.9052295151037397 A0.022078187948378698,0.022078187948378698,0,0,1,-0.3688440018663813,0.9172465623873393 A0.024252174559212848,0.024252174559212848,0,0,1,-0.3587813235809761,0.9122833304067429 A0.24599300355805354,0.24599300355805354,0,0,0,-0.3534519798296264,0.8919261972597086 A0.05328137928664462,0.05328137928664462,0,0,0,-0.37509926940807786,0.9052295151037397 L-0.3748166667507415,0.9052295175017242 A0.053309783237749174,0.053309783237749174,0,0,1,-0.3539797295132892,0.8925117363807895 A0.2465996163058691,0.2465996163058691,0,0,1,-0.3589358137472314,0.9121186520249698 A0.024246294354583208,0.024246294354583208,0,0,0,-0.3687645666357054,0.9170324475484498 A0.02207331460110559,0.02207331460110559,0,0,0,-0.3748166667507415,0.9052295175017242 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3403382978336626,0.915532100925307 A0.028175770094477658,0.028175770094477658,0,0,1,-0.3185156571587569,0.9196888011466102 A0.10196710468573388,0.10196710468573388,0,0,0,-0.32033934222698995,0.892114145281394 A0.05328137928661377,0.05328137928661377,0,0,0,-0.35410308028449505,0.8921396003648794 A0.043824206686954095,0.043824206686954095,0,0,1,-0.3403382978336626,0.915532100925307 L-0.34016173557323715,0.9152565502387772 A0.043805009648961536,0.043805009648961536,0,0,0,-0.3533321426658514,0.8923038632368638 A0.05330978323771811,0.05330978323771811,0,0,1,-0.3207747034399988,0.8925023269741988 A0.10207118284828622,0.10207118284828622,0,0,1,-0.31875163132413237,0.9192133243182363 A0.02816783365656275,0.02816783365656275,0,0,0,-0.34016173557323715,0.9152565502387772 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.34011304120632685,0.9154834036807232 A0.04380500964896167,0.04380500964896167,0,0,0,-0.3538407486894365,0.8918439303703194 A0.2465996163059291,0.2465996163059291,0,0,1,-0.3589679587468184,0.9122268331523179 A0.02207818794837792,0.02207818794837792,0,0,1,-0.35348729302477067,0.9224400833271225 A0.028175770094460574,0.028175770094460574,0,0,1,-0.34011304120632685,0.9154834036807232 L-0.3403885876625759,0.9153068479767906 A0.028167833656545724,0.028167833656545724,0,0,0,-0.35341614208869754,0.9222067894214232 A0.02207331460110498,0.02207331460110498,0,0,0,-0.3587480968050544,0.9121753828286405 A0.2459930035581131,0.2459930035581131,0,0,0,-0.35359750672311785,0.8925937255679023 A0.043824206686954185,0.043824206686954185,0,0,1,-0.3403885876625759,0.9153068479767906 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.34016173557323787,0.9152565502387746 A0.028167833656493703,0.028167833656493703,0,0,0,-0.3535702155171875,0.9223519439067207 A0.01237776034205663,0.01237776034205663,0,0,1,-0.3468618035657147,0.9272414621268535 A0.011141905050741585,0.011141905050741585,0,0,1,-0.33942641234940424,0.9293721403916849 A0.043805009648871795,0.043805009648871795,0,0,0,-0.34016173557323787,0.9152565502387746 L-0.34033829783366254,0.9155321009253066 A0.043824206686863994,0.043824206686863994,0,0,1,-0.3395129863590385,0.9291785441808519 A0.011140663778905423,0.011140663778905423,0,0,0,-0.3468116518004007,0.9271372987457942 A0.012376228454924584,0.012376228454924584,0,0,0,-0.3533326080771027,0.9222969234848817 A0.028175770094408165,0.028175770094408165,0,0,1,-0.34033829783366254,0.9155321009253066 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.3403885876625773,0.9153068479767918 A0.043824206686863404,0.043824206686863404,0,0,1,-0.3395309908234778,0.9293610979851451 A0.01494146995682547,0.01494146995682547,0,0,1,-0.3302515795382455,0.9283777256027131 A0.0389265560662674,0.0389265560662674,0,0,1,-0.31836727538165566,0.9194694259675124 A0.028167833656554328,0.028167833656554328,0,0,0,-0.3403885876625773,0.9153068479767918 L-0.34011304120632707,0.9154834036807231 A0.028175770094469105,0.028175770094469105,0,0,1,-0.31889702575365564,0.9194360288389166 A0.038911409320924774,0.038911409320924774,0,0,0,-0.33030378562996726,0.9282175479646753 A0.014939237833693665,0.014939237833693665,0,0,0,-0.33940660968228287,0.9291893257748722 A0.043805009648871206,0.043805009648871206,0,0,0,-0.34011304120632707,0.9154834036807231 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.2906574130244053,0.9170813684694135 A1.1821925916272444,1.1821925916272444,0,0,0,-0.2777320602470008,0.8680877851584652 A0.11152998701709482,0.11152998701709482,0,0,0,-0.3208349558827033,0.8922177138068753 A0.1020711828482801,0.1020711828482801,0,0,1,-0.3187783605037953,0.9196716500137572 A0.03892655606629626,0.03892655606629626,0,0,1,-0.29065741302440523,0.9170813684694132 L-0.29091617512280155,0.9166198498678076 A0.03891140932095348,0.03891140932095348,0,0,0,-0.3184845508321548,0.9192295529620043 A0.10196710468572795,0.10196710468572795,0,0,0,-0.32028110539112065,0.8924006514498327 A0.1116545142446106,0.1116545142446106,0,0,1,-0.2788841301754086,0.8693091933487358 A1.1963354629845928,1.1963354629845928,0,0,1,-0.2909161751228022,0.91661984986781 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.2905542844149606,0.9167216639108001 A0.03891140932095376,0.03891140932095376,0,0,0,-0.3188970257536583,0.9194360288389181 A0.028175770094501777,0.028175770094501777,0,0,1,-0.3083051787961322,0.9321111383153139 A0.018844607534969124,0.018844607534969124,0,0,1,-0.29685913571166206,0.9379712660959673 A1.1821925916271687,1.1821925916271687,0,0,0,-0.2905542844149618,0.9167216639108042 L-0.2910158096864577,0.9169804157488384 A1.1963354629845158,1.1963354629845158,0,0,1,-0.2969331703198601,0.9376562801779109 A0.018841057041301602,0.018841057041301602,0,0,0,-0.3081782328188025,0.93194430205182 A0.028167833656586528,0.028167833656586528,0,0,0,-0.31836727538165704,0.9194694259675134 A0.038926556066296567,0.038926556066296567,0,0,1,-0.29101580968645746,0.9169804157488377 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.2909161751228,0.9166198498678022 A1.1963354629845162,1.1963354629845162,0,0,1,-0.297012717083579,0.9379249522083513 A0.019148030380819085,0.019148030380819085,0,0,1,-0.2840967205841274,0.9393596974908528 A0.02988517253705555,0.02988517253705555,0,0,1,-0.2677903737464017,0.9343035339963127 A0.03891140932095994,0.03891140932095994,0,0,0,-0.29091617512280127,0.9166198498678069 L-0.29065741302440556,0.9170813684694132 A0.038926556066302756,0.038926556066302756,0,0,1,-0.26827646339703315,0.9340359991023087 A0.029876244044379344,0.029876244044379344,0,0,0,-0.284111431435714,0.939146072770778 A0.019144364642609057,0.019144364642609057,0,0,0,-0.29677693902616525,0.9377033530159289 A1.1821925916271694,1.1821925916271694,0,0,0,-0.29065741302440484,0.9170813684694108 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.2910158096864575,0.9169804157488374 A0.03892655606630825,0.03892655606630825,0,0,1,-0.26802726973893176,0.9344448576662878 A0.12874973442081136,0.12874973442081136,0,0,1,-0.2511930893253228,0.9108120045088215 A0.10196710468573651,0.10196710468573651,0,0,0,-0.27855554255189074,0.8678932648062347 A1.1963354629843552,1.1963354629843552,0,0,1,-0.2910158096864579,0.9169804157488387 L-0.2905542844149607,0.9167216639108005 A1.1821925916270124,1.1821925916270124,0,0,0,-0.2780737524170409,0.8695016646336662 A0.10207118284828873,0.10207118284828873,0,0,1,-0.2517998014366422,0.910687226313517 A0.12858418400498225,0.12858418400498225,0,0,0,-0.26803862473854095,0.9338901016470709 A0.038911409320965235,0.038911409320965235,0,0,0,-0.2905542844149604,0.9167216639107995 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.2462930114337989,0.9430913348460532 A0.05102257169704589,0.05102257169704589,0,0,1,-0.21976812583962363,0.9291005820748054 A0.05688576386862228,0.05688576386862228,0,0,0,-0.2515946488602525,0.9104543498854711 A0.1285841840050282,0.1285841840050282,0,0,0,-0.2682685811571868,0.9343126259544942 A0.02988517253709407,0.02988517253709407,0,0,1,-0.24629301143379884,0.9430913348460532 L-0.24629301349682575,0.9427359950682354 A0.029876244044417386,0.029876244044417386,0,0,0,-0.26779382366325816,0.9340254368136073 A0.12874973442085758,0.12874973442085758,0,0,1,-0.2513993472740827,0.9110421715461847 A0.05691814191861587,0.05691814191861587,0,0,1,-0.22060673488534097,0.9288161244374833 A0.050996552161485284,0.050996552161485284,0,0,0,-0.24629301349682567,0.9427359950682354 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.246115036840133,0.9429148505645885 A0.029876244044393627,0.029876244044393627,0,0,0,-0.26827646339703304,0.9340359991023048 A0.03892655606633728,0.03892655606633728,0,0,1,-0.2628955836974411,0.9487185753305968 A0.015818787751014876,0.015818787751014876,0,0,1,-0.2552367504908203,0.9551082979843474 A0.05102257169707254,0.05102257169707254,0,0,1,-0.24611503684013297,0.9429148505645885 L-0.24647036925882157,0.9429148485016471 A0.05099655216151182,0.05099655216151182,0,0,0,-0.25524451559240896,0.9548800560167113 A0.015816285827179248,0.015816285827179248,0,0,0,-0.26275539413413995,0.948607672992998 A0.03891140932099421,0.03891140932099421,0,0,0,-0.26779037374640097,0.9343035339963116 A0.029885172537070025,0.029885172537070025,0,0,1,-0.24647036925882154,0.9429148485016471 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24629301349682775,0.9427359950682357 A0.05099655216151634,0.05099655216151634,0,0,0,-0.25533678777072966,0.9550552381990566 A0.012074358036223608,0.012074358036223608,0,0,1,-0.24736184058936092,0.9576440882073033 A0.013695243158411375,0.013695243158411375,0,0,1,-0.23824605549969502,0.9572870282838969 A0.02987624404440143,0.02987624404440143,0,0,0,-0.24629301349682778,0.9427359950682357 L-0.24629301143379967,0.9430913348460519 A0.029885172537077866,0.029885172537077866,0,0,1,-0.23843098823028774,0.9570905236187822 A0.013693367834017653,0.013693367834017653,0,0,0,-0.24734370040629486,0.9575192265890171 A0.012072900323160525,0.012072900323160525,0,0,0,-0.25514300600792145,0.9549344020537078 A0.05102257169707707,0.05102257169707707,0,0,1,-0.24629301143379967,0.9430913348460519 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.24647036925882138,0.9429148485016456 A0.02988517253707784,0.02988517253707784,0,0,1,-0.23837650583731634,0.9573172351974685 A0.02528339903556812,0.02528339903556812,0,0,1,-0.2270230247262289,0.9511562673018241 A0.4938080919679078,0.4938080919679078,0,0,1,-0.21985161997756486,0.9286641947314032 A0.05099655216146922,0.05099655216146922,0,0,0,-0.2464703692588214,0.9429148485016456 L-0.24611503684013425,0.9429148505645887 A0.051022571697029735,0.051022571697029735,0,0,1,-0.22051730698760277,0.9292482229284295 A0.491381629937317,0.491381629937317,0,0,0,-0.22719894066959928,0.9509738345121712 A0.02527700820197671,0.02527700820197671,0,0,0,-0.23829878518117795,0.9570588194621679 A0.029876244044401472,0.029876244044401472,0,0,0,-0.24611503684013422,0.9429148505645887 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.20746219292601112,0.9544506555940935 A0.026067155566922663,0.026067155566922663,0,0,1,-0.18700861265026306,0.9584550326439287 A0.20383029031466735,0.20383029031466735,0,0,0,-0.18651256472484276,0.933556510480854 A0.050996552161476534,0.050996552161476534,0,0,0,-0.22060673488534085,0.9288161244374836 A0.05691814191860617,0.05691814191860617,0,0,1,-0.2074621929260111,0.9544506555940935 L-0.20728563020447988,0.9541751059101042 A0.056885763868612674,0.056885763868612674,0,0,0,-0.21976812583962255,0.9291005820748066 A0.0510225716970372,0.0510225716970372,0,0,1,-0.18696657226220126,0.9338467211106227 A0.20424660328984184,0.20424660328984184,0,0,1,-0.18721131837515503,0.9580336947321755 A0.026060362428316594,0.026060362428316594,0,0,0,-0.20728563020447988,0.9541751059101043 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.20723704072125396,0.954401837761138 A0.05688576386861049,0.05688576386861049,0,0,0,-0.22027429154325387,0.9285204537964862 A0.49138162993746526,0.49138162993746526,0,0,0,-0.2272333706947574,0.951095812972282 A0.026651339705590204,0.026651339705590204,0,0,1,-0.22080002765371132,0.9620270295659413 A0.026067155566932093,0.026067155566932093,0,0,1,-0.20723704072125396,0.954401837761138 L-0.20751258817999302,0.9542252825183188 A0.026060362428325927,0.026060362428325927,0,0,0,-0.2207402304685849,0.9617739290222401 A0.026644238718192378,0.026644238718192378,0,0,0,-0.2269874207616683,0.9510346851480309 A0.49380809196805764,0.49380809196805764,0,0,1,-0.22010131684486473,0.9293889694779449 A0.056918141918604004,0.056918141918604004,0,0,1,-0.20751258817999302,0.9542252825183188 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.2072856302044815,0.9541751059101033 A0.026060362428323637,0.026060362428323637,0,0,0,-0.2208943576429684,0.9619389240133921 A0.013177137218246109,0.013177137218246109,0,0,1,-0.2135586983816654,0.9665147306194698 A0.0110384847049149,0.0110384847049149,0,0,1,-0.20602789338551367,0.9680436714488468 A0.05688576386852688,0.05688576386852688,0,0,0,-0.2072856302044815,0.9541751059101033 L-0.20746219292601165,0.9544506555940966 A0.056918141918520085,0.056918141918520085,0,0,1,-0.20612624729201098,0.9678626857425968 A0.011037266368107727,0.011037266368107727,0,0,0,-0.21351628108618304,0.9664051224184701 A0.013175401092032973,0.013175401092032973,0,0,0,-0.22064527517247165,0.9618641675089293 A0.026067155566929876,0.026067155566929876,0,0,1,-0.20746219292601165,0.9544506555940966 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.20751258817999169,0.9542252825183212 A0.05691814191852233,0.05691814191852233,0,0,1,-0.206129983577474,0.9680408737435251 A0.013695243158425902,0.013695243158425902,0,0,1,-0.1974175502111488,0.9665249280306875 A0.0298851725370309,0.0298851725370309,0,0,1,-0.18687579185088096,0.9582635984419096 A0.02606036242830813,0.02606036242830813,0,0,0,-0.20751258817999166,0.9542252825183212 L-0.20723704072125299,0.9544018377611385 A0.026067155566914097,0.026067155566914097,0,0,1,-0.18734201908730735,0.95822846560382 A0.029876244044354846,0.029876244044354846,0,0,0,-0.19747391728967922,0.9663796847400095 A0.013693367834031953,0.013693367834031953,0,0,0,-0.2060224137195345,0.9678652054861028 A0.05688576386852912,0.05688576386852912,0,0,0,-0.20723704072125299,0.9544018377611385 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.16410870149726423,0.9571821008727089 A0.17430931194941468,0.17430931194941468,0,0,1,-0.14730005107882163,0.9227353969679528 A0.0679896242027417,0.0679896242027417,0,0,0,-0.18697996519056015,0.933577944940092 A0.2042466032899746,0.2042466032899746,0,0,1,-0.1872397678465974,0.9584373850509248 A0.02988517253707808,0.02988517253707808,0,0,1,-0.16410870149726425,0.957182100872709 L-0.16428298728357119,0.9568171853891241 A0.029876244044401676,0.029876244044401676,0,0,0,-0.18697621333628278,0.9580511746503115 A0.20383029031479938,0.20383029031479938,0,0,0,-0.18650163169125483,0.9338260146347593 A0.06803588115718937,0.06803588115718937,0,0,1,-0.14841280559069026,0.9233296179520717 A0.17400600580549144,0.17400600580549144,0,0,0,-0.16428298728357124,0.9568171853891241 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.164012174380295,0.9569131823993496 A0.02987624404440137,0.02987624404440137,0,0,0,-0.18734201908730813,0.958228465603818 A0.026067155566958163,0.026067155566958163,0,0,1,-0.17820659002821992,0.9688732733428282 A0.015131584263020872,0.015131584263020872,0,0,1,-0.16896485021253074,0.9731040093786695 A0.17430931194933655,0.17430931194933655,0,0,1,-0.16401217438029494,0.9569131823993495 L-0.16437709086972516,0.9570874587072882 A0.17400600580541364,0.17400600580541364,0,0,0,-0.16903313563724245,0.9728662364719991 A0.015129294980079791,0.015129294980079791,0,0,0,-0.17810803707034056,0.9687330916873808 A0.02606036242835172,0.02606036242835172,0,0,0,-0.18687579185088116,0.9582635984419056 A0.02988517253707779,0.02988517253707779,0,0,1,-0.16437709086972518,0.9570874587072882 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.16428298728357035,0.9568171853891222 A0.1740060058054137,0.1740060058054137,0,0,0,-0.1690838779578411,0.9730744591687782 A0.013921980387783804,0.013921980387783804,0,0,1,-0.1594870023568788,0.9737240609897357 A0.019148030380838094,0.019148030380838094,0,0,1,-0.1482573570608809,0.9700833578909712 A0.029876244044385613,0.029876244044385613,0,0,0,-0.16428298728357035,0.9568171853891222 L-0.16410870149726403,0.9571821008727089 A0.02988517253706191,0.02988517253706191,0,0,1,-0.14858025136265385,0.9699009192262044 A0.019144364642627858,0.019144364642627858,0,0,0,-0.15950304795101097,0.9735714944319345 A0.013920042458352036,0.013920042458352036,0,0,0,-0.1689120968936323,0.972896444060396 A0.17430931194933658,0.17430931194933658,0,0,1,-0.164108701497264,0.9571821008727088 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.1643770908697253,0.9570874587072882 A0.02988517253706296,0.02988517253706296,0,0,1,-0.14841653532910243,0.9701760945507966 A0.05330978323773349,0.05330978323773349,0,0,1,-0.13632663045844734,0.9556494042094694 A0.11152998701709604,0.11152998701709604,0,0,0,-0.1478385122758751,0.9223979308113354 A0.17400600580546852,0.17400600580546852,0,0,0,-0.16437709086972518,0.9570874587072881 L-0.164012174380295,0.9569131823993495 A0.17430931194939164,0.17430931194939164,0,0,1,-0.14788024680951856,0.9236587501634894 A0.11165451424461192,0.11165451424461192,0,0,1,-0.1366975527668055,0.955516836594809 A0.053281379286628947,0.053281379286628947,0,0,0,-0.14841998301023349,0.9698052253713745 A0.02987624404438674,0.02987624404438674,0,0,0,-0.16401217438029503,0.9569131823993496 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.10201796931060839,0.9432684126627269 A0.08455113301771339,0.08455113301771339,0,0,1,-0.05184440107716208,0.9190909434347037 A0.12858418400498062,0.12858418400498062,0,0,0,-0.10650661658133653,0.8765662099256772 A0.17400600580548048,0.17400600580548048,0,0,0,-0.14841280559068934,0.9233296179520718 A0.06803588115721293,0.06803588115721293,0,0,1,-0.1020179693106084,0.9432684126627269 L-0.10201797101967869,0.9425577326606582 A0.06798962420276498,0.06798962420276498,0,0,0,-0.14730005107882016,0.9227353969679523 A0.17430931194940377,0.17430931194940377,0,0,1,-0.10633776310170473,0.8778204700002943 A0.12874973442080972,0.12874973442080972,0,0,1,-0.053253254685530646,0.9184927359175024 A0.08447970506514267,0.08447970506514267,0,0,0,-0.1020179710196787,0.9425577326606582 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.10166238164117641,0.942915442668135 A0.06798962420276403,0.06798962420276403,0,0,0,-0.1483970134858344,0.9226997209995978 A0.111654514244625,0.111654514244625,0,0,1,-0.13666139521653528,0.9557101341110348 A0.03607571085610591,0.03607571085610591,0,0,1,-0.11945513963310946,0.9685716305097235 A0.08455113301771178,0.08455113301771178,0,0,1,-0.10166238164117646,0.942915442668135 L-0.10237304603217477,0.9429154409591393 A0.08447970506514106,0.08447970506514106,0,0,0,-0.11950558510966297,0.9680937434064423 A0.03606270108874861,0.03606270108874861,0,0,0,-0.1363611219732626,0.955455190944857 A0.11152998701710909,0.11152998701710909,0,0,0,-0.14732601141967588,0.9233662386588979 A0.06803588115721192,0.06803588115721192,0,0,1,-0.10237304603217479,0.9429154409591393 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.10201797101968098,0.9425577326606581 A0.08447970506514133,0.08447970506514133,0,0,0,-0.11967314844057514,0.9684753220308104 A0.025283399035505066,0.025283399035505066,0,0,1,-0.10290727678109708,0.9725023400734217 A0.026651339705624486,0.026651339705624486,0,0,1,-0.08518183105427145,0.9703316672579291 A0.06798962420278115,0.06798962420278115,0,0,0,-0.10201797101968099,0.9425577326606581 L-0.10201796931061066,0.9432684126627268 A0.06803588115722922,0.06803588115722922,0,0,1,-0.08556367322049228,0.9699860552204161 A0.026644238718226368,0.026644238718226368,0,0,0,-0.10289211877822366,0.97224935820652 A0.025277008201914218,0.025277008201914218,0,0,0,-0.11928450806665447,0.9681927112084312 A0.084551133017712,0.084551133017712,0,0,1,-0.10201796931061058,0.9432684126627268 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.1023730460321751,0.9429154409591397 A0.06803588115722921,0.06803588115722921,0,0,1,-0.08542530891770976,0.970409195438459 A0.043824206687002105,0.043824206687002105,0,0,1,-0.06516685090755293,0.9577078435611163 A0.24659961630586452,0.24659961630586452,0,0,1,-0.051931734729037254,0.9183295455718196 A0.08447970506514142,0.08447970506514142,0,0,0,-0.10237304603217519,0.9429154409591398 L-0.10166238164117664,0.9429154426681348 A0.08455113301771205,0.08455113301771205,0,0,1,-0.05315427179197114,0.9192505146902777 A0.24599300355804923,0.24599300355804923,0,0,0,-0.06549697162924573,0.9573945630803874 A0.04380500964900913,0.04380500964900913,0,0,0,-0.08531690358005956,0.969905692695421 A0.06798962420278117,0.06798962420278117,0,0,0,-0.10166238164117664,0.9429154426681348 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.031589976167270856,0.9615741543982512 A0.04081597483898145,0.04081597483898145,0,0,1,0.00016914433817111565,0.9655788457373294 A200.0016666638889,200.0016666638889,0,0,0,0.0003410629981033253,0.9292874974235742 A0.08447970506514867,0.08447970506514867,0,0,0,-0.05325325468553017,0.9184927359175011 A0.1287497344208229,0.1287497344208229,0,0,1,-0.031589976167270856,0.9615741543982512 L-0.03133121311268165,0.9611126318310225 A0.12858418400499372,0.12858418400499372,0,0,0,-0.051844401077161345,0.9190909434347028 A0.08455113301771945,0.08455113301771945,0,0,1,-0.00033923764326973527,0.9296802635474473 A200.00166666388884,200.00166666388884,0,0,0,-0.0001719960389152675,0.9649880007064316 A0.04079932233661264,0.04079932233661264,0,0,0,-0.031331213112681645,0.9611126318310225 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.031231337542281135,0.9614737569278918 A0.12858418400499383,0.12858418400499383,0,0,0,-0.052640663557409664,0.9180262590311131 A0.24599300355809314,0.24599300355809314,0,0,0,-0.06554909128358227,0.9576162550579561 A0.05330978323775764,0.05330978323775764,0,0,1,-0.0528167549850567,0.9760172004731718 A0.04081597483898718,0.04081597483898718,0,0,1,-0.0312313375422811,0.9614737569278919 L-0.031692858848162864,0.96121500604587 A0.040799322336618364,0.040799322336618364,0,0,0,-0.052758140464630475,0.9755706540096332 A0.05328137928665296,0.05328137928665296,0,0,0,-0.06511272235264576,0.9574870084113524 A0.2465996163059089,0.2465996163059089,0,0,1,-0.052454302082540705,0.9195455218832884 A0.128749734420823,0.128749734420823,0,0,1,-0.031692858848162864,0.96121500604587 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.03133121311268141,0.9611126318310232 A0.04079932233659049,0.04079932233659049,0,0,0,-0.052994861610812884,0.9758819875726039 A0.023114175633170014,0.023114175633170014,0,0,1,-0.03974026283465128,0.9822031075796452 A0.018150251057106347,0.018150251057106347,0,0,1,-0.027231888237156967,0.9831287171929819 A0.12858418400498559,0.12858418400498559,0,0,0,-0.03133121311268143,0.9611126318310232 L-0.031589976167270606,0.961574154398252 A0.1287497344208146,0.1287497344208146,0,0,1,-0.02742521248373886,0.9828616103653345 A0.01814695736623268,0.01814695736623268,0,0,0,-0.039692653793165354,0.9820133500259693 A0.023108834261143556,0.023108834261143556,0,0,0,-0.052578847219558564,0.9757094888842415 A0.04081597483895909,0.04081597483895909,0,0,1,-0.031589976167270606,0.961574154398252 Z\" fill=\"black\" />\n",
       "<path d=\"M-0.031692858848162586,0.9612150060458716 A0.12874973442069335,0.12874973442069335,0,0,1,-0.02739452086376462,0.9831453262950397 A0.021131083346342883,0.021131083346342883,0,0,1,-0.014144697105766962,0.9791012184318079 A0.040815974838981924,0.040815974838981924,0,0,1,0.0003411165656348955,0.9652858927672373 A0.040799322336598866,0.040799322336598866,0,0,0,-0.03169285884816257,0.9612150060458717 L-0.031231337542280843,0.9614737569278935 A0.04081597483896751,0.04081597483896751,0,0,1,-0.00034111656563650533,0.9652858927672365 A0.04079932233661307,0.04079932233661307,0,0,0,-0.01425679562873981,0.978890339166779 A0.02112661910005479,0.02112661910005479,0,0,0,-0.027259848057235157,0.9828443513634841 A0.12858418400486488,0.12858418400486488,0,0,0,-0.031231337542280815,0.9614737569278936 Z\" fill=\"black\" />\n",
       "<path d=\"M0.03158997616727041,0.9615741543982513 A0.12874973442079837,0.12874973442079837,0,0,1,0.05325325468552915,0.9184927359175018 A0.08447970506513555,0.08447970506513555,0,0,0,-0.00034106298970461996,0.9292874974379853 A200.00166666388884,200.00166666388884,0,0,0,-0.00016914436511683562,0.9655788456910511 A0.04081597483896739,0.04081597483896739,0,0,1,0.03158997616727041,0.9615741543982513 L0.03133121311268111,0.9611126318310227 A0.04079932233659875,0.04079932233659875,0,0,0,0.00017199606525618305,0.9649880007525742 A200.0016666638889,200.0016666638889,0,0,0,0.00033923764468113404,0.9296802635499456 A0.08455113301770617,0.08455113301770617,0,0,1,0.051844401077160526,0.9190909434347032 A0.12858418400496935,0.12858418400496935,0,0,0,0.03133121311268115,0.9611126318310227 Z\" fill=\"black\" />\n",
       "<path d=\"M0.03169285884816207,0.9612150060458716 A0.04079932233659877,0.04079932233659877,0,0,0,-0.0003411165656349892,0.9652858927672375 A0.04081597483897551,0.04081597483897551,0,0,1,0.014144697105765335,0.9791012184318101 A0.021131083346357934,0.021131083346357934,0,0,1,0.027394520863763247,0.9831453262950445 A0.12874973442075466,0.12874973442075466,0,0,1,0.03169285884816203,0.9612150060458717 L0.031231337542280455,0.9614737569278936 A0.12858418400492588,0.12858418400492588,0,0,0,0.027259848057234054,0.9828443513634871 A0.021126619100069625,0.021126619100069625,0,0,0,0.014256795628735178,0.9788903391667791 A0.040799322336606825,0.040799322336606825,0,0,0,0.0003411165656340212,0.9652858927672381 A0.040815974838967414,0.040815974838967414,0,0,1,0.03123133754228049,0.9614737569278935 Z\" fill=\"black\" />\n",
       "<path d=\"M0.03133121311268171,0.9611126318310217 A0.1285841840049261,0.1285841840049261,0,0,0,0.027231888237157137,0.9831287171929749 A0.018150251057145118,0.018150251057145118,0,0,1,0.039740262834659035,0.98220310757964 A0.02311417563316129,0.02311417563316129,0,0,1,0.05299486161081397,0.9758819875726054 A0.04079932233661257,0.04079932233661257,0,0,0,0.031331213112681666,0.9611126318310218 L0.03158997616727073,0.9615741543982506 A0.04081597483898136,0.04081597483898136,0,0,1,0.052578847219559556,0.9757094888842428 A0.023108834261134907,0.023108834261134907,0,0,0,0.03969265379317061,0.9820133500259663 A0.018146957366271158,0.018146957366271158,0,0,0,0.027425212483738626,0.982861610365331 A0.12874973442075488,0.12874973442075488,0,0,1,0.03158997616727069,0.9615741543982507 Z\" fill=\"black\" />\n",
       "<path d=\"M0.0312313375422803,0.9614737569278932 A0.040815974838956576,0.040815974838956576,0,0,1,0.05281675498505553,0.976017200473174 A0.05330978323775319,0.05330978323775319,0,0,1,0.06554909128358209,0.9576162550579563 A0.24599300355806195,0.24599300355806195,0,0,0,0.0526406635574094,0.9180262590311136 A0.12858418400499286,0.12858418400499286,0,0,0,0.03123133754228033,0.961473756927893 L0.03169285884816196,0.9612150060458708 A0.128749734420822,0.128749734420822,0,0,1,0.0524543020825403,0.9195455218832885 A0.24659961630587743,0.24659961630587743,0,0,1,0.0651127223526452,0.9574870084113513 A0.05328137928664849,0.05328137928664849,0,0,0,0.05275814046462907,0.9755706540096347 A0.040799322336588006,0.040799322336588006,0,0,0,0.031692858848162,0.9612150060458708 Z\" fill=\"black\" />\n",
       "<path d=\"M0.10201796931060807,0.9432684126627265 A0.06803588115720854,0.06803588115720854,0,0,1,0.14841280559068848,0.9233296179520725 A0.17400600580546952,0.17400600580546952,0,0,0,0.10650661658133477,0.876566209925677 A0.12858418400497662,0.12858418400497662,0,0,0,0.05184440107716032,0.919090943434703 A0.08455113301771941,0.08455113301771941,0,0,1,0.10201796931060803,0.9432684126627265 L0.1020179710196788,0.9425577326606582 A0.08447970506514862,0.08447970506514862,0,0,0,0.05325325468552896,0.9184927359175015 A0.12874973442080567,0.12874973442080567,0,0,1,0.10633776310170309,0.8778204700002941 A0.17430931194939264,0.17430931194939264,0,0,1,0.1473000510788198,0.9227353969679535 A0.06798962420276068,0.06798962420276068,0,0,0,0.10201797101967883,0.9425577326606582 Z\" fill=\"black\" />\n",
       "<path d=\"M0.10237304603217176,0.9429154409591388 A0.08447970506513827,0.08447970506513827,0,0,0,0.051931734729036144,0.9183295455718197 A0.2465996163058595,0.2465996163058595,0,0,1,0.06516685090755142,0.957707843561117 A0.043824206686961895,0.043824206686961895,0,0,1,0.0854253089177065,0.970409195438461 A0.06803588115721494,0.06803588115721494,0,0,1,0.10237304603217176,0.9429154409591388 L0.10166238164117322,0.9429154426681339 A0.06798962420276704,0.06798962420276704,0,0,0,0.08531690358005663,0.9699056926954219 A0.043805009648969204,0.043805009648969204,0,0,0,0.06549697162924396,0.9573945630803864 A0.24599300355804407,0.24599300355804407,0,0,0,0.05315427179197016,0.9192505146902779 A0.08455113301770889,0.08455113301770889,0,0,1,0.10166238164117325,0.9429154426681339 Z\" fill=\"black\" />\n",
       "<path d=\"M0.10201797101967833,0.942557732660658 A0.06798962420276752,0.06798962420276752,0,0,0,0.08518183105426928,0.9703316672579296 A0.0266513397056066,0.0266513397056066,0,0,1,0.10290727678109733,0.9725023400734207 A0.02528339903552421,0.02528339903552421,0,0,1,0.11967314844057156,0.9684753220308108 A0.08447970506515332,0.08447970506515332,0,0,0,0.10201797101967836,0.942557732660658 L0.10201796931060794,0.9432684126627265 A0.08455113301772403,0.08455113301772403,0,0,1,0.11928450806665095,0.9681927112084315 A0.025277008201933144,0.025277008201933144,0,0,0,0.10289211877822386,0.972249358206519 A0.026644238718208674,0.026644238718208674,0,0,0,0.08556367322049001,0.9699860552204167 A0.06803588115721546,0.06803588115721546,0,0,1,0.10201796931060791,0.9432684126627265 Z\" fill=\"black\" />\n",
       "<path d=\"M0.10166238164117306,0.9429154426681351 A0.08455113301772162,0.08455113301772162,0,0,1,0.11945513963310558,0.9685716305097265 A0.03607571085608142,0.03607571085608142,0,0,1,0.13666139521653559,0.9557101341110323 A0.11165451424462437,0.11165451424462437,0,0,1,0.1483970134858346,0.9226997209995961 A0.06798962420276114,0.06798962420276114,0,0,0,0.10166238164117303,0.9429154426681351 L0.10237304603217177,0.9429154409591398 A0.06803588115720906,0.06803588115720906,0,0,1,0.14732601141967577,0.9233662386588969 A0.11152998701710849,0.11152998701710849,0,0,0,0.1363611219732626,0.9554551909448561 A0.03606270108872443,0.03606270108872443,0,0,0,0.11950558510965947,0.9680937434064463 A0.08447970506515091,0.08447970506515091,0,0,0,0.10237304603217173,0.9429154409591398 Z\" fill=\"black\" />\n",
       "<path d=\"M0.16410870149726312,0.9571821008727097 A0.02988517253706276,0.02988517253706276,0,0,1,0.18723976784659707,0.9584373850509277 A0.20424660328989247,0.20424660328989247,0,0,1,0.1869799651905591,0.9335779449400912 A0.06798962420273814,0.06798962420273814,0,0,0,0.14730005107882055,0.9227353969679536 A0.1743093119493928,0.1743093119493928,0,0,1,0.16410870149726306,0.9571821008727096 L0.16428298728356944,0.956817185389123 A0.17400600580546968,0.17400600580546968,0,0,0,0.14841280559068953,0.9233296179520731 A0.06803588115718584,0.06803588115718584,0,0,1,0.18650163169125386,0.9338260146347593 A0.2038302903147179,0.2038302903147179,0,0,0,0.18697621333628237,0.9580511746503123 A0.02987624404438645,0.02987624404438645,0,0,0,0.16428298728356938,0.9568171853891229 Z\" fill=\"black\" />\n",
       "<path d=\"M0.16437709086972438,0.9570874587072886 A0.17400600580546974,0.17400600580546974,0,0,0,0.14783851227587375,0.9223979308113346 A0.11152998701706204,0.11152998701706204,0,0,0,0.13632663045844545,0.9556494042094688 A0.05330978323773884,0.05330978323773884,0,0,1,0.14841653532910176,0.9701760945507967 A0.029885172537070258,0.029885172537070258,0,0,1,0.16437709086972435,0.9570874587072885 L0.16401217438029353,0.9569131823993484 A0.02987624404439387,0.02987624404439387,0,0,0,0.14841998301023218,0.9698052253713736 A0.05328137928663426,0.05328137928663426,0,0,0,0.13669755276680368,0.9555168365948083 A0.1116545142445777,0.1116545142445777,0,0,1,0.1478802468095171,0.9236587501634888 A0.17430931194939295,0.17430931194939295,0,0,1,0.16401217438029353,0.9569131823993484 Z\" fill=\"black\" />\n",
       "<path d=\"M0.16428298728357008,0.9568171853891247 A0.029876244044393614,0.029876244044393614,0,0,0,0.14825735706088178,0.9700833578909709 A0.01914803038082581,0.01914803038082581,0,0,1,0.1594870023568787,0.9737240609897356 A0.013921980387799442,0.013921980387799442,0,0,1,0.16908387795783955,0.9730744591687781 A0.1740060058055413,0.1740060058055413,0,0,0,0.1642829872835701,0.9568171853891249 L0.16410870149726314,0.9571821008727098 A0.17430931194946472,0.17430931194946472,0,0,1,0.16891209689363088,0.9728964440603963 A0.013920042458367504,0.013920042458367504,0,0,0,0.15950304795101142,0.9735714944319344 A0.019144364642615697,0.019144364642615697,0,0,0,0.14858025136265374,0.9699009192262036 A0.029885172537069935,0.029885172537069935,0,0,1,0.16410870149726314,0.9571821008727098 Z\" fill=\"black\" />\n",
       "<path d=\"M0.16401217438029414,0.9569131823993502 A0.1743093119491789,0.1743093119491789,0,0,1,0.16896485021252847,0.9731040093786658 A0.015131584263053787,0.015131584263053787,0,0,1,0.17820659002821876,0.968873273342826 A0.026067155566947223,0.026067155566947223,0,0,1,0.18734201908730483,0.958228465603818 A0.02987624404439351,0.02987624404439351,0,0,0,0.1640121743802941,0.9569131823993502 L0.16437709086972485,0.9570874587072904 A0.029885172537069904,0.029885172537069904,0,0,1,0.18687579185087838,0.9582635984419073 A0.026060362428340977,0.026060362428340977,0,0,0,0.1781080370703405,0.9687330916873788 A0.01512929498011243,0.01512929498011243,0,0,0,0.1690331356372401,0.9728662364719951 A0.17400600580525677,0.17400600580525677,0,0,0,0.16437709086972482,0.9570874587072904 Z\" fill=\"black\" />\n",
       "<path d=\"M0.20746219292601029,0.9544506555940949 A0.056918141918604,0.056918141918604,0,0,1,0.22060673488533916,0.9288161244374847 A0.050996552161457716,0.050996552161457716,0,0,0,0.1865125647248419,0.9335565104808539 A0.20383029031460068,0.20383029031460068,0,0,0,0.18700861265026195,0.9584550326439302 A0.026067155566930334,0.026067155566930334,0,0,1,0.20746219292601029,0.9544506555940949 L0.20728563020447963,0.9541751059101037 A0.0260603624283241,0.0260603624283241,0,0,0,0.18721131837515395,0.9580336947321741 A0.20424660328977465,0.20424660328977465,0,0,1,0.18696657226220048,0.9338467211106223 A0.051022571697018154,0.051022571697018154,0,0,1,0.21976812583962121,0.9291005820748076 A0.05688576386861043,0.05688576386861043,0,0,0,0.2072856302044796,0.9541751059101037 Z\" fill=\"black\" />\n",
       "<path d=\"M0.20751258817999302,0.9542252825183208 A0.02606036242832567,0.02606036242832567,0,0,0,0.1868757918508786,0.9582635984419081 A0.02988517253700973,0.02988517253700973,0,0,1,0.1974175502111472,0.9665249280306856 A0.013695243158411467,0.013695243158411467,0,0,1,0.2061299835774744,0.9680408737435251 A0.056918141918621865,0.056918141918621865,0,0,1,0.20751258817999302,0.9542252825183208 L0.20723704072125382,0.9544018377611401 A0.05688576386862821,0.05688576386862821,0,0,0,0.2060224137195349,0.9678652054861034 A0.013693367834017738,0.013693367834017738,0,0,0,0.1974739172896786,0.9663796847400085 A0.029876244044333797,0.029876244044333797,0,0,0,0.1873420190873077,0.9582284656038192 A0.0260671555669319,0.0260671555669319,0,0,1,0.20723704072125385,0.9544018377611401 Z\" fill=\"black\" />\n",
       "<path d=\"M0.207285630204478,0.9541751059101059 A0.056885763868768376,0.056885763868768376,0,0,0,0.2060278933855095,0.9680436714488503 A0.011038484704936865,0.011038484704936865,0,0,1,0.21355869838165945,0.9665147306194749 A0.01317713721827914,0.01317713721827914,0,0,1,0.22089435764296372,0.9619389240133869 A0.026060362428333497,0.026060362428333497,0,0,0,0.207285630204478,0.9541751059101059 L0.20746219292600918,0.9544506555940954 A0.026067155566939764,0.026067155566939764,0,0,1,0.22064527517246965,0.9618641675089239 A0.013175401092065726,0.013175401092065726,0,0,0,0.21351628108617715,0.9664051224184754 A0.011037266368129453,0.011037266368129453,0,0,0,0.20612624729200688,0.9678626857426005 A0.05691814191876263,0.05691814191876263,0,0,1,0.2074621929260092,0.9544506555940953 Z\" fill=\"black\" />\n",
       "<path d=\"M0.20723704072125182,0.9544018377611408 A0.0260671555669488,0.0260671555669488,0,0,1,0.2208000276537092,0.9620270295659347 A0.02665133970564172,0.02665133970564172,0,0,1,0.2272333706947563,0.9510958129722821 A0.49138162993735907,0.49138162993735907,0,0,0,0.2202742915432526,0.9285204537964861 A0.05688576386860241,0.05688576386860241,0,0,0,0.20723704072125182,0.9544018377611408 L0.20751258817999088,0.9542252825183218 A0.056918141918595885,0.056918141918595885,0,0,1,0.22010131684486406,0.9293889694779447 A0.4938080919679505,0.4938080919679505,0,0,1,0.22698742076166742,0.9510346851480307 A0.026644238718243528,0.026644238718243528,0,0,0,0.2207402304685836,0.9617739290222346 A0.026060362428342376,0.026060362428342376,0,0,0,0.20751258817999094,0.9542252825183217 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24629301143379884,0.9430913348460552 A0.029885172537070112,0.029885172537070112,0,0,1,0.26826858115718816,0.9343126259544975 A0.12858418400497393,0.12858418400497393,0,0,0,0.25159464886025135,0.9104543498854707 A0.05688576386862295,0.05688576386862295,0,0,0,0.2197681258396208,0.9291005820748067 A0.051022571697018536,0.051022571697018536,0,0,1,0.24629301143379884,0.9430913348460552 L0.24629301349682609,0.9427359950682377 A0.05099655216145812,0.05099655216145812,0,0,0,0.2206067348853385,0.9288161244374844 A0.05691814191861653,0.05691814191861653,0,0,1,0.25139934727408153,0.9110421715461845 A0.12874973442080298,0.12874973442080298,0,0,1,0.26779382366325966,0.9340254368136109 A0.029876244044393704,0.029876244044393704,0,0,0,0.24629301349682603,0.9427359950682377 Z\" fill=\"black\" />\n",
       "<path d=\"M0.2464703692588201,0.9429148485016448 A0.05099655216148545,0.05099655216148545,0,0,0,0.21985161997756403,0.9286641947314024 A0.4938080919686119,0.4938080919686119,0,0,1,0.22702302472622837,0.9511562673018255 A0.025283399035482206,0.025283399035482206,0,0,1,0.23837650583731715,0.9573172351974774 A0.029885172537058673,0.029885172537058673,0,0,1,0.24647036925882013,0.9429148485016448 L0.24611503684013272,0.9429148505645876 A0.029876244044382463,0.029876244044382463,0,0,0,0.23829878518117897,0.9570588194621745 A0.025277008201891472,0.025277008201891472,0,0,0,0.22719894066959773,0.95097383451217 A0.49138162993801354,0.49138162993801354,0,0,0,0.22051730698760177,0.9292482229284288 A0.0510225716970461,0.0510225716970461,0,0,1,0.24611503684013267,0.9429148505645876 Z\" fill=\"black\" />\n",
       "<path d=\"M0.2462930134968254,0.9427359950682385 A0.029876244044333502,0.029876244044333502,0,0,0,0.23824605549969843,0.9572870282839007 A0.01369524315844374,0.01369524315844374,0,0,1,0.24736184058935937,0.9576440882073057 A0.012074358036224449,0.012074358036224449,0,0,1,0.2553367877707278,0.9550552381990658 A0.050996552161380104,0.050996552161380104,0,0,0,0.24629301349682536,0.9427359950682385 L0.24629301143379706,0.9430913348460547 A0.05102257169694016,0.05102257169694016,0,0,1,0.25514300600791906,0.9549344020537157 A0.012072900323161264,0.012072900323161264,0,0,0,0.24734370040629247,0.9575192265890187 A0.0136933678340496,0.0136933678340496,0,0,0,0.23843098823029085,0.9570905236187855 A0.029885172537009366,0.029885172537009366,0,0,1,0.24629301143379703,0.9430913348460547 Z\" fill=\"black\" />\n",
       "<path d=\"M0.24611503684013136,0.9429148505645899 A0.051022571697040275,0.051022571697040275,0,0,1,0.25523675049081423,0.9551082979843437 A0.01581878775101625,0.01581878775101625,0,0,1,0.26289558369744287,0.9487185753305907 A0.0389265560663499,0.0389265560663499,0,0,1,0.26827646339703265,0.9340359991023062 A0.02987624404439344,0.02987624404439344,0,0,0,0.2461150368401313,0.9429148505645899 L0.2464703692588195,0.9429148485016486 A0.02988517253706986,0.02988517253706986,0,0,1,0.2677903737463993,0.9343035339963128 A0.03891140932100668,0.03891140932100668,0,0,0,0.2627553941341407,0.9486076729929939 A0.015816285827180674,0.015816285827180674,0,0,0,0.2552445155924034,0.9548800560167089 A0.05099655216147979,0.05099655216147979,0,0,0,0.2464703692588195,0.9429148485016486 Z\" fill=\"black\" />\n",
       "<path d=\"M0.291015809686457,0.9169804157488382 A1.1963354629849194,1.1963354629849194,0,0,1,0.2785555425518902,0.8678932648062349 A0.10196710468574074,0.10196710468574074,0,0,0,0.2511930893253222,0.9108120045088229 A0.12874973442073423,0.12874973442073423,0,0,1,0.26802726973893093,0.9344448576662896 A0.03892655606630195,0.03892655606630195,0,0,1,0.2910158096864569,0.9169804157488376 L0.2905542844149595,0.9167216639107993 A0.03891140932095905,0.03891140932095905,0,0,0,0.2680386247385398,0.9338901016470721 A0.1285841840049056,0.1285841840049056,0,0,0,0.25179980143664143,0.9106872263135182 A0.10207118284829304,0.10207118284829304,0,0,1,0.2780737524170395,0.869501664633664 A1.1821925916275637,1.1821925916275637,0,0,0,0.2905542844149609,0.9167216639108042 Z\" fill=\"black\" />\n",
       "<path d=\"M0.29091617512280077,0.9166198498678079 A0.038911409320960225,0.038911409320960225,0,0,0,0.2677903737464006,0.9343035339963124 A0.029885172537020197,0.029885172537020197,0,0,1,0.28409672058412416,0.9393596974908529 A0.01914803038083795,0.01914803038083795,0,0,1,0.29701271708358645,0.9379249522083533 A1.1963354629838956,1.1963354629838956,0,0,1,0.29091617512280177,0.9166198498678114 L0.2906574130244033,0.9170813684694084 A1.1821925916265634,1.1821925916265634,0,0,0,0.2967769390261621,0.9377033530159252 A0.019144364642627854,0.019144364642627854,0,0,0,0.2841114314357164,0.9391460727707811 A0.029876244044344274,0.029876244044344274,0,0,0,0.2682764633970333,0.9340359991023073 A0.038926556066303096,0.038926556066303096,0,0,1,0.2906574130244051,0.9170813684694148 Z\" fill=\"black\" />\n",
       "<path d=\"M0.29055428441495956,0.9167216639107977 A1.1821925916254392,1.1821925916254392,0,0,0,0.29685913571166345,0.9379712660959723 A0.018844607534958313,0.018844607534958313,0,0,1,0.30830517879613417,0.932111138315315 A0.02817577009446071,0.02817577009446071,0,0,1,0.3188970257536574,0.9194360288389177 A0.038911409320959475,0.038911409320959475,0,0,0,0.29055428441495984,0.916721663910798 L0.2910158096864562,0.9169804157488359 A0.03892655606630231,0.03892655606630231,0,0,1,0.3183672753816552,0.9194694259675127 A0.0281678336565459,0.0281678336565459,0,0,0,0.3081782328188047,0.9319443020518192 A0.01884105704129077,0.01884105704129077,0,0,0,0.2969331703198569,0.9376562801779107 A1.196335462982744,1.196335462982744,0,0,1,0.2910158096864566,0.9169804157488375 Z\" fill=\"black\" />\n",
       "<path d=\"M0.2906574130244047,0.917081368469414 A0.038926556066314934,0.038926556066314934,0,0,1,0.3187783605037939,0.9196716500137563 A0.1020711828482838,0.1020711828482838,0,0,1,0.3208349558827019,0.892217713806875 A0.11152998701708527,0.11152998701708527,0,0,0,0.2777320602469997,0.8680877851584654 A1.1821925916270863,1.1821925916270863,0,0,0,0.2906574130244046,0.9170813684694139 L0.2909161751228009,0.9166198498678086 A1.1963354629844312,1.1963354629844312,0,0,1,0.27888413017540836,0.8693091933487365 A0.11165451424460099,0.11165451424460099,0,0,1,0.32028110539111865,0.8924006514498319 A0.10196710468573149,0.10196710468573149,0,0,0,0.318484550832153,0.9192295529620028 A0.03891140932097188,0.03891140932097188,0,0,0,0.2909161751228006,0.9166198498678076 Z\" fill=\"black\" />\n",
       "<path d=\"M0.34033829783366126,0.9155321009253061 A0.04382420668699137,0.04382420668699137,0,0,1,0.3541030802844945,0.892139600364879 A0.053281379286644774,0.053281379286644774,0,0,0,0.32033934222699023,0.8921141452813942 A0.10196710468572799,0.10196710468572799,0,0,0,0.31851565715875757,0.9196888011466138 A0.028175770094460817,0.028175770094460817,0,0,1,0.34033829783366126,0.9155321009253061 L0.3401617355732367,0.9152565502387763 A0.028167833656546,0.028167833656546,0,0,0,0.31875163132413276,0.9192133243182395 A0.10207118284828015,0.10207118284828015,0,0,1,0.3207747034399987,0.892502326974199 A0.05330978323774946,0.05330978323774946,0,0,1,0.3533321426658525,0.892303863236864 A0.04380500964899855,0.04380500964899855,0,0,0,0.3401617355732367,0.9152565502387763 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3403885876625755,0.915306847976793 A0.028167833656538188,0.028167833656538188,0,0,0,0.3183672753816563,0.9194694259675144 A0.038926556066243435,0.038926556066243435,0,0,1,0.33025157953824474,0.9283777256027155 A0.014941469956825647,0.014941469956825647,0,0,1,0.339530990823475,0.9293610979851407 A0.04382420668701623,0.04382420668701623,0,0,1,0.3403885876625755,0.915306847976793 L0.3401130412063255,0.915483403680724 A0.043805009649023265,0.043805009649023265,0,0,0,0.33940660968228015,0.9291893257748678 A0.014939237833693894,0.014939237833693894,0,0,0,0.330303785629966,0.9282175479646774 A0.03891140932090098,0.03891140932090098,0,0,0,0.31889702575365547,0.9194360288389187 A0.028175770094452903,0.028175770094452903,0,0,1,0.3401130412063255,0.915483403680724 Z\" fill=\"black\" />\n",
       "<path d=\"M0.34016173557323787,0.9152565502387763 A0.04380500964896686,0.04380500964896686,0,0,0,0.33942641234940363,0.9293721403916774 A0.011141905050803378,0.011141905050803378,0,0,1,0.3468618035657147,0.9272414621268511 A0.01237776034203894,0.01237776034203894,0,0,1,0.35357021551718143,0.922351943906718 A0.02816783365650536,0.02816783365650536,0,0,0,0.34016173557323787,0.9152565502387763 L0.340338297833663,0.9155321009253077 A0.028175770094419926,0.028175770094419926,0,0,1,0.35333260807709793,0.9222969234848799 A0.012376228454907035,0.012376228454907035,0,0,0,0.34681165180040147,0.9271372987457923 A0.011140663778966681,0.011140663778966681,0,0,0,0.33951298635903826,0.9291785441808452 A0.043824206686959535,0.043824206686959535,0,0,1,0.34033829783366293,0.9155321009253077 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3401130412063266,0.9154834036807233 A0.028175770094476915,0.028175770094476915,0,0,1,0.3534872930247681,0.9224400833271192 A0.02207818794834891,0.02207818794834891,0,0,1,0.35896795874681797,0.9122268331523199 A0.24659961630584937,0.24659961630584937,0,0,1,0.35384074868943516,0.8918439303703196 A0.04380500964899834,0.04380500964899834,0,0,0,0.3401130412063266,0.9154834036807233 L0.34038858766257596,0.9153068479767924 A0.04382420668699119,0.04382420668699119,0,0,1,0.353597506723117,0.8925937255679034 A0.24599300355803388,0.24599300355803388,0,0,0,0.35874809680505293,0.9121753828286387 A0.022073314601076102,0.022073314601076102,0,0,0,0.35341614208869326,0.9222067894214194 A0.02816783365656203,0.02816783365656203,0,0,0,0.340388587662576,0.9153068479767924 Z\" fill=\"black\" />\n",
       "<path d=\"M0.37495834152035296,0.9053699155685119 A0.022078187948348017,0.022078187948348017,0,0,1,0.3914375143502461,0.8988777221216788 A0.24599300355813442,0.24599300355813442,0,0,0,0.38088265807509153,0.880807926557283 A0.04380500964899786,0.04380500964899786,0,0,0,0.3533321426658519,0.8923038632368626 A0.05330978323774474,0.05330978323774474,0,0,1,0.37495834152035296,0.9053699155685119 L0.37495834391842064,0.905087308115124 A0.05328137928664018,0.05328137928664018,0,0,0,0.35410308028449544,0.8921396003648778 A0.04382420668699075,0.04382420668699075,0,0,1,0.3806758441007757,0.88121333046763 A0.2465996163059504,0.2465996163059504,0,0,1,0.3911052216399038,0.8986714719129338 A0.02207331460107523,0.02207331460107523,0,0,0,0.37495834391842064,0.905087308115124 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3750992694080759,0.9052295151037401 A0.053281379286635795,0.053281379286635795,0,0,0,0.35345197982962645,0.8919261972597095 A0.24599300355818848,0.24599300355818848,0,0,0,0.3587813235809754,0.912283330406743 A0.024252174559175287,0.024252174559175287,0,0,1,0.368844001866381,0.9172465623873398 A0.022078187948394733,0.022078187948394733,0,0,1,0.3750992694080759,0.9052295151037401 L0.37481666675074043,0.9052295175017252 A0.022073314601121614,0.022073314601121614,0,0,0,0.36876456663570567,0.9170324475484508 A0.024246294354545866,0.024246294354545866,0,0,0,0.3589358137472308,0.91211865202497 A0.2465996163060049,0.2465996163060049,0,0,1,0.35397972951328927,0.8925117363807904 A0.053309783237740355,0.053309783237740355,0,0,1,0.37481666675074043,0.9052295175017252 Z\" fill=\"black\" />\n",
       "<path d=\"M0.3749583439184199,0.9050873081151241 A0.022073314601121673,0.022073314601121673,0,0,0,0.36873216518625784,0.9172280692778504 A0.011556420029349033,0.011556420029349033,0,0,1,0.37627227561520615,0.9169910762014581 A0.0094971026755834,0.0094971026755834,0,0,1,0.38239649761171507,0.9144734336498949 A0.05328137928674448,0.05328137928674448,0,0,0,0.3749583439184199,0.9050873081151241 L0.3749583415203527,0.9053699155685124 A0.05330978323784947,0.05330978323784947,0,0,1,0.3822402564794925,0.9143914262070638 A0.009496200819156473,0.009496200819156473,0,0,0,0.37624988632783524,0.9168916882327626 A0.011555084686355778,0.011555084686355778,0,0,0,0.3688778743282293,0.9170522283549869 A0.022078187948394834,0.022078187948394834,0,0,1,0.3749583415203527,0.9053699155685124 Z\" fill=\"black\" />\n",
       "<path d=\"M0.374816666750742,0.9052295175017244 A0.05330978323784944,0.05330978323784944,0,0,1,0.3823224870627222,0.9145200816119888 A0.011556420029425528,0.011556420029425528,0,0,1,0.38778538292167686,0.909338214159957 A0.024252174559246116,0.024252174559246116,0,0,1,0.39144522367280266,0.8986830384229025 A0.02207331460110054,0.02207331460110054,0,0,0,0.374816666750742,0.9052295175017244 L0.375099269408078,0.9052295151037397 A0.022078187948373598,0.022078187948373598,0,0,1,0.3911004656335973,0.8988676722180384 A0.024246294354616303,0.024246294354616303,0,0,0,0.3876778458141149,0.90926192084464 A0.011555084686431518,0.011555084686431518,0,0,0,0.3823153940071782,0.914343766345786 A0.053281379286744424,0.053281379286744424,0,0,0,0.3750992694080779,0.9052295151037397 Z\" fill=\"black\" />\n",
       "<path d=\"M0.40682565280714345,0.8879634734942135 A0.11165451424454231,0.11165451424454231,0,0,1,0.40456830832621593,0.8572037158472893 A0.053281379286617636,0.053281379286617636,0,0,0,0.38055119949321414,0.8810231679433689 A0.24659961630591534,0.24659961630591534,0,0,1,0.39126651925169487,0.8989691479042803 A0.024252174559165965,0.024252174559165965,0,0,1,0.40682565280714345,0.8879634734942135 L0.4065501009575195,0.8877869166272662 A0.024246294354536634,0.024246294354536634,0,0,0,0.3912790069512483,0.8985782467576151 A0.2459930035580995,0.2459930035580995,0,0,0,0.3810056942823018,0.8809995665400698 A0.05330978323772203,0.05330978323772203,0,0,1,0.40401395747654273,0.8580482898107837 A0.11152998701702674,0.11152998701702674,0,0,0,0.4065501009575194,0.887786916627266 Z\" fill=\"black\" />\n",
       "<path d=\"M0.40677728737182495,0.8877374206352922 A0.024246294354555862,0.024246294354555862,0,0,0,0.3911004656335976,0.8988676722180358 A0.022078187948358533,0.022078187948358533,0,0,1,0.4022510538122069,0.9021799629760573 A0.0123777603420306,0.0123777603420306,0,0,1,0.4104467536909813,0.900937823096126 A0.11165451424431791,0.11165451424431791,0,0,1,0.40677728737182495,0.8877374206352923 L0.40660072627459776,0.888012965928421 A0.11152998701680314,0.11152998701680314,0,0,0,0.4102949660890477,0.9008072265987137 A0.012376228454898788,0.012376228454898788,0,0,0,0.402255873526657,0.9020392285709927 A0.022073314601085643,0.022073314601085643,0,0,0,0.3914452236728011,0.8986830384229003 A0.024252174559185245,0.024252174559185245,0,0,1,0.40660072627459776,0.888012965928421 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4065501009575196,0.8877869166272652 A0.11152998701708083,0.11152998701708083,0,0,0,0.41035308537767456,0.9009706894426135 A0.011141905050763111,0.011141905050763111,0,0,1,0.4170945160813032,0.89718542653125 A0.014941469956751944,0.014941469956751944,0,0,1,0.4230096502240837,0.8899400073401699 A0.024246294354547292,0.024246294354547292,0,0,0,0.4065501009575196,0.8877869166272652 L0.4068256528071432,0.8879634734942099 A0.024252174559176585,0.024252174559176585,0,0,1,0.42271827508537524,0.8899555463009351 A0.014939237833620967,0.014939237833620967,0,0,0,0.4170173069360317,0.8970903951747847 A0.011140663778926826,0.011140663778926826,0,0,0,0.4103902993875556,0.9007739423347405 A0.11165451424459669,0.11165451424459669,0,0,1,0.4068256528071432,0.8879634734942098 Z\" fill=\"black\" />\n",
       "<path d=\"M0.40660072627459776,0.8880129659284224 A0.024252174559138865,0.024252174559138865,0,0,1,0.42294330601548996,0.8900688437257291 A0.03892655606628457,0.03892655606628457,0,0,1,0.42499341338415364,0.8754276665361292 A0.10196710468573264,0.10196710468573264,0,0,0,0.4040604672109223,0.8571726229769802 A0.11152998701703733,0.11152998701703733,0,0,0,0.40660072627459776,0.8880129659284225 L0.4067772873718245,0.8877374206352925 A0.111654514244553,0.111654514244553,0,0,1,0.4045147482415635,0.8580750117266935 A0.10207118284828492,0.10207118284828492,0,0,1,0.4246929849361001,0.8754882085382856 A0.03891140932094174,0.03891140932094174,0,0,0,0.42278415745459413,0.889824263290138 A0.024246294354509854,0.024246294354509854,0,0,0,0.4067772873718245,0.8877374206352925 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4428236537723802,0.8541581252317021 A0.056918141918607855,0.056918141918607855,0,0,1,0.46669637419132465,0.8218021129912568 A0.10196710468573858,0.10196710468573858,0,0,0,0.41721223914649347,0.8106461050172166 A0.11152998701710255,0.11152998701710255,0,0,0,0.40401395747654223,0.8580482898107827 A0.05330978323774956,0.05330978323774956,0,0,1,0.4428236537723802,0.8541581252317021 L0.4425648934691334,0.853696598164858 A0.05328137928664494,0.05328137928664494,0,0,0,0.4045683083262156,0.8572037158472892 A0.11165451424461845,0.11165451424461845,0,0,1,0.41772125768385204,0.8114711024827794 A0.10207118284829092,0.10207118284829092,0,0,1,0.465625414236594,0.821865355137595 A0.056885763868614346,0.056885763868614346,0,0,0,0.4425648934691334,0.853696598164858 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4429259628322725,0.8537995247367995 A0.05328137928662685,0.05328137928662685,0,0,0,0.40378317872233066,0.8575990851715254 A0.10207118284832213,0.10207118284832213,0,0,1,0.424794712606684,0.8756025382563397 A0.028175770094460036,0.028175770094460036,0,0,1,0.44119370178089523,0.8771462116556729 A0.05691814191863834,0.05691814191863834,0,0,1,0.4429259628322725,0.8537995247367995 L0.442464446025787,0.8540582783701558 A0.056885763868644655,0.056885763868644655,0,0,0,0.44097148372946277,0.8768590395469004 A0.02816783365654527,0.02816783365654527,0,0,0,0.42489250000966666,0.8753120876872793 A0.10196710468576968,0.10196710468576968,0,0,0,0.4047917768705719,0.8576568407852085 A0.05330978323773127,0.05330978323773127,0,0,1,0.442464446025787,0.8540582783701558 Z\" fill=\"black\" />\n",
       "<path d=\"M0.44256489346913386,0.8536965981648582 A0.05688576386864051,0.05688576386864051,0,0,0,0.44101530821697643,0.8771709360179318 A0.018844607534970314,0.018844607534970314,0,0,1,0.4532420389231612,0.8731538440880086 A0.01914803038083902,0.01914803038083902,0,0,1,0.4634417437134726,0.8650802619845674 A0.05328137928666189,0.05328137928666189,0,0,0,0.44256489346913386,0.8536965981648582 L0.44282365377237953,0.854158125231703 A0.05330978323776665,0.05330978323776665,0,0,1,0.4630777566021801,0.8650091169805957 A0.019144364642628756,0.019144364642628756,0,0,0,0.4531536856749016,0.8729892424176195 A0.018841057041302706,0.018841057041302706,0,0,0,0.44115290506208554,0.8768349166340907 A0.05691814191863418,0.05691814191863418,0,0,1,0.44282365377237953,0.854158125231703 Z\" fill=\"black\" />\n",
       "<path d=\"M0.44246444602578794,0.8540582783701569 A0.053309783237744615,0.053309783237744615,0,0,1,0.4633204829454919,0.8652186154262347 A0.02988517253708483,0.02988517253708483,0,0,1,0.47118460975572146,0.8501232087714493 A0.128749734420874,0.128749734420874,0,0,1,0.46640476546981735,0.8213515377530309 A0.05688576386861439,0.05688576386861439,0,0,0,0.44246444602578794,0.8540582783701569 L0.4429259628322737,0.8537995247368009 A0.056918141918607904,0.056918141918607904,0,0,1,0.46592401558613805,0.8223106238590178 A0.12858418400504465,0.12858418400504465,0,0,0,0.47087353950156424,0.8500466429840656 A0.029876244044408393,0.029876244044408393,0,0,0,0.46320011039062703,0.864867807383588 A0.053281379286640014,0.053281379286640014,0,0,0,0.4429259628322737,0.8537995247368009 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4925860230880041,0.8410735561285756 A0.02665133970559864,0.02665133970559864,0,0,1,0.5121000074984927,0.8332090719598145 A0.49380809196752723,0.49380809196752723,0,0,1,0.501318650026299,0.8123543237250196 A0.05688576386861866,0.05688576386861866,0,0,0,0.4656254142365933,0.8218653551375936 A0.10207118284830245,0.10207118284830245,0,0,1,0.49258602308800414,0.8410735561285756 L0.4925860267676115,0.8407182179673905 A0.10196710468574999,0.10196710468574999,0,0,0,0.4666963741913238,0.8218021129912553 A0.05691814191861216,0.05691814191861216,0,0,1,0.5010346877365518,0.8127795025069742 A0.49138162993694046,0.49138162993694046,0,0,0,0.5117239090520607,0.8329827214330818 A0.026644238718200836,0.026644238718200836,0,0,0,0.4925860267676115,0.8407182179673905 Z\" fill=\"black\" />\n",
       "<path d=\"M0.49276307311374723,0.8408969416199592 A0.10196710468575006,0.10196710468575006,0,0,0,0.46586521586058993,0.8213814303378308 A0.128584184005036,0.128584184005036,0,0,0,0.47091892934958307,0.8502004342320578 A0.03892655606632025,0.03892655606632025,0,0,1,0.48502139460831056,0.8567934014211424 A0.026651339705595495,0.026651339705595495,0,0,1,0.49276307311374723,0.8408969416199592 L0.4924077390785324,0.8408969452994807 A0.026644238718197696,0.026644238718197696,0,0,0,0.48489869536879093,0.8565091425685497 A0.03891140932097738,0.03891140932097738,0,0,0,0.4711407739254991,0.8499693264730888 A0.1287497344208654,0.1287497344208654,0,0,1,0.4664554730637881,0.8222773284984306 A0.1020711828483025,0.1020711828483025,0,0,1,0.4924077390785324,0.8408969452994807 Z\" fill=\"black\" />\n",
       "<path d=\"M0.49258602676761093,0.8407182179673914 A0.026644238718226493,0.026644238718226493,0,0,0,0.48486860218206723,0.856776357895972 A0.015818787751016288,0.015818787751016288,0,0,1,0.4948201872849606,0.855828365055622 A0.012074358036168022,0.012074358036168022,0,0,1,0.5023076402407696,0.8520607164039121 A0.10196710468545198,0.10196710468545198,0,0,0,0.492586026767611,0.8407182179673915 L0.4925860230880044,0.8410735561285769 A0.10207118284800311,0.10207118284800311,0,0,1,0.5021068763051759,0.8519743991706521 A0.012072900323105522,0.012072900323105522,0,0,0,0.49478175286390724,0.8557022388460046 A0.015816285827180646,0.015816285827180646,0,0,0,0.48505342372312304,0.8565279800950236 A0.026651339705624565,0.026651339705624565,0,0,1,0.4925860230880044,0.8410735561285769 Z\" fill=\"black\" />\n",
       "<path d=\"M0.4924077390785326,0.8408969452994822 A0.10207118284821867,0.10207118284821867,0,0,1,0.502220753428013,0.8521254342675251 A0.013695243158386352,0.013695243158386352,0,0,1,0.5083702946673239,0.8454058718214618 A0.02528339903555921,0.02528339903555921,0,0,1,0.5121055371825299,0.8329906661412745 A0.026644238718201103,0.026644238718201103,0,0,0,0.4924077390785326,0.8408969452994822 L0.4927630731137477,0.8408969416199608 A0.026651339705599002,0.026651339705599002,0,0,1,0.5117214734019572,0.8332031870349299 A0.025277008201967693,0.025277008201967693,0,0,0,0.5082377953991354,0.8453239153057618 A0.013693367833992925,0.013693367833992925,0,0,0,0.5021951331195948,0.8519084059434456 A0.10196710468566651,0.10196710468566651,0,0,0,0.49276307311374773,0.8408969416199608 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5283027479533818,0.821525367805644 A0.06803588115718294,0.06803588115718294,0,0,1,0.528497974827716,0.7919284912215878 A0.05099655216148042,0.05099655216148042,0,0,0,0.5009204293448966,0.8125506863180415 A0.49138162993799805,0.49138162993799805,0,0,0,0.5119096266985774,0.8333145139426033 A0.025283399035550273,0.025283399035550273,0,0,1,0.5283027479533818,0.8215253678056441 L0.5280271956426231,0.8213488099361806 A0.02527700820195896,0.02527700820195896,0,0,0,0.5119176208456422,0.8328756298537164 A0.49380809196859615,0.49380809196859615,0,0,1,0.5014306278050424,0.8125840089730597 A0.05102257169704099,0.05102257169704099,0,0,1,0.5278685241279536,0.7926175220797668 A0.06798962420273533,0.06798962420273533,0,0,0,0.5280271956426231,0.8213488099361806 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5282543706813341,0.8212994744916619 A0.02527700820195873,0.02527700820195873,0,0,0,0.5117214734019596,0.8332031870349282 A0.026651339705582103,0.026651339705582103,0,0,1,0.5240609687325933,0.8363498091266394 A0.013177137218247387,0.013177137218247387,0,0,1,0.5324782998453458,0.8344442565960954 A0.06803588115728604,0.06803588115728604,0,0,1,0.5282543706813341,0.8212994744916619 L0.5280778105866185,0.8215750193237082 A0.06798962420283784,0.06798962420283784,0,0,0,0.532313935677213,0.8343241589638524 A0.013175401092034201,0.013175401092034201,0,0,0,0.5240564966887158,0.8361997257178695 A0.026644238718184332,0.026644238718184332,0,0,0,0.512105537182529,0.832990666141272 A0.025283399035550106,0.025283399035550106,0,0,1,0.5280778105866185,0.8215750193237082 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5280271956426229,0.8213488099361824 A0.0679896242028374,0.0679896242028374,0,0,0,0.5323860431690176,0.834485174268859 A0.011038484704957465,0.011038484704957465,0,0,1,0.5387690374611428,0.8302075619720374 A0.013695243158426873,0.013695243158426873,0,0,1,0.5439038705355639,0.8229861855517396 A0.025277008201877938,0.025277008201877938,0,0,0,0.5280271956426229,0.8213488099361824 L0.5283027479533824,0.8215253678056487 A0.0252833990354686,0.0252833990354686,0,0,1,0.543635614629711,0.8230153810607833 A0.013693367834032922,0.013693367834032922,0,0,0,0.5386871432946287,0.8301213237524216 A0.011037266368149924,0.011037266368149924,0,0,0,0.5324078766011615,0.8342827853576535 A0.06803588115728561,0.06803588115728561,0,0,1,0.5283027479533824,0.8215253678056487 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5280778105866182,0.8215750193237068 A0.025283399035491608,0.025283399035491608,0,0,1,0.5438492700699874,0.823108509727414 A0.029885172537039588,0.029885172537039588,0,0,1,0.5454079996282368,0.8098628025049097 A0.20383029031483824,0.20383029031483824,0,0,0,0.5280402385294953,0.7918248896867142 A0.06798962420278831,0.06798962420278831,0,0,0,0.5280778105866182,0.8215750193237068 L0.5282543706813346,0.8212994744916621 A0.06803588115723636,0.06803588115723636,0,0,1,0.5283222411256364,0.7927145607385948 A0.20424660329001365,0.20424660329001365,0,0,1,0.5451427367473572,0.8099128824181197 A0.029876244044363492,0.029876244044363492,0,0,0,0.5436898557542286,0.8228907799210657 A0.02527700820190099,0.02527700820190099,0,0,0,0.5282543706813346,0.8212994744916621 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5606845620258959,0.7929865357611277 A0.03607571085610042,0.03607571085610042,0,0,1,0.5795093526592322,0.7722562844531214 A0.11152998701710513,0.11152998701710513,0,0,0,0.5480471021177569,0.756878198243432 A0.06798962420274492,0.06798962420274492,0,0,0,0.5278685241279539,0.7926175220797661 A0.05102257169702778,0.05102257169702778,0,0,1,0.5606845620258959,0.7929865357611275 L0.5605102804758773,0.7926216150353267 A0.05099655216146731,0.05099655216146731,0,0,0,0.5284979748277162,0.7919284912215871 A0.06803588115719265,0.06803588115719265,0,0,1,0.5482122235434104,0.7575875674174333 A0.11165451424462111,0.11165451424462111,0,0,1,0.5788293663775351,0.7722007887717595 A0.03606270108874328,0.03606270108874328,0,0,0,0.5605102804758773,0.7926216150353267 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5607802547121653,0.7927182709836519 A0.05099655216146669,0.05099655216146669,0,0,0,0.527723668263005,0.7921728170781296 A0.20424660328993544,0.20424660328993544,0,0,1,0.545231181596049,0.8100147391959801 A0.026067155566947175,0.026067155566947175,0,0,1,0.5591656501751842,0.8111371263175038 A0.036075710856156525,0.036075710856156525,0,0,1,0.5607802547121654,0.7927182709836519 L0.5604153434647304,0.7928925515278262 A0.03606270108879879,0.03606270108879879,0,0,0,0.55897529899731,0.8109094038727498 A0.02606036242834089,0.02606036242834089,0,0,0,0.5453204462543751,0.8097599752231301 A0.2038302903147605,0.2038302903147605,0,0,0,0.528635137572791,0.792373395865096 A0.051022571697027175,0.051022571697027175,0,0,1,0.5604153434647304,0.7928925515278262 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5605102804758761,0.7926216150353269 A0.036062701088780375,0.036062701088780375,0,0,0,0.5590206774336082,0.8111629376734341 A0.015131584263050807,0.015131584263050807,0,0,1,0.568541367101858,0.807565763520279 A0.013921980387833979,0.013921980387833979,0,0,1,0.5758238224296007,0.8012742071322959 A0.05099655216145627,0.05099655216145627,0,0,0,0.5605102804758761,0.7926216150353269 L0.560684562025897,0.792986535761128 A0.0510225716970166,0.0510225716970166,0,0,1,0.5755613859955858,0.8012326645128597 A0.013920042458401553,0.013920042458401553,0,0,0,0.5684677574069178,0.8074433640788703 A0.015129294980109398,0.015129294980109398,0,0,0,0.5591227196367061,0.8108842391744397 A0.036075710856138095,0.036075710856138095,0,0,1,0.560684562025897,0.792986535761128 Z\" fill=\"black\" />\n",
       "<path d=\"M0.560415343464732,0.792892551527827 A0.05102257169693794,0.05102257169693794,0,0,1,0.5757406774332715,0.8013764246799604 A0.01914803038076891,0.01914803038076891,0,0,1,0.5810435534136119,0.7908619306788209 A0.05330978323772918,0.05330978323772918,0,0,1,0.5793661630453785,0.7719472994536262 A0.036062701088736014,0.036062701088736014,0,0,0,0.560415343464732,0.792892551527827 L0.5607802547121652,0.7927182709836523 A0.036075710856093214,0.036075710856093214,0,0,1,0.5789780945430771,0.7725084137309475 A0.053281379286624644,0.053281379286624644,0,0,0,0.5808362137522974,0.7908084349650499 A0.019144364642559343,0.019144364642559343,0,0,0,0.5756454431338199,0.8011283679724932 A0.050996552161378,0.050996552161378,0,0,0,0.5607802547121652,0.7927182709836523 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5949581457611169,0.7388794976077877 A0.4913816299374308,0.4913816299374308,0,0,0,0.5445960166747018,0.6945056704006471 A0.17400600580546,0.17400600580546,0,0,0,0.5478643721399339,0.7574833189691815 A0.11165451424458697,0.11165451424458697,0,0,1,0.5793161150894439,0.7725341270242277 A0.05330978323773197,0.05330978323773197,0,0,1,0.5949581457611168,0.7388794976077876 L0.5942474752737795,0.7388795054132851 A0.05328137928662751,0.05328137928662751,0,0,0,0.5790241954308104,0.7719174694269553 A0.11152998701707137,0.11152998701707137,0,0,0,0.5483961350050697,0.7569856392764115 A0.17430931194938304,0.17430931194938304,0,0,1,0.5454407520923716,0.6965283932890409 A0.4938080919680228,0.4938080919680228,0,0,1,0.5942474752737795,0.7388795054132851 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946043084120418,0.7385223080628316 A0.05328137928662053,0.05328137928662053,0,0,0,0.5789780945430784,0.7725084137309489 A0.03607571085607438,0.03607571085607438,0,0,1,0.6002800308351486,0.769329591803384 A0.025283399035508157,0.025283399035508157,0,0,1,0.6150199159937925,0.760404529171857 A0.49138162993727663,0.49138162993727663,0,0,0,0.5946043084120414,0.7385223080628311 L0.5946043006064692,0.7392329819682345 A0.49380809196786707,0.49380809196786707,0,0,1,0.6146034673908942,0.7602657714296922 A0.025277008201917313,0.025277008201917313,0,0,0,0.6001804918877423,0.7690706209597631 A0.03606270108871744,0.03606270108871744,0,0,0,0.5793661630453792,0.7719472994536275 A0.05330978323772493,0.05330978323772493,0,0,1,0.5946043006064691,0.7392329819682344 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5942474752737804,0.7388795054132862 A0.49380809196786873,0.49380809196786873,0,0,1,0.6148570440724188,0.7605488745837641 A0.026651339705597826,0.026651339705597826,0,0,1,0.625770844187056,0.7464403392491944 A0.04382420668699671,0.04382420668699671,0,0,1,0.6312314525325743,0.7230829214825854 A0.053281379286635976,0.053281379286635976,0,0,0,0.5942474752737806,0.7388795054132865 L0.5949581457611179,0.7388794976077888 A0.05330978323774059,0.05330978323774059,0,0,1,0.6305593598658827,0.7234947692097029 A0.0438050096490038,0.0438050096490038,0,0,0,0.6255062495981739,0.7463046491433748 A0.026644238718200094,0.026644238718200094,0,0,0,0.6147690048980604,0.7601188353923667 A0.49138162993727813,0.49138162993727813,0,0,0,0.5949581457611179,0.7388794976077888 Z\" fill=\"black\" />\n",
       "<path d=\"M0.5946043006064696,0.7392329819682354 A0.05330978323774065,0.05330978323774065,0,0,1,0.6312392016488316,0.72347489160682 A0.24659961630594626,0.24659961630594626,0,0,1,0.6127992860201603,0.686490447594506 A0.1285841840049805,0.1285841840049805,0,0,0,0.543928106546657,0.6953849013020054 A0.49380809196802883,0.49380809196802883,0,0,1,0.5946043006064694,0.7392329819682351 L0.5946043084120409,0.7385223080628311 A0.49138162993743656,0.49138162993743656,0,0,0,0.5461021760963657,0.6956646316241413 A0.12874973442080964,0.12874973442080964,0,0,1,0.6122551297340235,0.6871867536185611 A0.24599300355813028,0.24599300355813028,0,0,0,0.6305464547683545,0.7230987565904848 A0.053281379286635955,0.053281379286635955,0,0,0,0.5946043084120409,0.7385223080628311 Z\" fill=\"black\" />\n",
       "<path d=\"M0.6577561333284394,0.7021485091921211 A0.08455113301771197,0.08455113301771197,0,0,1,0.65772724457448,0.6567651909910558 A0.08447970506514123,0.08447970506514123,0,0,0,0.6120876238772317,0.6867771343289267 A0.24599300355814624,0.24599300355814624,0,0,0,0.6309061682753968,0.7236795993504667 A0.04382420668698543,0.04382420668698543,0,0,1,0.6577561333284394,0.7021485091921211 L0.6572946053054939,0.7018897528545813 A0.04380500964899262,0.04380500964899262,0,0,0,0.6308855672680047,0.7228916050034085 A0.24659961630596236,0.24659961630596236,0,0,1,0.6129627286873914,0.6869002271825195 A0.08455113301771199,0.08455113301771199,0,0,1,0.656765190991056,0.65772724457448 A0.08447970506514142,0.08447970506514142,0,0,0,0.6572946053054939,0.7018897528545813 Z\" fill=\"black\" />\n",
       "<path d=\"M0.6576565101752369,0.7017887373875562 A0.04380500964898513,0.04380500964898513,0,0,0,0.6305593598658842,0.7234947692097031 A0.0533097832377538,0.0533097832377538,0,0,1,0.6526819269596454,0.7274463527078541 A0.02311417563318147,0.02311417563318147,0,0,1,0.6665189495051357,0.7226216266299725 A0.08455113301766239,0.08455113301766239,0,0,1,0.6576565101752369,0.7017887373875561 L0.6573977525763507,0.7022502532379339 A0.08447970506509205,0.08447970506509205,0,0,0,0.6662228199549228,0.7224569151311564 A0.023108834261154735,0.023108834261154735,0,0,0,0.6526478889722122,0.7271885659672276 A0.053281379286649104,0.053281379286649104,0,0,0,0.6312314525325747,0.7230829214825851 A0.04382420668697786,0.04382420668697786,0,0,1,0.6573977525763507,0.7022502532379339 Z\" fill=\"black\" />\n",
       "<path d=\"M0.6572946053054936,0.7018897528545831 A0.08447970506510961,0.08447970506510961,0,0,0,0.6663749508093799,0.7227082008663637 A0.01815025105712012,0.01815025105712012,0,0,1,0.6758326891057803,0.7144662607276399 A0.021131083346390425,0.021131083346390425,0,0,1,0.6824146473438603,0.7022503844148682 A0.04380500964897792,0.04380500964897792,0,0,0,0.6572946053054936,0.7018897528545831 L0.6577561333284387,0.7021485091921218 A0.043824206686970665,0.043824206686970665,0,0,1,0.68201160133354,0.7023433971645281 A0.02112661910010177,0.02112661910010177,0,0,0,0.6756849628119358,0.7143461842215333 A0.018146957366246302,0.018146957366246302,0,0,0,0.666369543461064,0.7223693948560543 A0.08455113301768004,0.08455113301768004,0,0,1,0.6577561333284387,0.7021485091921218 Z\" fill=\"black\" />\n",
       "<path d=\"M0.6573977525763491,0.7022502532379341 A0.04382420668698511,0.04382420668698511,0,0,1,0.6823538039223764,0.7024464535837953 A0.040815974839003274,0.040815974839003274,0,0,1,0.6827491339655472,0.6825085905667686 A200.00166666350108,200.00166666350108,0,0,0,0.657068739201975,0.6565838091011642 A0.0844797050651441,0.0844797050651441,0,0,0,0.6573977525763491,0.7022502532379341 L0.6576565101752352,0.7017887373875563 A0.0845511330177149,0.0845511330177149,0,0,1,0.6574208620602998,0.657898047896916 A200.00166666427867,200.00166666427867,0,0,0,0.6823686548700607,0.6826105424923412 A0.040799322336634344,0.040799322336634344,0,0,0,0.6820717263416678,0.7021438950003349 A0.04380500964899226,0.04380500964899226,0,0,0,0.6576565101752352,0.7017887373875563 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7021485091921216,0.657756133328439 A0.04382420668698647,0.04382420668698647,0,0,1,0.7236795993504647,0.6309061682753968 A0.24599300355813855,0.24599300355813855,0,0,0,0.6867771343289264,0.6120876238772327 A0.08447970506514156,0.08447970506514156,0,0,0,0.6567651909910557,0.6577272445744796 A0.08455113301771197,0.08455113301771197,0,0,1,0.7021485091921216,0.657756133328439 L0.701889752854582,0.6572946053054933 A0.08447970506514137,0.08447970506514137,0,0,0,0.6577272445744797,0.6567651909910557 A0.08455113301771228,0.08455113301771228,0,0,1,0.686900227182519,0.6129627286873924 A0.2465996163059547,0.2465996163059547,0,0,1,0.7228916050034067,0.6308855672680048 A0.0438050096489936,0.0438050096489936,0,0,0,0.701889752854582,0.6572946053054933 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7022502532379333,0.6573977525763504 A0.08447970506514119,0.08447970506514119,0,0,0,0.6565838090960736,0.6570687391838376 A200.00166666389322,200.00166666389322,0,0,0,0.6825085905402091,0.6827491338688105 A0.04081597483897526,0.04081597483897526,0,0,1,0.7024464535837949,0.6823538039223789 A0.043824206686974974,0.043824206686974974,0,0,1,0.7022502532379334,0.6573977525763504 L0.701788737387555,0.6576565101752362 A0.0438050096489822,0.0438050096489822,0,0,0,0.702143895000334,0.6820717263416701 A0.04079932233660652,0.04079932233660652,0,0,0,0.6826105424762573,0.6823686548088796 A200.00166666388878,200.00166666388878,0,0,0,0.6578980478610958,0.6574208620430397 A0.0845511330177119,0.0845511330177119,0,0,1,0.701788737387555,0.6576565101752362 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7018897528545822,0.6572946053054936 A0.043805009648982506,0.043805009648982506,0,0,0,0.7022503844148672,0.6824146473438593 A0.021131083346380287,0.021131083346380287,0,0,1,0.714466260727641,0.6758326891057826 A0.01815025105711894,0.01815025105711894,0,0,1,0.7227082008663641,0.6663749508093794 A0.08447970506512763,0.08447970506512763,0,0,0,0.7018897528545822,0.6572946053054936 L0.7021485091921211,0.6577561333284387 A0.08455113301769818,0.08455113301769818,0,0,1,0.7223693948560557,0.6663695434610641 A0.018146957366245265,0.018146957366245265,0,0,0,0.7143461842215353,0.6756849628119383 A0.021126619100091774,0.021126619100091774,0,0,0,0.7023433971645272,0.6820116013335396 A0.043824206686975266,0.043824206686975266,0,0,1,0.7021485091921211,0.6577561333284387 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7017887373875564,0.6576565101752365 A0.0845511330176982,0.0845511330176982,0,0,1,0.7226216266299685,0.6665189495051319 A0.023114175633201454,0.023114175633201454,0,0,1,0.7274463527078496,0.652681926959644 A0.053309783237762434,0.053309783237762434,0,0,1,0.7234947692097015,0.630559359865885 A0.04380500964898699,0.04380500964898699,0,0,0,0.7017887373875565,0.6576565101752365 L0.7022502532379339,0.6573977525763505 A0.04382420668697966,0.04382420668697966,0,0,1,0.7230829214825845,0.6312314525325746 A0.05328137928665774,0.05328137928665774,0,0,0,0.7271885659672241,0.6526478889722116 A0.023108834261174573,0.023108834261174573,0,0,0,0.7224569151311533,0.6662228199549197 A0.08447970506512763,0.08447970506512763,0,0,0,0.7022502532379339,0.6573977525763505 Z\" fill=\"black\" />\n",
       "<path d=\"M0.739232981968234,0.5946043006064702 A0.49380809196804637,0.49380809196804637,0,0,1,0.6953849013020039,0.5439281065466569 A0.1285841840049694,0.1285841840049694,0,0,0,0.6864904475945052,0.6127992860201613 A0.2465996163059613,0.2465996163059613,0,0,1,0.7234748916068189,0.6312392016488326 A0.05330978323773576,0.05330978323773576,0,0,1,0.7392329819682342,0.5946043006064704 L0.738522308062831,0.5946043084120428 A0.05328137928663121,0.05328137928663121,0,0,0,0.723098756590485,0.6305464547683562 A0.24599300355814518,0.24599300355814518,0,0,0,0.6871867536185604,0.6122551297340246 A0.12874973442079857,0.12874973442079857,0,0,1,0.6956646316241399,0.5461021760963662 A0.49138162993745405,0.49138162993745405,0,0,0,0.7385223080628307,0.5946043084120425 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7388795054132845,0.5942474752737805 A0.053281379286633485,0.053281379286633485,0,0,0,0.7230829214825834,0.6312314525325763 A0.04382420668697458,0.04382420668697458,0,0,1,0.7464403392491923,0.6257708441870593 A0.026651339705607173,0.026651339705607173,0,0,1,0.7605488745837605,0.6148570440724174 A0.4938080919679733,0.4938080919679733,0,0,1,0.7388795054132842,0.5942474752737803 L0.7388794976077866,0.5949581457611175 A0.4913816299373818,0.4913816299373818,0,0,0,0.7601188353923631,0.6147690048980589 A0.02664423871820932,0.02664423871820932,0,0,0,0.7463046491433709,0.6255062495981777 A0.04380500964898181,0.04380500964898181,0,0,0,0.7234947692097004,0.6305593598658858 A0.053309783237738106,0.053309783237738106,0,0,1,0.7388794976077866,0.5949581457611175 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7385223080628306,0.594604308412042 A0.4913816299373756,0.4913816299373756,0,0,0,0.7604045291718523,0.6150199159937899 A0.02528339903553229,0.02528339903553229,0,0,1,0.7693295918033833,0.6002800308351459 A0.03607571085608717,0.03607571085608717,0,0,1,0.7725084137309484,0.5789780945430789 A0.053281379286634,0.053281379286634,0,0,0,0.7385223080628303,0.5946043084120417 L0.7392329819682332,0.594604300606469 A0.05330978323773858,0.05330978323773858,0,0,1,0.7719472994536275,0.5793661630453797 A0.036062701088730074,0.036062701088730074,0,0,0,0.7690706209597626,0.6001804918877388 A0.0252770082019412,0.0252770082019412,0,0,0,0.7602657714296887,0.6146034673908918 A0.4938080919679671,0.4938080919679671,0,0,1,0.7392329819682335,0.5946043006064693 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7388794976077872,0.5949581457611177 A0.053309783237738086,0.053309783237738086,0,0,1,0.7725341270242251,0.5793161150894445 A0.11165451424460639,0.11165451424460639,0,0,1,0.757483318969179,0.547864372139933 A0.174006005805474,0.174006005805474,0,0,0,0.6945056704006461,0.5445960166747018 A0.49138162993740364,0.49138162993740364,0,0,0,0.7388794976077874,0.5949581457611179 L0.7388795054132848,0.5942474752737809 A0.49380809196799547,0.49380809196799547,0,0,1,0.6965283932890399,0.5454407520923716 A0.1743093119493973,0.1743093119493973,0,0,1,0.7569856392764094,0.5483961350050688 A0.11152998701709056,0.11152998701709056,0,0,0,0.771917469426953,0.5790241954308112 A0.05328137928663358,0.05328137928663358,0,0,0,0.7388795054132848,0.5942474752737807 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7929865357611295,0.5606845620258967 A0.05102257169702262,0.05102257169702262,0,0,1,0.7926175220797667,0.5278685241279546 A0.06798962420276439,0.06798962420276439,0,0,0,0.7568781982434313,0.5480471021177569 A0.11152998701710444,0.11152998701710444,0,0,0,0.772256284453123,0.5795093526592346 A0.036075710856099515,0.036075710856099515,0,0,1,0.7929865357611295,0.5606845620258967 L0.7926216150353284,0.5605102804758784 A0.03606270108874222,0.03606270108874222,0,0,0,0.772200788771761,0.5788293663775379 A0.11165451424462029,0.11165451424462029,0,0,1,0.7575875674174324,0.548212223543411 A0.06803588115721236,0.06803588115721236,0,0,1,0.7919284912215868,0.5284979748277173 A0.050996552161462164,0.050996552161462164,0,0,0,0.7926216150353284,0.5605102804758784 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7928925515278265,0.5604153434647328 A0.03606270108873627,0.03606270108873627,0,0,0,0.7719472994536264,0.5793661630453788 A0.05330978323774963,0.05330978323774963,0,0,1,0.7908619306788207,0.5810435534136116 A0.019148030380850216,0.019148030380850216,0,0,1,0.8013764246799593,0.5757406774332741 A0.051022571697063736,0.051022571697063736,0,0,1,0.7928925515278265,0.5604153434647328 L0.7927182709836522,0.560780254712167 A0.05099655216150304,0.05099655216150304,0,0,0,0.801128367972493,0.5756454431338236 A0.019144364642639862,0.019144364642639862,0,0,0,0.790808434965051,0.5808362137522979 A0.0532813792866451,0.0532813792866451,0,0,0,0.7725084137309486,0.5789780945430782 A0.036075710856093644,0.036075710856093644,0,0,1,0.7927182709836522,0.560780254712167 Z\" fill=\"black\" />\n",
       "<path d=\"M0.792621615035327,0.560510280475877 A0.050996552161502645,0.050996552161502645,0,0,0,0.8012742071322951,0.5758238224296013 A0.013921980387733216,0.013921980387733216,0,0,1,0.807565763520281,0.5685413671018623 A0.015131584263021006,0.015131584263021006,0,0,1,0.8111629376734361,0.5590206774336111 A0.03606270108870456,0.03606270108870456,0,0,0,0.792621615035327,0.560510280475877 L0.7929865357611279,0.5606845620258956 A0.03607571085606156,0.03607571085606156,0,0,1,0.8108842391744441,0.5591227196367082 A0.015129294980079866,0.015129294980079866,0,0,0,0.8074433640788732,0.5684677574069266 A0.013920042458301914,0.013920042458301914,0,0,0,0.8012326645128621,0.57556138599559 A0.05102257169706331,0.05102257169706331,0,0,1,0.7929865357611279,0.5606845620258956 Z\" fill=\"black\" />\n",
       "<path d=\"M0.7927182709836524,0.5607802547121659 A0.03607571085606167,0.03607571085606167,0,0,1,0.811137126317506,0.559165650175185 A0.026067155566898936,0.026067155566898936,0,0,1,0.8100147391959804,0.5452311815960492 A0.2042466032899293,0.2042466032899293,0,0,1,0.7921728170781286,0.5277236682630044 A0.050996552161462386,0.050996552161462386,0,0,0,0.7927182709836524,0.5607802547121659 L0.7928925515278272,0.5604153434647317 A0.051022571697022734,0.051022571697022734,0,0,1,0.7923733958650953,0.5286351375727908 A0.20383029031475433,0.20383029031475433,0,0,0,0.8097599752231281,0.5453204462543731 A0.026060362428293064,0.026060362428293064,0,0,0,0.8109094038727502,0.5589752989973109 A0.03606270108870478,0.03606270108870478,0,0,0,0.7928925515278272,0.5604153434647317 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8215253678056438,0.5283027479533816 A0.025283399035523593,0.025283399035523593,0,0,1,0.8333145139426024,0.5119096266985775 A0.4913816299376655,0.4913816299376655,0,0,0,0.8125506863180405,0.500920429344897 A0.050996552161466494,0.050996552161466494,0,0,0,0.7919284912215876,0.5284979748277164 A0.06803588115722273,0.06803588115722273,0,0,1,0.8215253678056438,0.5283027479533816 L0.8213488099361809,0.5280271956426228 A0.06798962420277463,0.06798962420277463,0,0,0,0.7926175220797673,0.5278685241279534 A0.05102257169702693,0.05102257169702693,0,0,1,0.8125840089730599,0.5014306278050435 A0.4938080919682601,0.4938080919682601,0,0,1,0.8328756298537147,0.511917620845642 A0.025277008201932624,0.025277008201932624,0,0,0,0.8213488099361809,0.5280271956426228 Z\" fill=\"black\" />\n",
       "<path d=\"M0.821575019323706,0.5280778105866191 A0.0679896242027743,0.0679896242027743,0,0,0,0.7918248896867132,0.5280402385294969 A0.20383029031474204,0.20383029031474204,0,0,0,0.809862802504909,0.5454079996282394 A0.029885172537085048,0.029885172537085048,0,0,1,0.8231085097274133,0.5438492700699894 A0.025283399035522243,0.025283399035522243,0,0,1,0.821575019323706,0.5280778105866191 L0.8212994744916604,0.5282543706813352 A0.025277008201931322,0.025277008201931322,0,0,0,0.8228907799210645,0.5436898557542305 A0.029876244044408598,0.029876244044408598,0,0,0,0.8099128824181188,0.5451427367473596 A0.20424660328991684,0.20424660328991684,0,0,1,0.7927145607385937,0.528322241125638 A0.06803588115722228,0.06803588115722228,0,0,1,0.8212994744916604,0.5282543706813352 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8213488099361818,0.528027195642625 A0.02527700820193241,0.02527700820193241,0,0,0,0.8229861855517383,0.5439038705355642 A0.013695243158426821,0.013695243158426821,0,0,1,0.8302075619720347,0.5387690374611459 A0.011038484704864194,0.011038484704864194,0,0,1,0.8344851742688543,0.5323860431690193 A0.06798962420277713,0.06798962420277713,0,0,0,0.8213488099361818,0.528027195642625 L0.8215253678056456,0.5283027479533838 A0.06803588115722496,0.06803588115722496,0,0,1,0.8342827853576472,0.5324078766011625 A0.011037266368057618,0.011037266368057618,0,0,0,0.8301213237524164,0.538687143294637 A0.013693367834032882,0.013693367834032882,0,0,0,0.8230153810607834,0.5436356146297184 A0.025283399035523374,0.025283399035523374,0,0,1,0.8215253678056456,0.5283027479533837 Z\" fill=\"black\" />\n",
       "<path d=\"M0.82129947449166,0.5282543706813358 A0.06803588115722488,0.06803588115722488,0,0,1,0.8344442565960886,0.5324782998453466 A0.01317713721826243,0.01317713721826243,0,0,1,0.8363498091266384,0.5240609687325813 A0.0266513397056154,0.0266513397056154,0,0,1,0.8332031870349307,0.5117214734019568 A0.025277008201949783,0.025277008201949783,0,0,0,0.82129947449166,0.5282543706813358 L0.8215750193237064,0.5280778105866202 A0.025283399035541044,0.025283399035541044,0,0,1,0.8329906661412763,0.5121055371825252 A0.026644238718217472,0.026644238718217472,0,0,0,0.8361997257178726,0.5240564966887091 A0.013175401092049238,0.013175401092049238,0,0,0,0.8343241589638509,0.5323139356772159 A0.06798962420277702,0.06798962420277702,0,0,0,0.8215750193237064,0.5280778105866202 Z\" fill=\"black\" />\n",
       "<path d=\"M0.841073556128576,0.49258602308800437 A0.10207118284831075,0.10207118284831075,0,0,1,0.8218653551375947,0.46562541423659376 A0.056885763868618315,0.056885763868618315,0,0,0,0.812354323725019,0.5013186500262989 A0.4938080919686048,0.4938080919686048,0,0,1,0.8332090719598169,0.5121000074984938 A0.026651339705624177,0.026651339705624177,0,0,1,0.841073556128576,0.49258602308800437 L0.840718217967392,0.4925860267676125 A0.026644238718226153,0.026644238718226153,0,0,0,0.8329827214330868,0.5117239090520636 A0.4913816299380065,0.4913816299380065,0,0,0,0.8127795025069742,0.501034687736551 A0.056918141918611845,0.056918141918611845,0,0,1,0.8218021129912566,0.46669637419132365 A0.10196710468575829,0.10196710468575829,0,0,0,0.840718217967392,0.4925860267676125 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8408969452994807,0.4924077390785332 A0.026644238718225875,0.026644238718225875,0,0,0,0.8329906661412749,0.512105537182525 A0.025283399035541197,0.025283399035541197,0,0,1,0.8454058718214692,0.5083702946673238 A0.013695243158443516,0.013695243158443516,0,0,1,0.8521254342675278,0.5022207534280165 A0.10207118284821144,0.10207118284821144,0,0,1,0.8408969452994807,0.4924077390785332 L0.8408969416199596,0.4927630731137485 A0.10196710468565953,0.10196710468565953,0,0,0,0.8519084059434472,0.5021951331195973 A0.013693367834049397,0.013693367834049397,0,0,0,0.8453239153057657,0.5082377953991379 A0.025277008201950026,0.025277008201950026,0,0,0,0.8332031870349309,0.5117214734019568 A0.02665133970562386,0.02665133970562386,0,0,1,0.8408969416199595,0.49276307311374845 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8407182179673909,0.49258602676761293 A0.10196710468571056,0.10196710468571056,0,0,0,0.8520607164039105,0.50230764024077 A0.012074358036170183,0.012074358036170183,0,0,1,0.855828365055623,0.49482018728496246 A0.015818787751001966,0.015818787751001966,0,0,1,0.8567763578959663,0.48486860218207006 A0.026644238718234608,0.026644238718234608,0,0,0,0.8407182179673909,0.49258602676761293 L0.841073556128575,0.49258602308800487 A0.02665133970563259,0.02665133970563259,0,0,1,0.8565279800950168,0.4850534237231248 A0.01581628582716654,0.01581628582716654,0,0,0,0.8557022388460037,0.4947817528639064 A0.01207290032310764,0.01207290032310764,0,0,0,0.8519743991706475,0.502106876305174 A0.10207118284826272,0.10207118284826272,0,0,1,0.841073556128575,0.4925860230880048 Z\" fill=\"black\" />\n",
       "<path d=\"M0.840896941619959,0.4927630731137461 A0.02665133970564158,0.02665133970564158,0,0,1,0.8567934014211426,0.48502139460831056 A0.03892655606625812,0.03892655606625812,0,0,1,0.8502004342320614,0.47091892934958607 A0.1285841840049518,0.1285841840049518,0,0,0,0.8213814303378324,0.4658652158605914 A0.10196710468572583,0.10196710468572583,0,0,0,0.840896941619959,0.49276307311374606 L0.8408969452994813,0.4924077390785323 A0.1020711828482781,0.1020711828482781,0,0,1,0.8222773284984318,0.4664554730637893 A0.12874973442078078,0.12874973442078078,0,0,1,0.8499693264730912,0.4711407739255015 A0.03891140932091556,0.03891140932091556,0,0,0,0.8565091425685498,0.48489869536879177 A0.026644238718243354,0.026644238718243354,0,0,0,0.8408969452994813,0.4924077390785323 Z\" fill=\"black\" />\n",
       "<path d=\"M0.854158125231703,0.44282365377237826 A0.053309783237735976,0.053309783237735976,0,0,1,0.858048289810783,0.404013957476543 A0.1115299870170941,0.1115299870170941,0,0,0,0.810646105017216,0.41721223914649436 A0.10196710468574069,0.10196710468574069,0,0,0,0.8218021129912552,0.4666963741913238 A0.05691814191862464,0.05691814191862464,0,0,1,0.854158125231703,0.44282365377237826 L0.8536965981648588,0.44256489346913164 A0.05688576386863099,0.05688576386863099,0,0,0,0.8218653551375932,0.465625414236594 A0.10207118284829308,0.10207118284829308,0,0,1,0.8114711024827784,0.4177212576838527 A0.1116545142446099,0.1116545142446099,0,0,1,0.8572037158472894,0.40456830832621604 A0.053281379286631424,0.053281379286631424,0,0,0,0.8536965981648588,0.44256489346913164 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8540582783701559,0.44246444602578755 A0.056885763868630666,0.056885763868630666,0,0,0,0.8213515377530297,0.46640476546981813 A0.12874973442080856,0.12874973442080856,0,0,1,0.8501232087714515,0.47118460975572296 A0.02988517253705504,0.02988517253705504,0,0,1,0.8652186154262317,0.46332048294549394 A0.05330978323772752,0.05330978323772752,0,0,1,0.8540582783701559,0.44246444602578755 L0.8537995247367997,0.4429259628322735 A0.053281379286623014,0.053281379286623014,0,0,0,0.864867807383584,0.46320011039062814 A0.029876244044378875,0.029876244044378875,0,0,0,0.8500466429840663,0.4708735395015653 A0.12858418400497945,0.12858418400497945,0,0,0,0.8223106238590168,0.46592401558613883 A0.05691814191862437,0.05691814191862437,0,0,1,0.8537995247367997,0.4429259628322735 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8536965981648582,0.4425648934691325 A0.05328137928662321,0.05328137928662321,0,0,0,0.8650802619845643,0.4634417437134727 A0.019148030380826502,0.019148030380826502,0,0,1,0.8731538440880084,0.4532420389231613 A0.01884460753496842,0.01884460753496842,0,0,1,0.8771709360179332,0.44101530821697393 A0.05688576386862261,0.05688576386862261,0,0,0,0.8536965981648582,0.4425648934691325 L0.8541581252317029,0.44282365377237903 A0.056918141918616195,0.056918141918616195,0,0,1,0.8768349166340936,0.44115290506208366 A0.01884105704130087,0.01884105704130087,0,0,0,0.8729892424176209,0.45315368567490005 A0.019144364642616412,0.019144364642616412,0,0,0,0.8650091169805919,0.46307775660217954 A0.053309783237727705,0.053309783237727705,0,0,1,0.8541581252317029,0.4428236537723791 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8537995247367999,0.44292596283227414 A0.056918141918616084,0.056918141918616084,0,0,1,0.8771462116556733,0.4411937017808965 A0.0281757700944605,0.0281757700944605,0,0,1,0.8756025382563409,0.42479471260668367 A0.10207118284831719,0.10207118284831719,0,0,1,0.8575990851715248,0.40378317872232933 A0.053281379286635844,0.053281379286635844,0,0,0,0.8537995247367999,0.44292596283227414 L0.8540582783701562,0.44246444602578816 A0.05330978323774039,0.05330978323774039,0,0,1,0.8576568407852081,0.40479177687057083 A0.10196710468576466,0.10196710468576466,0,0,0,0.8753120876872794,0.4248925000096653 A0.02816783365654568,0.02816783365654568,0,0,0,0.8768590395468996,0.4409714837294637 A0.05688576386862248,0.05688576386862248,0,0,0,0.8540582783701562,0.44246444602578816 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8879634734942108,0.40682565280714345 A0.024252174559185165,0.024252174559185165,0,0,1,0.8989691479042803,0.39126651925169537 A0.246599616305768,0.246599616305768,0,0,1,0.8810231679433679,0.3805511994932139 A0.05328137928663206,0.05328137928663206,0,0,0,0.8572037158472886,0.40456830832621615 A0.11165451424462254,0.11165451424462254,0,0,1,0.8879634734942108,0.40682565280714345 L0.8877869166272641,0.40655010095751976 A0.11152998701710656,0.11152998701710656,0,0,0,0.858048289810781,0.40401395747654334 A0.053309783237736524,0.053309783237736524,0,0,1,0.8809995665400674,0.38100569428230063 A0.24599300355795295,0.24599300355795295,0,0,0,0.8985782467576156,0.3912790069512489 A0.024246294354555668,0.024246294354555668,0,0,0,0.8877869166272641,0.40655010095751976 Z\" fill=\"black\" />\n",
       "<path d=\"M0.888012965928422,0.40660072627459776 A0.11152998701710688,0.11152998701710688,0,0,0,0.8571726229769797,0.4040604672109225 A0.10196710468574303,0.10196710468574303,0,0,0,0.8754276665361285,0.4249934133841546 A0.03892655606625267,0.03892655606625267,0,0,1,0.8900688437257289,0.42294330601548974 A0.024252174559193762,0.024252174559193762,0,0,1,0.888012965928422,0.40660072627459776 L0.8877374206352935,0.40677728737182495 A0.024246294354564355,0.024246294354564355,0,0,0,0.8898242632901388,0.42278415745459375 A0.03891140932091008,0.03891140932091008,0,0,0,0.8754882085382846,0.42469298493610075 A0.10207118284829537,0.10207118284829537,0,0,1,0.8580750117266933,0.40451474824156364 A0.1116545142446227,0.1116545142446227,0,0,1,0.8877374206352935,0.40677728737182495 Z\" fill=\"black\" />\n",
       "<path d=\"M0.8877869166272646,0.40655010095751976 A0.024246294354565486,0.024246294354565486,0,0,0,0.8899400073401714,0.4230096502240904 A0.014941469956811042,0.014941469956811042,0,0,1,0.897185426531252,0.41709451608130943 A0.011141905050781019,0.011141905050781019,0,0,1,0.9009706894426129,0.4103530853776749 A0.11152998701713315,0.11152998701713315,0,0,0,0.8877869166272646,0.40655010095751976 L0.887963473494211,0.40682565280714356 A0.11165451424464905,0.11165451424464905,0,0,1,0.9007739423347404,0.41039029938755606 A0.011140663778944616,0.011140663778944616,0,0,0,0.8970903951747877,0.41701730693603367 A0.014939237833679297,0.014939237833679297,0,0,0,0.8899555463009349,0.42271827508537585 A0.024252174559194997,0.024252174559194997,0,0,1,0.8879634734942111,0.40682565280714356 Z\" fill=\"black\" />\n",
       "<path d=\"M0.887737420635292,0.40677728737182395 A0.11165451424464709,0.11165451424464709,0,0,1,0.9009378230961237,0.41044675369097966 A0.012377760342021291,0.012377760342021291,0,0,1,0.9021799629760573,0.40225105381220816 A0.022078187948327235,0.022078187948327235,0,0,1,0.8988676722180375,0.39110046563359824 A0.02424629435454567,0.02424629435454567,0,0,0,0.887737420635292,0.40677728737182395 L0.8880129659284235,0.4066007262745975 A0.024252174559175048,0.024252174559175048,0,0,1,0.8986830384229029,0.39144522367280377 A0.022073314601054578,0.022073314601054578,0,0,0,0.9020392285709941,0.40225587352665954 A0.012376228454889594,0.012376228454889594,0,0,0,0.900807226598713,0.41029496608904686 A0.11152998701713106,0.11152998701713106,0,0,0,0.8880129659284235,0.40660072627459753 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9053699155685124,0.3749583415203517 A0.053309783237741055,0.053309783237741055,0,0,1,0.8923038632368637,0.3533321426658509 A0.043805009648972,0.043805009648972,0,0,0,0.8808079265572839,0.38088265807509186 A0.24599300355804923,0.24599300355804923,0,0,0,0.898877722121676,0.3914375143502452 A0.022078187948379326,0.022078187948379326,0,0,1,0.9053699155685124,0.37495834152035173 L0.9050873081151241,0.3749583439184192 A0.022073314601106224,0.022073314601106224,0,0,0,0.8986714719129307,0.39110522163990236 A0.24659961630586483,0.24659961630586483,0,0,1,0.8812133304676313,0.38067584410077593 A0.043824206686964746,0.043824206686964746,0,0,1,0.8921396003648787,0.35410308028449516 A0.053281379286636385,0.053281379286636385,0,0,0,0.9050873081151241,0.3749583439184192 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9052295175017241,0.3748166667507424 A0.02207331460110536,0.02207331460110536,0,0,0,0.8986830384229024,0.3914452236728046 A0.024252174559230934,0.024252174559230934,0,0,1,0.9093382141599579,0.3877853829216767 A0.011556420029348568,0.011556420029348568,0,0,1,0.9145200816119917,0.3823224870627244 A0.053309783237800265,0.053309783237800265,0,0,1,0.9052295175017241,0.3748166667507424 L0.9052295151037386,0.37509926940807753 A0.0532813792866955,0.0532813792866955,0,0,0,0.9143437663457835,0.38231539400717707 A0.01155508468635532,0.01155508468635532,0,0,0,0.9092619208446333,0.38767784581411524 A0.024246294354601218,0.024246294354601218,0,0,0,0.8988676722180371,0.3911004656335995 A0.02207818794837842,0.02207818794837842,0,0,1,0.9052295151037386,0.37509926940807753 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9050873081151242,0.3749583439184188 A0.05328137928669491,0.05328137928669491,0,0,0,0.9144734336499021,0.3823964976117185 A0.009497102675535808,0.009497102675535808,0,0,1,0.9169910762014603,0.3762722756152129 A0.011556420029346797,0.011556420029346797,0,0,1,0.9172280692778476,0.368732165186258 A0.022073314601106328,0.022073314601106328,0,0,0,0.9050873081151242,0.37495834391841887 L0.9053699155685123,0.37495834152035185 A0.02207818794837939,0.02207818794837939,0,0,1,0.917052228354987,0.36887787432822894 A0.011555084686353653,0.011555084686353653,0,0,0,0.9168916882327665,0.3762498863278413 A0.009496200819109325,0.009496200819109325,0,0,0,0.9143914262070716,0.3822402564794967 A0.053309783237799786,0.053309783237799786,0,0,1,0.9053699155685123,0.37495834152035185 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9052295151037377,0.37509926940807625 A0.02207818794837902,0.02207818794837902,0,0,1,0.9172465623873374,0.36884400186637945 A0.02425217455922255,0.02425217455922255,0,0,1,0.9122833304067436,0.35878132358097653 A0.24599300355815962,0.24599300355815962,0,0,0,0.891926197259709,0.3534519798296266 A0.053281379286670164,0.053281379286670164,0,0,0,0.9052295151037377,0.37509926940807625 L0.9052295175017238,0.37481666675074105 A0.053309783237775014,0.053309783237775014,0,0,1,0.8925117363807907,0.3539797295132897 A0.2465996163059756,0.2465996163059756,0,0,1,0.9121186520249723,0.3589358137472326 A0.02424629435459286,0.02424629435459286,0,0,0,0.9170324475484496,0.36876456663570434 A0.022073314601105985,0.022073314601105985,0,0,0,0.9052295175017238,0.37481666675074105 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9155321009253071,0.3403382978336621 A0.028175770094476204,0.028175770094476204,0,0,1,0.9196888011466146,0.3185156571587566 A0.10196710468572152,0.10196710468572152,0,0,0,0.8921141452813938,0.3203393422269896 A0.05328137928664072,0.05328137928664072,0,0,0,0.8921396003648789,0.3541030802844958 A0.0438242066869807,0.0438242066869807,0,0,1,0.9155321009253071,0.3403382978336621 L0.9152565502387763,0.340161735573237 A0.043805009648987904,0.043805009648987904,0,0,0,0.8923038632368632,0.35333214266585244 A0.05330978323774527,0.05330978323774527,0,0,1,0.892502326974198,0.3207747034399985 A0.10207118284827368,0.10207118284827368,0,0,1,0.9192133243182392,0.3187516313241318 A0.02816783365656121,0.02816783365656121,0,0,0,0.9152565502387763,0.340161735573237 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9154834036807229,0.340113041206325 A0.04380500964898781,0.04380500964898781,0,0,0,0.891843930370318,0.3538407486894352 A0.2465996163058585,0.2465996163058585,0,0,1,0.9122268331523187,0.3589679587468182 A0.02207818794838383,0.02207818794838383,0,0,1,0.9224400833271226,0.353487293024772 A0.028175770094444004,0.028175770094444004,0,0,1,0.9154834036807229,0.340113041206325 L0.915306847976791,0.3403885876625752 A0.028167833656529324,0.028167833656529324,0,0,0,0.9222067894214228,0.353416142088698 A0.022073314601110772,0.022073314601110772,0,0,0,0.9121753828286392,0.3587480968050535 A0.24599300355804302,0.24599300355804302,0,0,0,0.8925937255679033,0.3535975067231173 A0.04382420668698056,0.04382420668698056,0,0,1,0.915306847976791,0.3403885876625752 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9152565502387747,0.3401617355732358 A0.028167833656529927,0.028167833656529927,0,0,0,0.9223519439067207,0.3535702155171873 A0.01237776034202024,0.01237776034202024,0,0,1,0.9272414621268519,0.34686180356571805 A0.01114190505080366,0.01114190505080366,0,0,1,0.9293721403916801,0.33942641234940046 A0.04380500964904471,0.04380500964904471,0,0,0,0.9152565502387747,0.3401617355732358 L0.915532100925306,0.34033829783366093 A0.04382420668703786,0.04382420668703786,0,0,1,0.9291785441808454,0.3395129863590348 A0.011140663778966886,0.011140663778966886,0,0,0,0.9271372987457912,0.346811651800407 A0.012376228454888456,0.012376228454888456,0,0,0,0.9222969234848831,0.3533326080771044 A0.028175770094444542,0.028175770094444542,0,0,1,0.915532100925306,0.34033829783366093 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9153068479767918,0.3403885876625746 A0.04382420668704305,0.04382420668704305,0,0,1,0.9293610979851408,0.33953099082347393 A0.014941469956841662,0.014941469956841662,0,0,1,0.9283777256027123,0.33025157953824746 A0.03892655606633772,0.03892655606633772,0,0,1,0.9194694259675137,0.31836727538165793 A0.028167833656561087,0.028167833656561087,0,0,0,0.9153068479767918,0.3403885876625746 L0.9154834036807222,0.3401130412063248 A0.028175770094476017,0.028175770094476017,0,0,1,0.9194360288389172,0.3188970257536572 A0.03891140932099466,0.03891140932099466,0,0,0,0.9282175479646756,0.33030378562997065 A0.014939237833709785,0.014939237833709785,0,0,0,0.9291893257748695,0.3394066096822793 A0.04380500964904989,0.04380500964904989,0,0,0,0.9154834036807222,0.3401130412063248 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9170813684694139,0.29065741302440573 A1.1821925916276688,1.1821925916276688,0,0,0,0.8680877851584634,0.27773206024700037 A0.11152998701707761,0.11152998701707761,0,0,0,0.8922177138068755,0.3208349558827025 A0.10207118284825296,0.10207118284825296,0,0,1,0.9196716500137561,0.318778360503794 A0.03892655606628762,0.03892655606628762,0,0,1,0.9170813684694122,0.2906574130244053 L0.9166198498678064,0.29091617512280143 A0.03891140932094491,0.03891140932094491,0,0,0,0.9192295529620028,0.3184845508321533 A0.10196710468570085,0.10196710468570085,0,0,0,0.8924006514498328,0.3202811053911194 A0.1116545142445933,0.1116545142445933,0,0,1,0.8693091933487365,0.2788841301754092 A1.1963354629850278,1.1963354629850278,0,0,1,0.9166198498678069,0.29091617512280155 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9167216639107999,0.29055428441496073 A0.03891140932094477,0.03891140932094477,0,0,0,0.9194360288389172,0.318897025753656 A0.0281757700944285,0.0281757700944285,0,0,1,0.9321111383153156,0.30830517879613334 A0.018844607534957543,0.018844607534957543,0,0,1,0.9379712660959623,0.2968591357116679 A1.1821925916294653,1.1821925916294653,0,0,0,0.9167216639108033,0.29055428441496156 L0.9169804157488385,0.2910158096864577 A1.1963354629868683,1.1963354629868683,0,0,1,0.9376562801779043,0.2969331703198581 A0.018841057041290053,0.018841057041290053,0,0,0,0.9319443020518194,0.30817823281880463 A0.028167833656513996,0.028167833656513996,0,0,0,0.9194694259675126,0.3183672753816547 A0.038926556066287483,0.038926556066287483,0,0,1,0.9169804157488376,0.2910158096864574 Z\" fill=\"black\" />\n",
       "<path d=\"M0.916619849867802,0.29091617512280044 A1.196335462986951,1.196335462986951,0,0,1,0.9379249522083499,0.2970127170835788 A0.01914803038085085,0.01914803038085085,0,0,1,0.9393596974908518,0.28409672058412555 A0.02988517253707086,0.02988517253707086,0,0,1,0.9343035339963125,0.2677903737464002 A0.03891140932095371,0.03891140932095371,0,0,0,0.9166198498678063,0.2909161751228016 L0.9170813684694132,0.2906574130244058 A0.03892655606629654,0.03892655606629654,0,0,1,0.9340359991023068,0.2682764633970332 A0.029876244044394533,0.029876244044394533,0,0,0,0.9391460727707777,0.2841114314357152 A0.019144364642640473,0.019144364642640473,0,0,0,0.9377033530159287,0.2967769390261606 A1.1821925916295466,1.1821925916295466,0,0,0,0.9170813684694179,0.29065741302440706 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9169804157488375,0.29101580968645785 A0.038926556066296567,0.038926556066296567,0,0,1,0.9344448576662879,0.2680272697389323 A0.12874973442080756,0.12874973442080756,0,0,1,0.9108120045088212,0.2511930893253231 A0.10196710468573845,0.10196710468573845,0,0,0,0.8678932648062342,0.2785555425518912 A1.1963354629843017,1.1963354629843017,0,0,1,0.916980415748841,0.2910158096864588 L0.9167216639107989,0.29055428441496045 A1.1821925916269602,1.1821925916269602,0,0,0,0.8695016646336644,0.27807375241704047 A0.10207118284829078,0.10207118284829078,0,0,1,0.9106872263135166,0.2517998014366425 A0.1285841840049785,0.1285841840049785,0,0,0,0.9338901016470709,0.26803862473854145 A0.03891140932095368,0.03891140932095368,0,0,0,0.9167216639107997,0.2905542844149607 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9430913348460532,0.246293011433798 A0.05102257169703171,0.05102257169703171,0,0,1,0.9291005820748075,0.21976812583962108 A0.05688576386862221,0.05688576386862221,0,0,0,0.9104543498854707,0.2515946488602516 A0.12858418400493818,0.12858418400493818,0,0,0,0.9343126259544945,0.2682685811571866 A0.029885172537070195,0.029885172537070195,0,0,1,0.9430913348460532,0.246293011433798 L0.9427359950682364,0.24629301349682556 A0.029876244044393832,0.029876244044393832,0,0,0,0.9340254368136087,0.2677938236632587 A0.12874973442076698,0.12874973442076698,0,0,1,0.9110421715461849,0.2513993472740826 A0.056918141918615904,0.056918141918615904,0,0,1,0.9288161244374857,0.22060673488533913 A0.050996552161471205,0.050996552161471205,0,0,0,0.9427359950682364,0.24629301349682556 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9429148505645883,0.24611503684013447 A0.0298762440443937,0.0298762440443937,0,0,0,0.9340359991023075,0.2682764633970338 A0.03892655606628482,0.03892655606628482,0,0,1,0.9487185753305943,0.2628955836974437 A0.015818787751002556,0.015818787751002556,0,0,1,0.9551082979843449,0.25523675049081906 A0.05102257169699172,0.05102257169699172,0,0,1,0.9429148505645883,0.24611503684013444 L0.942914848501646,0.24647036925882243 A0.050996552161431466,0.050996552161431466,0,0,0,0.9548800560167106,0.2552445155924088 A0.0158162858271671,0.0158162858271671,0,0,0,0.9486076729929985,0.2627553941341412 A0.038911409320941996,0.038911409320941996,0,0,0,0.9343035339963129,0.2677903737464006 A0.029885172537070147,0.029885172537070147,0,0,1,0.942914848501646,0.24647036925882249 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9427359950682368,0.24629301349682595 A0.0509965521614313,0.0509965521614313,0,0,0,0.9550552381990622,0.25533678777072777 A0.012074358036188853,0.012074358036188853,0,0,1,0.9576440882073012,0.2473618405893627 A0.013695243158427774,0.013695243158427774,0,0,1,0.957287028283897,0.2382460554996984 A0.029876244044363915,0.029876244044363915,0,0,0,0.9427359950682368,0.24629301349682592 L0.9430913348460526,0.24629301143379703 A0.02988517253704003,0.02988517253704003,0,0,1,0.9570905236187814,0.23843098823029074 A0.013693367834033842,0.013693367834033842,0,0,0,0.9575192265890141,0.24734370040629666 A0.012072900323126017,0.012072900323126017,0,0,0,0.9549344020537124,0.255143006007919 A0.051022571696991634,0.051022571696991634,0,0,1,0.9430913348460526,0.24629301143379703 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9429148485016449,0.2464703692588226 A0.02988517253703997,0.02988517253703997,0,0,1,0.9573172351974738,0.23837650583731937 A0.025283399035496083,0.025283399035496083,0,0,1,0.951156267301825,0.22702302472622898 A0.493808091968035,0.493808091968035,0,0,1,0.9286641947314014,0.21985161997756408 A0.05099655216147167,0.05099655216147167,0,0,0,0.9429148485016449,0.2464703692588226 L0.942914850564588,0.24611503684013558 A0.05102257169703218,0.05102257169703218,0,0,1,0.9292482229284279,0.2205173069876021 A0.4913816299374427,0.4913816299374427,0,0,0,0.9509738345121678,0.227198940669598 A0.025277008201905246,0.025277008201905246,0,0,0,0.9570588194621716,0.23829878518118133 A0.029876244044363957,0.029876244044363957,0,0,0,0.942914850564588,0.2461150368401356 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9544506555940955,0.20746219292601065 A0.026067155566918198,0.026067155566918198,0,0,1,0.958455032643931,0.1870086126502629 A0.2038302903147559,0.2038302903147559,0,0,0,0.9335565104808553,0.18651256472484215 A0.05099655216148063,0.05099655216148063,0,0,0,0.9288161244374852,0.22060673488533797 A0.05691814191860818,0.05691814191860818,0,0,1,0.9544506555940955,0.20746219292601065 L0.9541751059101039,0.20728563020448043 A0.0568857638686147,0.0568857638686147,0,0,0,0.9291005820748072,0.2197681258396217 A0.051022571697041226,0.051022571697041226,0,0,1,0.9338467211106222,0.18696657226220073 A0.2042466032899307,0.2042466032899307,0,0,1,0.9580336947321746,0.18721131837515478 A0.026060362428312087,0.026060362428312087,0,0,0,0.9541751059101039,0.2072856302044804 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9544018377611398,0.2072370407212535 A0.056885763868610224,0.056885763868610224,0,0,0,0.9285204537964871,0.2202742915432529 A0.4913816299370392,0.4913816299370392,0,0,0,0.9510958129722831,0.22723337069475727 A0.02665133970561596,0.02665133970561596,0,0,1,0.9620270295659419,0.22080002765370926 A0.026067155566913143,0.026067155566913143,0,0,1,0.9544018377611397,0.2072370407212535 L0.9542252825183203,0.2075125881799923 A0.026060362428307105,0.026060362428307105,0,0,0,0.9617739290222407,0.22074023046858313 A0.02664423871821786,0.02664423871821786,0,0,0,0.95103468514803,0.226987420761668 A0.493808091967627,0.493808091967627,0,0,1,0.9293889694779447,0.2201013168448638 A0.05691814191860363,0.05691814191860363,0,0,1,0.9542252825183203,0.2075125881799923 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9541751059101031,0.20728563020447952 A0.026060362428307757,0.026060362428307757,0,0,0,0.9619389240133918,0.22089435764296794 A0.013177137218245922,0.013177137218245922,0,0,1,0.9665147306194666,0.2135586983816647 A0.011038484704978714,0.011038484704978714,0,0,1,0.9680436714488463,0.2060278933855104 A0.056885763868720615,0.056885763868720615,0,0,0,0.9541751059101031,0.20728563020447952 L0.9544506555940947,0.20746219292600995 A0.056918141918714624,0.056918141918714624,0,0,1,0.967862685742598,0.20612624729200776 A0.011037266368170841,0.011037266368170841,0,0,0,0.9664051224184681,0.213516281086181 A0.013175401092032768,0.013175401092032768,0,0,0,0.9618641675089284,0.22064527517247196 A0.026067155566913806,0.026067155566913806,0,0,1,0.9544506555940947,0.20746219292600995 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9542252825183223,0.20751258817999113 A0.05691814191871414,0.05691814191871414,0,0,1,0.9680408737435272,0.20612998357747322 A0.013695243158426471,0.013695243158426471,0,0,1,0.9665249280306905,0.19741755021115195 A0.029885172537008765,0.029885172537008765,0,0,1,0.9582635984419084,0.1868757918508825 A0.026060362428311532,0.026060362428311532,0,0,0,0.9542252825183223,0.20751258817999113 L0.9544018377611397,0.2072370407212522 A0.026067155566917598,0.026067155566917598,0,0,1,0.9582284656038201,0.18734201908730774 A0.029876244044332912,0.029876244044332912,0,0,0,0.9663796847400108,0.19747391728967986 A0.013693367834032397,0.013693367834032397,0,0,0,0.9678652054861031,0.20602241371953361 A0.05688576386872013,0.05688576386872013,0,0,0,0.9544018377611397,0.2072370407212522 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9571821008727104,0.16410870149726312 A0.17430931194940189,0.17430931194940189,0,0,1,0.9227353969679529,0.14730005107882016 A0.06798962420275356,0.06798962420275356,0,0,0,0.9335779449400915,0.18697996519055962 A0.2042466032897752,0.2042466032897752,0,0,1,0.9584373850509278,0.1872397678465974 A0.029885172537070057,0.029885172537070057,0,0,1,0.9571821008727103,0.1641087014972631 L0.9568171853891237,0.16428298728356955 A0.029876244044393693,0.029876244044393693,0,0,0,0.958051174650313,0.18697621333628248 A0.20383029031460115,0.20383029031460115,0,0,0,0.9338260146347588,0.18650163169125417 A0.06803588115720133,0.06803588115720133,0,0,1,0.923329617952072,0.14841280559068895 A0.1740060058054787,0.1740060058054787,0,0,0,0.9568171853891237,0.16428298728356952 Z\" fill=\"black\" />\n",
       "<path d=\"M0.95691318239935,0.16401217438029492 A0.029876244044386095,0.029876244044386095,0,0,0,0.9582284656038217,0.18734201908730688 A0.026067155566912505,0.026067155566912505,0,0,1,0.9688732733428264,0.1782065900282233 A0.015131584263008242,0.015131584263008242,0,0,1,0.973104009378666,0.16896485021252952 A0.17430931194954005,0.17430931194954005,0,0,1,0.95691318239935,0.16401217438029492 L0.9570874587072901,0.16437709086972568 A0.17400600580561623,0.17400600580561623,0,0,0,0.972866236471993,0.16903313563724057 A0.015129294980067232,0.015129294980067232,0,0,0,0.9687330916873763,0.17810803707034487 A0.026060362428306474,0.026060362428306474,0,0,0,0.9582635984419099,0.18687579185087838 A0.029885172537062354,0.029885172537062354,0,0,1,0.9570874587072901,0.16437709086972568 Z\" fill=\"black\" />\n",
       "<path d=\"M0.956817185389124,0.16428298728357027 A0.17400600580559777,0.17400600580559777,0,0,0,0.9730744591687807,0.16908387795784066 A0.013921980387785539,0.013921980387785539,0,0,1,0.9737240609897363,0.1594870023568835 A0.01914803038086329,0.01914803038086329,0,0,1,0.9700833578909717,0.14825735706088328 A0.029876244044378258,0.029876244044378258,0,0,0,0.9568171853891241,0.1642829872835703 L0.9571821008727087,0.16410870149726314 A0.029885172537054455,0.029885172537054455,0,0,1,0.9699009192262041,0.148580251362655 A0.01914436464265281,0.01914436464265281,0,0,0,0.973571494431932,0.15950304795101233 A0.01392004245835368,0.01392004245835368,0,0,0,0.972896444060394,0.16891209689363057 A0.17430931194952148,0.17430931194952148,0,0,1,0.9571821008727088,0.16410870149726314 Z\" fill=\"black\" />\n",
       "<path d=\"M0.9570874587072886,0.16437709086972555 A0.029885172537055027,0.029885172537055027,0,0,1,0.9701760945508001,0.14841653532910198 A0.05330978323774451,0.05330978323774451,0,0,1,0.9556494042094701,0.13632663045844565 A0.111529987017111,0.111529987017111,0,0,0,0.922397930811334,0.14783851227587463 A0.1740060058054607,0.1740060058054607,0,0,0,0.9570874587072886,0.16437709086972555 L0.9569131823993485,0.16401217438029478 A0.17430931194938376,0.17430931194938376,0,0,1,0.9236587501634882,0.1478802468095181 A0.11165451424462702,0.11165451424462702,0,0,1,0.95551683659481,0.13669755276680373 A0.05328137928663992,0.05328137928663992,0,0,0,0.9698052253713773,0.1484199830102324 A0.02987624404437879,0.02987624404437879,0,0,0,0.9569131823993485,0.16401217438029478 Z\" fill=\"black\" />\n",
       "</svg>"
      ],
      "text/plain": [
       "<drawsvg.drawing.Drawing at 0x1111f0820>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "theta1, theta2 = math.pi*2/p1, math.pi*2/p2\n",
    "phi_sum = math.pi*2/q\n",
    "r1 = triangle_side_for_angles(theta1/2, phi_sum/2, theta2/2)\n",
    "r2 = triangle_side_for_angles(theta2/2, phi_sum/2, theta1/2)\n",
    "\n",
    "t_gen1 = htiles.TileGen.make_regular(p1, hr=r1, skip=1)\n",
    "t_gen2 = htiles.TileGen.make_regular(p2, hr=r2, skip=1)\n",
    "\n",
    "decorator1 = TileDecoratorFish(p1, p2, q)\n",
    "\n",
    "t_layout = TileLayoutFish()\n",
    "t_layout.add_generator(t_gen1, ((0,1)*10)[:p1], decorator1)\n",
    "t_layout.add_generator(t_gen2, ((0,1,2)*10)[:p2], htiles.TileDecoratorNull())\n",
    "start_tile = t_layout.start_tile(code=0,rotate_deg=-rotate)\n",
    "\n",
    "tiles = t_layout.tile_plane(start_tile, depth=depth)\n",
    "\n",
    "d = Drawing(2, 2, origin='center')\n",
    "d.draw(euclid.Circle(0, 0, 1), fill='silver')\n",
    "for tile in tiles:\n",
    "    d.draw(tile, layer=0)\n",
    "for tile in tiles:\n",
    "    d.draw(tile, layer=1)\n",
    "for tile in tiles:\n",
    "    d.draw(tile, layer=2)\n",
    "\n",
    "d.set_render_size(w=400)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1b1dd5b3",
   "metadata": {},
   "source": [
    "#### Save"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "04aa1fbe",
   "metadata": {},
   "outputs": [],
   "source": [
    "d.save_svg('escherApprox'+str(color_1)+'.svg')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "42a18eaa",
   "metadata": {},
   "source": [
    "### Convert to PDF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "8ffe1bf4",
   "metadata": {},
   "outputs": [],
   "source": [
    "drawing = svg2rlg('escherApprox'+str(color_1)+'.svg')\n",
    "renderPDF.drawToFile(drawing, 'escherApprox'+str(color_1)+'.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0638cedd",
   "metadata": {},
   "source": [
    "---\n",
    "\n",
    "# Fin\n",
    "\n",
    "---"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

